Gauge structure of the Einstein field equations in Bondi-like coordinates

The characteristic initial (boundary) value problem has numerous applications in general relativity (GR) involving numerical studies, and is often formulated using Bondi-like coordinates. Recently it was shown that several prototype formulations of this type are only weakly hyperbolic. Presently we examine the root cause of this result. In a linear analysis we identify the gauge, constraint and physical blocks in the principal part of the Einstein field equations in such a gauge, and show that the subsystem related to the gauge variables is only weakly hyperbolic. Weak hyperbolicity of the full system follows as a consequence in many cases. We demonstrate this explicitly in specific examples, and thus argue that Bondi-like gauges result in weakly hyperbolic free evolution systems under quite general conditions. Consequently the characteristic initial (boundary) value problem of GR in these gauges is rendered ill-posed in the simplest norms one would like to employ. The possibility of finding good alternative norms, in which well-posedness is achieved, is discussed. So motivated, we present numerical convergence tests with an implementation of full GR which demonstrate the effect of weak hyperbolicity in practice.

==> anc/mathematica/II_B_characteristic_to_ADM.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    584573,      13979]
NotebookOptionsPosition[    554330,      13480]
NotebookOutlinePosition[    554694,      13496]
CellTagsIndexPosition[    554651,      13493]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["II.B:  From characteristic to ADM equations", "Chapter",
 CellChangeTimes->{{3.821415465914528*^9, 3.821415468234284*^9}, {
  3.821415688209076*^9, 3.8214156907127237`*^9}, {3.82161829503751*^9, 
  3.821618296444817*^9}, {3.823953959606022*^9, 3.823953970196032*^9}, {
  3.8288885866586313`*^9, 
  3.8288886026260767`*^9}},ExpressionUUID->"28ba930f-84e1-4e7d-8857-\
03975a1f3e49"],

Cell[CellGroupData[{

Cell["the metric in the characteristic frame", "Section",
 CellChangeTimes->{{3.8145146305387583`*^9, 3.81451463921647*^9}, {
  3.8154576061529217`*^9, 3.8154576258616123`*^9}, {3.821618430569508*^9, 
  3.821618436601201*^9}, {3.82888861146449*^9, 
  3.8288886281844063`*^9}},ExpressionUUID->"a12ea104-0d84-467e-acd7-\
ac900991ff59"],

Cell["The characteristic coordinates", "Text",
 CellChangeTimes->{{3.813324780455565*^9, 3.8133247817494097`*^9}, {
  3.828890541532598*^9, 
  3.828890549939186*^9}},ExpressionUUID->"7050e506-b94e-46a4-8882-\
f3e25877d512"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Xchar", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.43523344003125*^9, 3.43523366875*^9}, {
  3.435233963765625*^9, 3.4352340548125*^9}, {3.549981596432922*^9, 
  3.549981644711142*^9}, {3.549981830313285*^9, 3.549981831695394*^9}, {
  3.549982135069282*^9, 3.549982139076964*^9}, {3.813324785990691*^9, 
  3.813324790095215*^9}, {3.813324904167098*^9, 3.8133249060662403`*^9}, {
  3.813353459788026*^9, 3.81335346044711*^9}, {3.813355699195218*^9, 
  3.813355699462944*^9}, {3.815457635987525*^9, 3.8154576453765707`*^9}, {
  3.8216184492948503`*^9, 3.8216184719057837`*^9}, {3.824529407235318*^9, 
  3.82452943118613*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"07f28c77-6042-4d64-ab66-dbc73e7fff59"],

Cell["The metric in the characteristic frame:", "Text",
 CellChangeTimes->{{3.828890554456324*^9, 
  3.828890561773575*^9}},ExpressionUUID->"02d25b9d-b984-4128-86ae-\
a784e39a0299"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"charGdd", " ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"guu", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
       RowBox[{"gur", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
       RowBox[{"gu\[Theta]", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
       RowBox[{"gu\[Phi]", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"gur", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"gu\[Theta]", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
       "0", ",", 
       RowBox[{"g\[Theta]\[Theta]", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
       RowBox[{"g\[Theta]\[Phi]", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"gu\[Phi]", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
       "0", ",", 
       RowBox[{"g\[Theta]\[Phi]", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
       RowBox[{"g\[Phi]\[Phi]", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
      "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"charGdd", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.813324844438674*^9, 3.8133248464463673`*^9}, {
   3.813327921633119*^9, 3.8133279418303537`*^9}, {3.81332799263669*^9, 
   3.813328006601493*^9}, {3.814419222447242*^9, 3.814419294155635*^9}, {
   3.814420030665883*^9, 3.814420031730583*^9}, {3.815457995035351*^9, 
   3.8154580470238943`*^9}, {3.815547601539599*^9, 3.815547606406698*^9}, {
   3.815547651538891*^9, 3.815547654098077*^9}, 3.8155484413182487`*^9, 
   3.8155484773077908`*^9, {3.8155486707249107`*^9, 3.815548706327183*^9}, {
   3.821618885424181*^9, 3.821619014770218*^9}, {3.821679662408064*^9, 
   3.821679681599276*^9}, {3.824529415924798*^9, 3.824529444800145*^9}, {
   3.828888633811306*^9, 3.828888644137876*^9}, {3.828889083574032*^9, 
   3.828889121360549*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"4b7e4a91-cc79-41a4-b1d5-21fd757ea281"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"guu", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"gur", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"gu\[Theta]", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"gu\[Phi]", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
     {
      RowBox[{"gur", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "0", 
      "0", "0"},
     {
      RowBox[{"gu\[Theta]", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "0", 
      RowBox[{"g\[Theta]\[Theta]", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"g\[Theta]\[Phi]", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
     {
      RowBox[{"gu\[Phi]", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "0", 
      RowBox[{"g\[Theta]\[Phi]", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"g\[Phi]\[Phi]", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.813328007911631*^9, 3.8133300505423098`*^9, 3.8133433187719707`*^9, 
   3.8133440241849546`*^9, 3.813350126361432*^9, 3.813350260648844*^9, 
   3.813350465537051*^9, 3.813351079877136*^9, 3.813353547868127*^9, 
   3.813355900566971*^9, 3.813356054127532*^9, 3.813356096661602*^9, 
   3.813357171304502*^9, 3.813357221753645*^9, 3.813941987421356*^9, 
   3.814005825241785*^9, 3.8140151592535458`*^9, 3.8140163077978*^9, 
   3.814022159349223*^9, 3.8141030072343893`*^9, 3.8141032866147833`*^9, 
   3.814104229321163*^9, 3.814104304295352*^9, 3.814270096504064*^9, 
   3.814275815151978*^9, 3.8142761782371063`*^9, 3.814420032183568*^9, 
   3.814458861829006*^9, 3.814461466878724*^9, 3.814513947092804*^9, 
   3.8147736649733467`*^9, 3.814807126516347*^9, 3.814851371059372*^9, 
   3.814853179025634*^9, 3.814853217447342*^9, 3.8148601147384453`*^9, 
   3.814963283553761*^9, 3.8150380685623693`*^9, 3.815041933828141*^9, 
   3.815128218410841*^9, 3.815218255050189*^9, 3.815458050725893*^9, 
   3.815458126729969*^9, 3.815484715847056*^9, 3.81549320844189*^9, 
   3.815543632851644*^9, 3.815547619251248*^9, 3.8155476580958223`*^9, 
   3.815548446438922*^9, 3.8155484777332697`*^9, {3.815548671152348*^9, 
   3.8155487070758467`*^9}, 3.815629869722579*^9, 3.815821616539291*^9, 
   3.816012709743299*^9, 3.8163236811568527`*^9, 3.8163247045233583`*^9, 
   3.816407899618341*^9, 3.816930067381109*^9, 3.817103035950783*^9, 
   3.817297511218905*^9, 3.817721288480975*^9, 3.8183955452538567`*^9, 
   3.8185693049432497`*^9, {3.821619011090498*^9, 3.8216190154161177`*^9}, 
   3.821679310016452*^9, 3.821679686296062*^9, 3.821769376009465*^9, 
   3.823954002737241*^9, 3.824022476118517*^9, 3.824095739056089*^9, 
   3.824183956699299*^9, 3.824209102630395*^9, 3.824529449028812*^9, 
   3.8246134633127337`*^9, {3.824701138696268*^9, 3.82470113967211*^9}, 
   3.8248696771628838`*^9, 3.824965528365595*^9, 3.82515231116887*^9, 
   3.825152349249205*^9, 3.828888660776634*^9, {3.828889122011279*^9, 
   3.8288891263315496`*^9}, 3.840689451667803*^9, 3.840703928789845*^9, 
   3.840704854820496*^9, 3.840705028054329*^9, 3.840707414152237*^9, {
   3.840707547445859*^9, 3.840707556761688*^9}, 3.8414003242968273`*^9, {
   3.841400835307778*^9, 3.841400863212076*^9}, 3.84148486196939*^9, 
   3.841485204621747*^9, 3.841487962069892*^9, 3.8418232846762037`*^9, 
   3.8424165680566263`*^9, 3.843915339239544*^9, 3.846828931571463*^9},
 CellLabel->
  "Out[3]//MatrixForm=",ExpressionUUID->"1d46e286-421d-4692-9e8a-\
e67b55859822"]
}, Open  ]],

Cell["The inverse metric in the characteristic frame:", "Text",
 CellChangeTimes->{{3.813328038092321*^9, 3.813328041590047*^9}, {
  3.828890564978911*^9, 
  3.828890571418169*^9}},ExpressionUUID->"1253101a-9d48-49f8-be20-\
010e3c5a208a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"charGuu", " ", "=", " ", 
   RowBox[{
    RowBox[{"Inverse", "[", "charGdd", "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"charGuu", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.43523344003125*^9, 3.43523366875*^9}, {
  3.435233963765625*^9, 3.4352340548125*^9}, {3.549981596432922*^9, 
  3.549981644711142*^9}, {3.549981830313285*^9, 3.549981831695394*^9}, {
  3.549982135069282*^9, 3.549982139076964*^9}, {3.813328052140646*^9, 
  3.813328059008336*^9}, {3.814270102187168*^9, 3.814270134140074*^9}, {
  3.8144200460065517`*^9, 3.814420047038621*^9}, {3.815458394593564*^9, 
  3.81545839978238*^9}, {3.821619027879856*^9, 3.82161903408498*^9}, {
  3.8288886471530952`*^9, 3.828888655420904*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"57bf6c03-64cc-405f-bf32-63842c630cd7"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      FractionBox["1", 
       RowBox[{"gur", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]], "0", 
      "0"},
     {
      FractionBox["1", 
       RowBox[{"gur", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]], 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"gu\[Phi]", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
           "2"]}], " ", 
         RowBox[{"g\[Theta]\[Theta]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
        "+", 
        RowBox[{"2", " ", 
         RowBox[{"gu\[Theta]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
         RowBox[{"gu\[Phi]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
         RowBox[{"g\[Theta]\[Phi]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
        "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"gu\[Theta]", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
          "2"], " ", 
         RowBox[{"g\[Phi]\[Phi]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
        "+", 
        RowBox[{
         RowBox[{"guu", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"g\[Theta]\[Phi]", "[", 
              RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
             "2"]}], "+", 
           RowBox[{
            RowBox[{"g\[Theta]\[Theta]", "[", 
             RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
            " ", 
            RowBox[{"g\[Phi]\[Phi]", "[", 
             RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}]}], ")"}]}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"gur", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
         "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"g\[Theta]\[Phi]", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
           "2"], "-", 
          RowBox[{
           RowBox[{"g\[Theta]\[Theta]", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
           " ", 
           RowBox[{"g\[Phi]\[Phi]", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}]}], ")"}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"gu\[Phi]", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
         " ", 
         RowBox[{"g\[Theta]\[Phi]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
        "+", 
        RowBox[{
         RowBox[{"gu\[Theta]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
         RowBox[{"g\[Phi]\[Phi]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}], 
       
       RowBox[{
        RowBox[{"gur", "[", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
        
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"g\[Theta]\[Phi]", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
           "2"], "-", 
          RowBox[{
           RowBox[{"g\[Theta]\[Theta]", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
           " ", 
           RowBox[{"g\[Phi]\[Phi]", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}]}], ")"}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"gu\[Phi]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
         RowBox[{"g\[Theta]\[Theta]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
        "-", 
        RowBox[{
         RowBox[{"gu\[Theta]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
         RowBox[{"g\[Theta]\[Phi]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}], 
       
       RowBox[{
        RowBox[{"gur", "[", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
        
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"g\[Theta]\[Phi]", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
           "2"], "-", 
          RowBox[{
           RowBox[{"g\[Theta]\[Theta]", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
           " ", 
           RowBox[{"g\[Phi]\[Phi]", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}]}], ")"}]}]]},
     {"0", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"gu\[Phi]", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
         " ", 
         RowBox[{"g\[Theta]\[Phi]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
        "+", 
        RowBox[{
         RowBox[{"gu\[Theta]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
         RowBox[{"g\[Phi]\[Phi]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}], 
       
       RowBox[{
        RowBox[{"gur", "[", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
        
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"g\[Theta]\[Phi]", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
           "2"], "-", 
          RowBox[{
           RowBox[{"g\[Theta]\[Theta]", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
           " ", 
           RowBox[{"g\[Phi]\[Phi]", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}]}], ")"}]}]], 
      FractionBox[
       RowBox[{"g\[Phi]\[Phi]", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"g\[Theta]\[Phi]", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
          "2"]}], "+", 
        RowBox[{
         RowBox[{"g\[Theta]\[Theta]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
         RowBox[{"g\[Phi]\[Phi]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}]], 
      FractionBox[
       RowBox[{"g\[Theta]\[Phi]", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"g\[Theta]\[Phi]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
         "2"], "-", 
        RowBox[{
         RowBox[{"g\[Theta]\[Theta]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
         RowBox[{"g\[Phi]\[Phi]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}]]},
     {"0", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"gu\[Phi]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
         RowBox[{"g\[Theta]\[Theta]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
        "-", 
        RowBox[{
         RowBox[{"gu\[Theta]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
         RowBox[{"g\[Theta]\[Phi]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}], 
       
       RowBox[{
        RowBox[{"gur", "[", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
        
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"g\[Theta]\[Phi]", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
           "2"], "-", 
          RowBox[{
           RowBox[{"g\[Theta]\[Theta]", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
           " ", 
           RowBox[{"g\[Phi]\[Phi]", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}]}], ")"}]}]], 
      FractionBox[
       RowBox[{"g\[Theta]\[Phi]", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"g\[Theta]\[Phi]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
         "2"], "-", 
        RowBox[{
         RowBox[{"g\[Theta]\[Theta]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
         RowBox[{"g\[Phi]\[Phi]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}]], 
      FractionBox[
       RowBox[{"g\[Theta]\[Theta]", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"g\[Theta]\[Phi]", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
          "2"]}], "+", 
        RowBox[{
         RowBox[{"g\[Theta]\[Theta]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
         RowBox[{"g\[Phi]\[Phi]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}]}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.813328059378502*^9, 3.813330050605597*^9, 3.813343318808117*^9, 
   3.8133440242170677`*^9, 3.813350126399132*^9, 3.813350262093217*^9, 
   3.813350465597356*^9, 3.8133510799081907`*^9, 3.813353553385311*^9, 
   3.8133559006029663`*^9, 3.813356054156558*^9, 3.8133560966921673`*^9, 
   3.813357171338078*^9, 3.813357221788025*^9, 3.8139419874451523`*^9, 
   3.814005826903483*^9, 3.8140151592914352`*^9, 3.8140163078541183`*^9, 
   3.8140221593921947`*^9, 3.814103007282362*^9, 3.81410328664589*^9, 
   3.814104229353271*^9, 3.814104304324045*^9, {3.814270098508601*^9, 
   3.814270134623415*^9}, 3.814275815185898*^9, 3.8142761782735662`*^9, 
   3.814420053432088*^9, 3.814458861896674*^9, 3.814461466971208*^9, 
   3.814513953574499*^9, 3.814773665042122*^9, 3.814807126552823*^9, 
   3.8148513712050447`*^9, 3.8148531790823603`*^9, 3.81485321759332*^9, 
   3.814860114772018*^9, 3.814963283594954*^9, 3.8150380685867853`*^9, 
   3.815041933867351*^9, 3.815128218456586*^9, 3.8152182550963717`*^9, 
   3.8154584012935257`*^9, 3.8154847158751373`*^9, 3.815493208477578*^9, 
   3.8155436328996468`*^9, 3.815547619291401*^9, 3.815547658135262*^9, 
   3.8155484464770823`*^9, {3.815548696420895*^9, 3.8155487081155777`*^9}, 
   3.8156298697497683`*^9, 3.815821616566383*^9, 3.816012709794271*^9, 
   3.816323681182337*^9, 3.816324704546317*^9, 3.816407899648128*^9, 
   3.816930067400401*^9, 3.817103035980945*^9, 3.817297511250807*^9, 
   3.817721288516539*^9, 3.818395545283107*^9, 3.81856930501683*^9, 
   3.8216190343572073`*^9, 3.821679310048979*^9, 3.821679686324408*^9, 
   3.8217693760549717`*^9, 3.823954002769685*^9, 3.8240224761414022`*^9, 
   3.824095739100366*^9, 3.824183956724907*^9, 3.8242091026550713`*^9, 
   3.8245294546762753`*^9, 3.824613463364876*^9, 3.824701141246558*^9, 
   3.824869677204918*^9, 3.824965528394641*^9, 3.8251523112560596`*^9, 
   3.825152349375147*^9, 3.828888663699161*^9, 3.828889126371579*^9, 
   3.84068945169895*^9, 3.840703928826419*^9, 3.8407048548582563`*^9, 
   3.84070502810693*^9, 3.8407074142070704`*^9, {3.840707547471977*^9, 
   3.8407075568003893`*^9}, 3.8414003243780403`*^9, {3.841400835335896*^9, 
   3.8414008632401047`*^9}, 3.8414848619952087`*^9, 3.841485204662128*^9, 
   3.84148796209711*^9, 3.841823284704772*^9, 3.8424165681379023`*^9, 
   3.8439153393120737`*^9, 3.846828931634385*^9},
 CellLabel->
  "Out[5]//MatrixForm=",ExpressionUUID->"09a58678-b775-49a0-bc02-\
229bd9d4e69e"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "The metric in Cauchy coordinates and in Bondi variables directly;\n apply \
the Jacobian on the metric ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", "\[Mu]\[Nu]"], TraditionalForm]],ExpressionUUID->
  "65777162-00a2-4842-badc-a2cdad2731b0"],
 " in the characteristic frame"
}], "Section",
 CellChangeTimes->{{3.8145146305387583`*^9, 3.81451463921647*^9}, {
   3.8154576061529217`*^9, 3.8154576258616123`*^9}, {3.815463145831346*^9, 
   3.81546314583138*^9}, {3.815491019627841*^9, 3.815491040267929*^9}, 
   3.816410054812482*^9, {3.828889710903973*^9, 3.828889765491765*^9}, {
   3.828890576495761*^9, 3.828890576948489*^9}, {3.841400503819729*^9, 
   3.841400520814535*^9}},ExpressionUUID->"e505f6b3-4a83-4a76-b8f3-\
7d804abfa210"],

Cell["\<\
The explicit coordinate transformation is
u = t - f(\[Rho]) \[Rule] t = u + f(r)
r = \[Rho].\
\>", "Text",
 CellChangeTimes->{{3.8154818728434353`*^9, 3.815481874999517*^9}, {
  3.8245294618160343`*^9, 3.824529473694805*^9}, {3.8288897038268013`*^9, 
  3.828889704446323*^9}},ExpressionUUID->"dd09d7da-5664-419c-a058-\
0d2ac6b0a398"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["J", 
     RowBox[{
      RowBox[{"\[Mu]", "'"}], 
      RowBox[{"\[Nu]", "'"}]}]], "\[Mu]\[Nu]"], TraditionalForm]],
  ExpressionUUID->"1d7d2d97-0edc-45c0-93ce-0cabfc6353f0"],
 " is build as ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox[
     RowBox[{"\[PartialD]", 
      SuperscriptBox["x", 
       RowBox[{"\[Mu]", "'"}]]}], 
     RowBox[{"\[PartialD]", 
      SuperscriptBox["x", "\[Mu]"]}]], 
    FractionBox[
     RowBox[{"\[PartialD]", 
      SuperscriptBox["x", 
       RowBox[{"\[Nu]", "'"}]]}], 
     RowBox[{"\[PartialD]", 
      SuperscriptBox["x", "\[Nu]"]}]]}], TraditionalForm]],ExpressionUUID->
  "bc8837fb-b858-440f-bcb8-bd65c6d516f2"],
 "where ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["x", 
     RowBox[{"\[Mu]", "'"}]], "=", 
    RowBox[{"(", 
     RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], ")"}]}], 
   TraditionalForm]],ExpressionUUID->"bd6b8df2-242c-48ac-8dd8-f3dc5bda4c7d"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["x", "\[Mu]"], "=", 
    RowBox[{"(", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], ")"}]}], 
   TraditionalForm]],ExpressionUUID->"b335c278-cc16-4f59-ab5b-ce799f36326a"],
 ".\nThe Jacobian matrix:"
}], "Text",
 CellChangeTimes->{{3.824702530581963*^9, 3.824702692447914*^9}, {
  3.824702731410428*^9, 3.824702741154707*^9}, {3.840704480840434*^9, 
  3.8407044813262453`*^9}, {3.8414005304446793`*^9, 
  3.841400536180623*^9}},ExpressionUUID->"0dcc5ea5-87d4-4c7c-8bdc-\
455a171ad625"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"J", "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"-", "f\[Rho]"}], ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"J", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.815481422207698*^9, 3.81548142436699*^9}, {
   3.815481492162962*^9, 3.8154815359302673`*^9}, 3.815481655246059*^9, {
   3.8154816933729477`*^9, 3.81548172015807*^9}, {3.815481848769621*^9, 
   3.815481851901042*^9}, {3.815481885031543*^9, 3.815481905412938*^9}, {
   3.815482333444418*^9, 3.815482341125573*^9}, 3.815482377166369*^9, {
   3.815482737053482*^9, 3.81548274471406*^9}, {3.824529526233899*^9, 
   3.8245295267328367`*^9}, {3.8247907881058073`*^9, 
   3.8247907983096046`*^9}, {3.82888869754027*^9, 3.828888702018983*^9}, {
   3.8406935478602543`*^9, 3.840693548980834*^9}, {3.840696867524126*^9, 
   3.840696875639585*^9}, {3.84070131848704*^9, 3.840701320730459*^9}, {
   3.840703216686194*^9, 3.840703222661366*^9}, {3.8407035854643106`*^9, 
   3.8407035868122187`*^9}, {3.840703912828824*^9, 3.840703918996862*^9}, {
   3.840704591172598*^9, 3.840704592054531*^9}, {3.840704631335065*^9, 
   3.840704641925853*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"8541a941-5304-4ad7-a980-e0e80119b041"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {
      RowBox[{"-", "f\[Rho]"}], "1", "0", "0"},
     {"0", "0", "1", "0"},
     {"0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.824790786575315*^9, 3.824790798597658*^9}, 
   3.824869679192812*^9, 3.8249655284183292`*^9, 3.8251523113160267`*^9, 
   3.82515234939605*^9, 3.8288887032547483`*^9, 3.828889126410564*^9, 
   3.840689451761526*^9, 3.840693549892887*^9, 3.840696889287847*^9, 
   3.840701322072645*^9, {3.840703222977435*^9, 3.840703228491899*^9}, 
   3.840703588532609*^9, {3.840703919356093*^9, 3.840703928857123*^9}, 
   3.840704592393244*^9, 3.84070464380698*^9, 3.840704854896419*^9, 
   3.840705028150367*^9, 3.8407074188772078`*^9, {3.840707547500237*^9, 
   3.840707560046102*^9}, 3.8414003244452257`*^9, 3.8414008381138678`*^9, 
   3.841400868806431*^9, 3.841484862022156*^9, 3.8414852046958323`*^9, 
   3.841487965743479*^9, 3.841823284732255*^9, 3.842416568187668*^9, 
   3.843915339376598*^9, 3.84682893168655*^9},
 CellLabel->
  "Out[7]//MatrixForm=",ExpressionUUID->"a6b7a982-b277-44cf-a428-\
c3dbf1b0d558"]
}, Open  ]],

Cell["The inverse Jacobian matrix:", "Text",
 CellChangeTimes->{{3.841400539479579*^9, 
  3.841400548569928*^9}},ExpressionUUID->"84accebb-244d-445f-ac3d-\
c2eb0ba121ef"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"IJ", "=", 
   RowBox[{"Inverse", "[", "J", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{"IJ", "//", "MatrixForm"}]}]}], "Input",
 CellChangeTimes->{3.8407045991737747`*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"94a4be91-3888-4224-ad32-2ee69ad8238e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {"f\[Rho]", "1", "0", "0"},
     {"0", "0", "1", "0"},
     {"0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8407045937991447`*^9, 3.840704599622057*^9}, 
   3.840704854932873*^9, 3.8407050281910954`*^9, 3.840707419027338*^9, {
   3.840707547527327*^9, 3.840707560178029*^9}, 3.841400324491107*^9, 
   3.841400838167197*^9, 3.8414008689418907`*^9, 3.841484862046336*^9, 
   3.841485204726499*^9, 3.841487965873255*^9, 3.8418232847574787`*^9, 
   3.842416568215292*^9, 3.843915339438287*^9, 3.84682893173497*^9},
 CellLabel->
  "Out[9]//MatrixForm=",ExpressionUUID->"ce202683-dd24-4804-8b6f-\
1ae071ad5ea6"]
}, Open  ]],

Cell["ADM coordinates", "Text",
 CellChangeTimes->{{3.813324780455565*^9, 3.8133247817494097`*^9}, {
  3.815464051243813*^9, 3.815464052306131*^9}, {3.8414005520653677`*^9, 
  3.841400552824534*^9}},ExpressionUUID->"20926a24-33eb-43f6-a87c-\
ab90677837b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"XADM", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.43523344003125*^9, 3.43523366875*^9}, {
  3.435233963765625*^9, 3.4352340548125*^9}, {3.549981596432922*^9, 
  3.549981644711142*^9}, {3.549981830313285*^9, 3.549981831695394*^9}, {
  3.549982135069282*^9, 3.549982139076964*^9}, {3.813324785990691*^9, 
  3.813324790095215*^9}, {3.813324904167098*^9, 3.8133249060662403`*^9}, {
  3.813353459788026*^9, 3.81335346044711*^9}, {3.813355699195218*^9, 
  3.813355699462944*^9}, {3.815457635987525*^9, 3.8154576453765707`*^9}, {
  3.815463165774884*^9, 3.815463174180238*^9}, {3.82161917240553*^9, 
  3.821619173918236*^9}, {3.8245295308392277`*^9, 3.824529533483795*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"5aaa264a-f232-4d5b-8fd8-fe232de9021c"],

Cell["\<\
 The metric transformation from characteristic to ADM coordinates, \
multiplying with the Jacobian matrix: \
\>", "Text",
 CellChangeTimes->{{3.43523344003125*^9, 3.43523366875*^9}, {
  3.435233963765625*^9, 3.4352340548125*^9}, {3.549981596432922*^9, 
  3.549981644711142*^9}, {3.549981830313285*^9, 3.549981831695394*^9}, {
  3.549982135069282*^9, 3.549982139076964*^9}, {3.813324821640903*^9, 
  3.813324839799344*^9}, {3.815464046188678*^9, 3.815464046623652*^9}, {
  3.841400566166482*^9, 3.8414005982330647`*^9}, {3.843914576588189*^9, 
  3.8439145790697393`*^9}},ExpressionUUID->"3574605b-1dbb-4f62-8c90-\
a548b8ab458c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"charGddinADM", " ", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"J", ".", "charGdd", ".", 
        RowBox[{"Transpose", "[", "J", "]"}]}], ")"}], "/.", 
      RowBox[{"u", "\[Rule]", "t"}]}], "/.", 
     RowBox[{"r", "\[Rule]", "\[Rho]"}]}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"charGddinADM", "//", "Simplify"}], "//", "MatrixForm"}]}], "Input",\

 CellChangeTimes->{{3.813324844438674*^9, 3.8133248464463673`*^9}, {
   3.813327921633119*^9, 3.8133279418303537`*^9}, {3.81332799263669*^9, 
   3.813328006601493*^9}, {3.814419222447242*^9, 3.814419294155635*^9}, {
   3.814420030665883*^9, 3.814420031730583*^9}, {3.815457995035351*^9, 
   3.8154580470238943`*^9}, {3.815463966650386*^9, 3.815464027237677*^9}, {
   3.815477187937006*^9, 3.815477193954522*^9}, 3.815477357246155*^9, {
   3.815480364728796*^9, 3.815480370564919*^9}, {3.8154804031715107`*^9, 
   3.8154804092537203`*^9}, {3.8154815978915997`*^9, 3.815481606636681*^9}, {
   3.8154819858567533`*^9, 3.8154820009705973`*^9}, {3.815482080341763*^9, 
   3.815482185184515*^9}, {3.8154823054421597`*^9, 3.8154823123399057`*^9}, {
   3.815482345310623*^9, 3.815482351491714*^9}, {3.815482752545725*^9, 
   3.815482759474824*^9}, {3.815482884837584*^9, 3.815482886239912*^9}, {
   3.815491136357794*^9, 3.8154911463563957`*^9}, {3.821619201505742*^9, 
   3.821619246114539*^9}, {3.828888711670699*^9, 3.828888722306695*^9}, {
   3.8406935630799437`*^9, 3.840693577858306*^9}, {3.840696880560295*^9, 
   3.840696885815651*^9}, {3.8406990688007927`*^9, 3.840699076929323*^9}, {
   3.840699148793668*^9, 3.8406991567161217`*^9}, {3.840704504510729*^9, 
   3.84070450649813*^9}, {3.840707719640956*^9, 3.840707739146385*^9}, {
   3.841404597046609*^9, 3.841404619221859*^9}, {3.8439145981414433`*^9, 
   3.8439146035632887`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"9c93176e-4dc0-464f-8096-890a709031f1"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"guu", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{
       RowBox[{"gur", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       "-", 
       RowBox[{"f\[Rho]", " ", 
        RowBox[{"guu", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}]}], 
      RowBox[{"gu\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"gu\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
     {
      RowBox[{
       RowBox[{"gur", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       "-", 
       RowBox[{"f\[Rho]", " ", 
        RowBox[{"guu", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}]}], 
      RowBox[{"f\[Rho]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"gur", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], "+", 
         RowBox[{"f\[Rho]", " ", 
          RowBox[{"guu", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "f\[Rho]"}], " ", 
       RowBox[{"gu\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
      RowBox[{
       RowBox[{"-", "f\[Rho]"}], " ", 
       RowBox[{"gu\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]},
     {
      RowBox[{"gu\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{
       RowBox[{"-", "f\[Rho]"}], " ", 
       RowBox[{"gu\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
      RowBox[{"g\[Theta]\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"g\[Theta]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
     {
      RowBox[{"gu\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{
       RowBox[{"-", "f\[Rho]"}], " ", 
       RowBox[{"gu\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
      RowBox[{"g\[Theta]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"g\[Phi]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.813328007911631*^9, 3.8133300505423098`*^9, 3.8133433187719707`*^9, 
   3.8133440241849546`*^9, 3.813350126361432*^9, 3.813350260648844*^9, 
   3.813350465537051*^9, 3.813351079877136*^9, 3.813353547868127*^9, 
   3.813355900566971*^9, 3.813356054127532*^9, 3.813356096661602*^9, 
   3.813357171304502*^9, 3.813357221753645*^9, 3.813941987421356*^9, 
   3.814005825241785*^9, 3.8140151592535458`*^9, 3.8140163077978*^9, 
   3.814022159349223*^9, 3.8141030072343893`*^9, 3.8141032866147833`*^9, 
   3.814104229321163*^9, 3.814104304295352*^9, 3.814270096504064*^9, 
   3.814275815151978*^9, 3.8142761782371063`*^9, 3.814420032183568*^9, 
   3.814458861829006*^9, 3.814461466878724*^9, 3.814513947092804*^9, 
   3.8147736649733467`*^9, 3.814807126516347*^9, 3.814851371059372*^9, 
   3.814853179025634*^9, 3.814853217447342*^9, 3.8148601147384453`*^9, 
   3.814963283553761*^9, 3.8150380685623693`*^9, 3.815041933828141*^9, 
   3.815128218410841*^9, 3.815218255050189*^9, 3.815458050725893*^9, 
   3.815458126729969*^9, 3.815464028475724*^9, {3.815477190810717*^9, 
   3.815477194348083*^9}, 3.815477305591055*^9, 3.815477357685809*^9, {
   3.815480404835834*^9, 3.815480409682351*^9}, {3.815481598912013*^9, 
   3.8154816069846354`*^9}, 3.815481661598464*^9, {3.8154817040266438`*^9, 
   3.815481722996571*^9}, 3.815481910211776*^9, {3.815481990091538*^9, 
   3.815482005264145*^9}, 3.8154821102152843`*^9, {3.8154821751660624`*^9, 
   3.815482185481607*^9}, 3.815482312905058*^9, {3.815482351850795*^9, 
   3.815482359594241*^9}, {3.815482759851131*^9, 3.8154827831423893`*^9}, {
   3.8154828865326357`*^9, 3.815482894189724*^9}, 3.81548476507415*^9, 
   3.81548761708228*^9, 3.815491214799041*^9, 3.815493231719137*^9, 
   3.81554365986797*^9, 3.8155489244745207`*^9, 3.815629874281063*^9, 
   3.815822148529602*^9, 3.81601273525101*^9, 3.81632397737693*^9, 
   3.816324709461905*^9, 3.81640794596305*^9, 3.8169300718372517`*^9, 
   3.8171030578090487`*^9, 3.817297518146021*^9, 3.8177212967203217`*^9, 
   3.818395562139822*^9, 3.818569316506637*^9, {3.8216192190995913`*^9, 
   3.82161924634781*^9}, 3.8216793101755533`*^9, 3.8216796929163427`*^9, 
   3.821769376153886*^9, 3.823954008019375*^9, 3.824022476204503*^9, 
   3.8240957392355337`*^9, 3.82418395680721*^9, 3.824209102726337*^9, 
   3.824529543448113*^9, 3.824613463502473*^9, 3.824701145957562*^9, 
   3.824790808802293*^9, 3.824869679593163*^9, 3.8249655284750013`*^9, 
   3.825152311471349*^9, 3.825152349428589*^9, 3.828888722822557*^9, 
   3.828889126492186*^9, 3.84068945179564*^9, 3.840693578619426*^9, 
   3.84069688933687*^9, 3.840699077187879*^9, 3.84069915701824*^9, 
   3.840703228604752*^9, 3.8407035886329107`*^9, 3.8407039289019136`*^9, 
   3.840704506940281*^9, 3.840704854978146*^9, 3.840705028242076*^9, 
   3.840707419064397*^9, {3.8407075475787983`*^9, 3.8407075602125673`*^9}, 
   3.840707739432151*^9, 3.8414003245292387`*^9, 3.8414008381936407`*^9, 
   3.841400868978953*^9, 3.841404629394395*^9, 3.841484862076693*^9, 
   3.841485204761466*^9, 3.8414879659059687`*^9, 3.841823284789131*^9, 
   3.8424165682480097`*^9, 3.8439153395108757`*^9, 3.846828931791808*^9},
 CellLabel->
  "Out[12]//MatrixForm=",ExpressionUUID->"b6acc7f0-ff77-45aa-8f3e-\
643b841c147d"]
}, Open  ]],

Cell["Its inverse (in ADM coordinates)", "Text",
 CellChangeTimes->{{3.813328038092321*^9, 3.813328041590047*^9}, {
  3.841400603433606*^9, 
  3.841400613104639*^9}},ExpressionUUID->"53e7a794-bf5e-4d56-ae67-\
0ef218ce73c9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"charGddinADMI", " ", "=", " ", 
   RowBox[{
    RowBox[{"Inverse", "[", "charGddinADM", "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"charGddinADMI", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.43523344003125*^9, 3.43523366875*^9}, {
  3.435233963765625*^9, 3.4352340548125*^9}, {3.549981596432922*^9, 
  3.549981644711142*^9}, {3.549981830313285*^9, 3.549981831695394*^9}, {
  3.549982135069282*^9, 3.549982139076964*^9}, {3.813328052140646*^9, 
  3.813328059008336*^9}, {3.814270102187168*^9, 3.814270134140074*^9}, {
  3.8144200460065517`*^9, 3.814420047038621*^9}, {3.815464060502391*^9, 
  3.815464065701425*^9}, {3.815477313000771*^9, 3.8154773537590923`*^9}, {
  3.8154912009515133`*^9, 3.815491206333687*^9}, {3.821619427641521*^9, 
  3.821619434005329*^9}, {3.8288887452566013`*^9, 3.828888753284437*^9}, {
  3.840707749970961*^9, 3.840707757612142*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"cab59e3f-f499-4c89-9c1c-80746c5b53df"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"f\[Rho]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"f\[Rho]", " ", 
            SuperscriptBox[
             RowBox[{"gu\[Phi]", "[", 
              RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
              "]"}], "2"], " ", 
            RowBox[{"g\[Theta]\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "-", 
           RowBox[{"2", " ", "f\[Rho]", " ", 
            RowBox[{"gu\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"gu\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"g\[Theta]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{"f\[Rho]", " ", 
            SuperscriptBox[
             RowBox[{"gu\[Theta]", "[", 
              RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
              "]"}], "2"], " ", 
            RowBox[{"g\[Phi]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"gur", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"g\[Theta]\[Phi]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}], "2"], "-", 
              RowBox[{
               RowBox[{"g\[Theta]\[Theta]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}], " ", 
               RowBox[{"g\[Phi]\[Phi]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}]}]}], ")"}]}], "+", 
           RowBox[{"f\[Rho]", " ", 
            RowBox[{"guu", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"g\[Theta]\[Phi]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}], "2"], "-", 
              RowBox[{
               RowBox[{"g\[Theta]\[Theta]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}], " ", 
               RowBox[{"g\[Phi]\[Phi]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"gur", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"g\[Theta]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], "2"], "-", 
           RowBox[{
            RowBox[{"g\[Theta]\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"g\[Phi]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}]}], ")"}]}]]}], 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "f\[Rho]"}], " ", 
         SuperscriptBox[
          RowBox[{"gu\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "2"], " ", 
         RowBox[{"g\[Theta]\[Theta]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], "+", 
        RowBox[{"2", " ", "f\[Rho]", " ", 
         RowBox[{"gu\[Theta]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          " ", 
         RowBox[{"gu\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          " ", 
         RowBox[{"g\[Theta]\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], "+", 
        RowBox[{
         RowBox[{"gur", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"g\[Theta]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], "2"], "-", 
           RowBox[{
            RowBox[{"g\[Theta]\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"g\[Phi]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}]}], ")"}]}], "-", 
        RowBox[{"f\[Rho]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"gu\[Theta]", "[", 
              RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
              "]"}], "2"], " ", 
            RowBox[{"g\[Phi]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"guu", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"g\[Theta]\[Phi]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}], "2"], "-", 
              RowBox[{
               RowBox[{"g\[Theta]\[Theta]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}], " ", 
               RowBox[{"g\[Phi]\[Phi]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"gur", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"g\[Theta]\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}], "2"], "-", 
          RowBox[{
           RowBox[{"g\[Theta]\[Theta]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}], " ", 
           RowBox[{"g\[Phi]\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}]}], ")"}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "f\[Rho]"}], " ", 
         RowBox[{"gu\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          " ", 
         RowBox[{"g\[Theta]\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], "+", 
        RowBox[{"f\[Rho]", " ", 
         RowBox[{"gu\[Theta]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          " ", 
         RowBox[{"g\[Phi]\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}]}], 
       RowBox[{
        RowBox[{"gur", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"g\[Theta]\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}], "2"], "-", 
          RowBox[{
           RowBox[{"g\[Theta]\[Theta]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}], " ", 
           RowBox[{"g\[Phi]\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}]}], ")"}]}]], 
      FractionBox[
       RowBox[{"f\[Rho]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"gu\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}], " ", 
           RowBox[{"g\[Theta]\[Theta]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}], "-", 
          RowBox[{
           RowBox[{"gu\[Theta]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}], " ", 
           RowBox[{"g\[Theta]\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"gur", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"g\[Theta]\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}], "2"], "-", 
          RowBox[{
           RowBox[{"g\[Theta]\[Theta]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}], " ", 
           RowBox[{"g\[Phi]\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}]}], ")"}]}]]},
     {
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "f\[Rho]"}], " ", 
         SuperscriptBox[
          RowBox[{"gu\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "2"], " ", 
         RowBox[{"g\[Theta]\[Theta]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], "+", 
        RowBox[{"2", " ", "f\[Rho]", " ", 
         RowBox[{"gu\[Theta]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          " ", 
         RowBox[{"gu\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          " ", 
         RowBox[{"g\[Theta]\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], "+", 
        RowBox[{
         RowBox[{"gur", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"g\[Theta]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], "2"], "-", 
           RowBox[{
            RowBox[{"g\[Theta]\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"g\[Phi]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}]}], ")"}]}], "-", 
        RowBox[{"f\[Rho]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"gu\[Theta]", "[", 
              RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
              "]"}], "2"], " ", 
            RowBox[{"g\[Phi]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"guu", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"g\[Theta]\[Phi]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}], "2"], "-", 
              RowBox[{
               RowBox[{"g\[Theta]\[Theta]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}], " ", 
               RowBox[{"g\[Phi]\[Phi]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"gur", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"g\[Theta]\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}], "2"], "-", 
          RowBox[{
           RowBox[{"g\[Theta]\[Theta]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}], " ", 
           RowBox[{"g\[Phi]\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}]}], ")"}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"gu\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}], "2"]}], " ", 
         RowBox[{"g\[Theta]\[Theta]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"gu\[Theta]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          " ", 
         RowBox[{"gu\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          " ", 
         RowBox[{"g\[Theta]\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"gu\[Theta]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "2"], " ", 
         RowBox[{"g\[Phi]\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], "+", 
        RowBox[{
         RowBox[{"guu", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"g\[Theta]\[Phi]", "[", 
              RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
              "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"g\[Theta]\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"g\[Phi]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}]}], ")"}]}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"gur", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"g\[Theta]\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}], "2"], "-", 
          RowBox[{
           RowBox[{"g\[Theta]\[Theta]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}], " ", 
           RowBox[{"g\[Phi]\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}]}], ")"}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"gu\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], " ", 
         RowBox[{"g\[Theta]\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], "+", 
        RowBox[{
         RowBox[{"gu\[Theta]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          " ", 
         RowBox[{"g\[Phi]\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}]}], 
       RowBox[{
        RowBox[{"gur", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"g\[Theta]\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}], "2"], "-", 
          RowBox[{
           RowBox[{"g\[Theta]\[Theta]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}], " ", 
           RowBox[{"g\[Phi]\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}]}], ")"}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"gu\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          " ", 
         RowBox[{"g\[Theta]\[Theta]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], "-", 
        RowBox[{
         RowBox[{"gu\[Theta]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          " ", 
         RowBox[{"g\[Theta]\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}]}], 
       RowBox[{
        RowBox[{"gur", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"g\[Theta]\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}], "2"], "-", 
          RowBox[{
           RowBox[{"g\[Theta]\[Theta]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}], " ", 
           RowBox[{"g\[Phi]\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}]}], ")"}]}]]},
     {
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "f\[Rho]"}], " ", 
         RowBox[{"gu\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          " ", 
         RowBox[{"g\[Theta]\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], "+", 
        RowBox[{"f\[Rho]", " ", 
         RowBox[{"gu\[Theta]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          " ", 
         RowBox[{"g\[Phi]\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}]}], 
       RowBox[{
        RowBox[{"gur", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"g\[Theta]\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}], "2"], "-", 
          RowBox[{
           RowBox[{"g\[Theta]\[Theta]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}], " ", 
           RowBox[{"g\[Phi]\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}]}], ")"}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"gu\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], " ", 
         RowBox[{"g\[Theta]\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], "+", 
        RowBox[{
         RowBox[{"gu\[Theta]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          " ", 
         RowBox[{"g\[Phi]\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}]}], 
       RowBox[{
        RowBox[{"gur", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"g\[Theta]\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}], "2"], "-", 
          RowBox[{
           RowBox[{"g\[Theta]\[Theta]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}], " ", 
           RowBox[{"g\[Phi]\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}]}], ")"}]}]], 
      FractionBox[
       RowBox[{"g\[Phi]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"g\[Theta]\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"g\[Theta]\[Theta]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          " ", 
         RowBox[{"g\[Phi]\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}]}]], 
      FractionBox[
       RowBox[{"g\[Theta]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"g\[Theta]\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "2"], "-", 
        RowBox[{
         RowBox[{"g\[Theta]\[Theta]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          " ", 
         RowBox[{"g\[Phi]\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}]}]]},
     {
      FractionBox[
       RowBox[{"f\[Rho]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"gu\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}], " ", 
           RowBox[{"g\[Theta]\[Theta]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}], "-", 
          RowBox[{
           RowBox[{"gu\[Theta]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}], " ", 
           RowBox[{"g\[Theta]\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"gur", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"g\[Theta]\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}], "2"], "-", 
          RowBox[{
           RowBox[{"g\[Theta]\[Theta]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}], " ", 
           RowBox[{"g\[Phi]\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}]}], ")"}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"gu\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          " ", 
         RowBox[{"g\[Theta]\[Theta]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], "-", 
        RowBox[{
         RowBox[{"gu\[Theta]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          " ", 
         RowBox[{"g\[Theta]\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}]}], 
       RowBox[{
        RowBox[{"gur", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"g\[Theta]\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}], "2"], "-", 
          RowBox[{
           RowBox[{"g\[Theta]\[Theta]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}], " ", 
           RowBox[{"g\[Phi]\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}]}], ")"}]}]], 
      FractionBox[
       RowBox[{"g\[Theta]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"g\[Theta]\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "2"], "-", 
        RowBox[{
         RowBox[{"g\[Theta]\[Theta]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          " ", 
         RowBox[{"g\[Phi]\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}]}]], 
      FractionBox[
       RowBox[{"g\[Theta]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"g\[Theta]\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"g\[Theta]\[Theta]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          " ", 
         RowBox[{"g\[Phi]\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}]}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8154773601580143`*^9, 3.815480414487773*^9, {3.815481602395111*^9, 
   3.815481609365102*^9}, 3.8154816648025217`*^9, {3.81548170553727*^9, 
   3.8154817230557613`*^9}, 3.815481910260721*^9, 3.815482005315254*^9, {
   3.815482777563944*^9, 3.8154827832250957`*^9}, {3.815482890151381*^9, 
   3.815482894270912*^9}, 3.815484765155294*^9, 3.8154876171194477`*^9, 
   3.815491214840117*^9, 3.815493231804644*^9, 3.815543659907983*^9, 
   3.8155489245040827`*^9, 3.8156298743054867`*^9, 3.8158221485631647`*^9, 
   3.816012735293426*^9, 3.81632397740383*^9, 3.816324709496612*^9, 
   3.8164079460507593`*^9, 3.816930071888851*^9, 3.81710305786335*^9, 
   3.8172975181958723`*^9, 3.817721296808036*^9, 3.818395562195238*^9, 
   3.818569316569179*^9, 3.8216194342619143`*^9, 3.821679310219438*^9, 
   3.821679692990829*^9, 3.821769376216668*^9, 3.823954008069941*^9, 
   3.82402247625527*^9, 3.824095739284775*^9, 3.8241839568453627`*^9, 
   3.824209102753304*^9, 3.824529555106234*^9, 3.824613463602166*^9, 
   3.824701147731989*^9, 3.824790820865128*^9, 3.824869679733436*^9, 
   3.824965528563883*^9, 3.825152311601378*^9, 3.825152349462783*^9, 
   3.828888753848916*^9, 3.82888912657528*^9, 3.840689451854663*^9, 
   3.8406936314167967`*^9, 3.840696889361401*^9, 3.840703228667851*^9, 
   3.8407035886656313`*^9, 3.840703928940578*^9, 3.8407048550175323`*^9, 
   3.840705028288147*^9, 3.8407074191205606`*^9, {3.840707547634737*^9, 
   3.8407075602707577`*^9}, 3.840707758422933*^9, 3.841400324588832*^9, 
   3.841400838229478*^9, 3.8414008690303392`*^9, 3.841484862130028*^9, 
   3.841485204806226*^9, 3.841487965957803*^9, 3.841823284886745*^9, 
   3.842416568306479*^9, 3.843915339651792*^9, 3.846828931914659*^9},
 CellLabel->
  "Out[14]//MatrixForm=",ExpressionUUID->"239120b5-b781-4a4d-a4ee-\
4e5016cdc415"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["the inverse metric in ADM vars", "Section",
 CellChangeTimes->{{3.8145146305387583`*^9, 3.81451463921647*^9}, {
  3.8154576061529217`*^9, 3.8154576258616123`*^9}, {3.815463145831346*^9, 
  3.81546314583138*^9}, {3.815491019627841*^9, 3.815491040267929*^9}, {
  3.815492762220245*^9, 3.815492779481901*^9}, {3.823954016077997*^9, 
  3.823954017828705*^9}, {3.8245341517468023`*^9, 3.824534154737547*^9}, {
  3.828889144076503*^9, 
  3.828889148769709*^9}},ExpressionUUID->"b682c988-71df-47d0-bf25-\
30f3eb49d093"],

Cell["The inverse metric in the 3+1 language: ", "Text",
 CellChangeTimes->{{3.43523344003125*^9, 3.43523366875*^9}, {
  3.435233963765625*^9, 3.4352340548125*^9}, {3.549981596432922*^9, 
  3.549981644711142*^9}, {3.549981830313285*^9, 3.549981831695394*^9}, {
  3.549982135069282*^9, 3.549982139076964*^9}, {3.813324821640903*^9, 
  3.813324839799344*^9}, {3.815464046188678*^9, 3.815464046623652*^9}, {
  3.828890904692494*^9, 
  3.8288909157608147`*^9}},ExpressionUUID->"bd56a094-9b23-4714-b6cb-\
15ea07deb0d5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"gADMuutt", "=", 
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"\[Alpha]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       RowBox[{"-", "2"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gADMuut\[Rho]", "=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"\[Alpha]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       RowBox[{"-", "2"}]], 
      RowBox[{"\[Beta]u\[Rho]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
       "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gADMuut\[Theta]", "=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"\[Alpha]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       RowBox[{"-", "2"}]], 
      RowBox[{"\[Beta]u\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
       "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gADMuut\[Phi]", "=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"\[Alpha]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       RowBox[{"-", "2"}]], 
      RowBox[{"\[Beta]u\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
       "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gADMuu\[Rho]\[Rho]", "=", 
     RowBox[{
      RowBox[{"\[Gamma]uu\[Rho]\[Rho]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        
        RowBox[{"-", "2"}]], 
       SuperscriptBox[
        RowBox[{"\[Beta]u\[Rho]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gADMuu\[Rho]\[Theta]", "=", 
     RowBox[{
      RowBox[{"\[Gamma]uu\[Rho]\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        
        RowBox[{"-", "2"}]], 
       RowBox[{"\[Beta]u\[Rho]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       RowBox[{"\[Beta]u\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
        "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gADMuu\[Rho]\[Phi]", "=", 
     RowBox[{
      RowBox[{"\[Gamma]uu\[Rho]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        
        RowBox[{"-", "2"}]], 
       RowBox[{"\[Beta]u\[Rho]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       RowBox[{"\[Beta]u\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
        "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gADMuu\[Theta]\[Theta]", "=", 
     RowBox[{
      RowBox[{"\[Gamma]uu\[Theta]\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        
        RowBox[{"-", "2"}]], 
       SuperscriptBox[
        RowBox[{"\[Beta]u\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gADMuu\[Theta]\[Phi]", "=", 
     RowBox[{
      RowBox[{"\[Gamma]uu\[Theta]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        
        RowBox[{"-", "2"}]], 
       RowBox[{"\[Beta]u\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       RowBox[{"\[Beta]u\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
        "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gADMuu\[Phi]\[Phi]", "=", 
     RowBox[{
      RowBox[{"\[Gamma]uu\[Phi]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        
        RowBox[{"-", "2"}]], 
       SuperscriptBox[
        RowBox[{"\[Beta]u\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GADMuu", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "gADMuutt", ",", "gADMuut\[Rho]", ",", "gADMuut\[Theta]", ",", 
         "gADMuut\[Phi]"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
        "gADMuut\[Rho]", ",", "gADMuu\[Rho]\[Rho]", ",", 
         "gADMuu\[Rho]\[Theta]", ",", "gADMuu\[Rho]\[Phi]"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
        "gADMuut\[Theta]", ",", "gADMuu\[Rho]\[Theta]", ",", 
         "gADMuu\[Theta]\[Theta]", ",", "gADMuu\[Theta]\[Phi]"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
        "gADMuut\[Phi]", ",", "gADMuu\[Rho]\[Phi]", ",", 
         "gADMuu\[Theta]\[Phi]", ",", "gADMuu\[Phi]\[Phi]"}], "}"}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GADMuu", "//", "Simplify"}], "//", "MatrixForm"}]}]}]], "Input",
 CellChangeTimes->{{3.813324844438674*^9, 3.8133248464463673`*^9}, {
   3.813327921633119*^9, 3.8133279418303537`*^9}, {3.81332799263669*^9, 
   3.813328006601493*^9}, {3.814419222447242*^9, 3.814419294155635*^9}, {
   3.814420030665883*^9, 3.814420031730583*^9}, {3.815457995035351*^9, 
   3.8154580470238943`*^9}, {3.815463966650386*^9, 3.815464027237677*^9}, {
   3.815477187937006*^9, 3.815477193954522*^9}, 3.815477357246155*^9, {
   3.815480364728796*^9, 3.815480370564919*^9}, {3.8154804031715107`*^9, 
   3.8154804092537203`*^9}, {3.8154815978915997`*^9, 3.815481606636681*^9}, {
   3.8154819858567533`*^9, 3.8154820009705973`*^9}, {3.815482080341763*^9, 
   3.815482185184515*^9}, {3.8154823054421597`*^9, 3.8154823123399057`*^9}, {
   3.815482345310623*^9, 3.815482351491714*^9}, {3.815482752545725*^9, 
   3.815482759474824*^9}, {3.815482884837584*^9, 3.815482886239912*^9}, 
   3.815492799888435*^9, {3.815543868262422*^9, 3.8155438944623613`*^9}, {
   3.815544397723751*^9, 3.815544450453426*^9}, 3.815544502827667*^9, {
   3.8216194865633717`*^9, 3.8216198248390303`*^9}, {3.8216209912482567`*^9, 
   3.821621009916526*^9}, {3.8245295618953037`*^9, 3.824529782018565*^9}, {
   3.8245342145266933`*^9, 3.824534448146617*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"54891ddd-7c3c-42c2-b7c3-62bc42f0dc51"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "2"]]}], 
      FractionBox[
       RowBox[{"\[Beta]u\[Rho]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       SuperscriptBox[
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "2"]], 
      FractionBox[
       RowBox[{"\[Beta]u\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       SuperscriptBox[
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "2"]], 
      FractionBox[
       RowBox[{"\[Beta]u\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       SuperscriptBox[
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "2"]]},
     {
      FractionBox[
       RowBox[{"\[Beta]u\[Rho]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       SuperscriptBox[
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "2"]], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"\[Beta]u\[Rho]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "2"], 
         SuperscriptBox[
          RowBox[{"\[Alpha]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "2"]]}], "+", 
       RowBox[{"\[Gamma]uu\[Rho]\[Rho]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"\[Beta]u\[Theta]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], " ", 
          RowBox[{"\[Beta]u\[Rho]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], 
         SuperscriptBox[
          RowBox[{"\[Alpha]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "2"]]}], "+", 
       RowBox[{"\[Gamma]uu\[Rho]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"\[Beta]u\[Rho]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], " ", 
          RowBox[{"\[Beta]u\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], 
         SuperscriptBox[
          RowBox[{"\[Alpha]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "2"]]}], "+", 
       RowBox[{"\[Gamma]uu\[Rho]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]},
     {
      FractionBox[
       RowBox[{"\[Beta]u\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       SuperscriptBox[
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "2"]], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"\[Beta]u\[Theta]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], " ", 
          RowBox[{"\[Beta]u\[Rho]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], 
         SuperscriptBox[
          RowBox[{"\[Alpha]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "2"]]}], "+", 
       RowBox[{"\[Gamma]uu\[Rho]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"\[Beta]u\[Theta]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "2"], 
         SuperscriptBox[
          RowBox[{"\[Alpha]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "2"]]}], "+", 
       RowBox[{"\[Gamma]uu\[Theta]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"\[Beta]u\[Theta]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], " ", 
          RowBox[{"\[Beta]u\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], 
         SuperscriptBox[
          RowBox[{"\[Alpha]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "2"]]}], "+", 
       RowBox[{"\[Gamma]uu\[Theta]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]},
     {
      FractionBox[
       RowBox[{"\[Beta]u\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       SuperscriptBox[
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "2"]], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"\[Beta]u\[Rho]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], " ", 
          RowBox[{"\[Beta]u\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], 
         SuperscriptBox[
          RowBox[{"\[Alpha]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "2"]]}], "+", 
       RowBox[{"\[Gamma]uu\[Rho]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"\[Beta]u\[Theta]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], " ", 
          RowBox[{"\[Beta]u\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], 
         SuperscriptBox[
          RowBox[{"\[Alpha]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "2"]]}], "+", 
       RowBox[{"\[Gamma]uu\[Theta]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"\[Beta]u\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "2"], 
         SuperscriptBox[
          RowBox[{"\[Alpha]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "2"]]}], "+", 
       RowBox[{"\[Gamma]uu\[Phi]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
        "]"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.813328007911631*^9, 3.8133300505423098`*^9, 3.8133433187719707`*^9, 
   3.8133440241849546`*^9, 3.813350126361432*^9, 3.813350260648844*^9, 
   3.813350465537051*^9, 3.813351079877136*^9, 3.813353547868127*^9, 
   3.813355900566971*^9, 3.813356054127532*^9, 3.813356096661602*^9, 
   3.813357171304502*^9, 3.813357221753645*^9, 3.813941987421356*^9, 
   3.814005825241785*^9, 3.8140151592535458`*^9, 3.8140163077978*^9, 
   3.814022159349223*^9, 3.8141030072343893`*^9, 3.8141032866147833`*^9, 
   3.814104229321163*^9, 3.814104304295352*^9, 3.814270096504064*^9, 
   3.814275815151978*^9, 3.8142761782371063`*^9, 3.814420032183568*^9, 
   3.814458861829006*^9, 3.814461466878724*^9, 3.814513947092804*^9, 
   3.8147736649733467`*^9, 3.814807126516347*^9, 3.814851371059372*^9, 
   3.814853179025634*^9, 3.814853217447342*^9, 3.8148601147384453`*^9, 
   3.814963283553761*^9, 3.8150380685623693`*^9, 3.815041933828141*^9, 
   3.815128218410841*^9, 3.815218255050189*^9, 3.815458050725893*^9, 
   3.815458126729969*^9, 3.815464028475724*^9, {3.815477190810717*^9, 
   3.815477194348083*^9}, 3.815477305591055*^9, 3.815477357685809*^9, {
   3.815480404835834*^9, 3.815480409682351*^9}, {3.815481598912013*^9, 
   3.8154816069846354`*^9}, 3.815481661598464*^9, {3.8154817040266438`*^9, 
   3.815481722996571*^9}, 3.815481910211776*^9, {3.815481990091538*^9, 
   3.815482005264145*^9}, 3.8154821102152843`*^9, {3.8154821751660624`*^9, 
   3.815482185481607*^9}, 3.815482312905058*^9, {3.815482351850795*^9, 
   3.815482359594241*^9}, {3.815482759851131*^9, 3.8154827831423893`*^9}, {
   3.8154828865326357`*^9, 3.815482894189724*^9}, 3.81548476507415*^9, 
   3.81548761708228*^9, 3.815492804224629*^9, 3.815493302577812*^9, 
   3.815543731322999*^9, 3.815543894785852*^9, 3.815544451184033*^9, {
   3.815544498771459*^9, 3.815544503187607*^9}, 3.815544687607811*^9, 
   3.815552630312099*^9, 3.8156298897896976`*^9, 3.8158224102214603`*^9, 
   3.816012866839838*^9, 3.816324009329608*^9, 3.8163247288185797`*^9, 
   3.816408020553418*^9, 3.816930089948657*^9, 3.817103082505287*^9, 
   3.817297543654626*^9, 3.8177213274344587`*^9, 3.818395586567573*^9, 
   3.8185693431324472`*^9, 3.8188530100959377`*^9, 3.818956087125389*^9, 
   3.818956131751501*^9, 3.8190899545679083`*^9, 3.8191747464005527`*^9, 
   3.819436429482073*^9, 3.819795770511353*^9, 3.819887775844261*^9, {
   3.821619784376484*^9, 3.821619825637805*^9}, 3.821621010311331*^9, 
   3.8216793102553263`*^9, 3.8217693762535143`*^9, 3.823954052373453*^9, 
   3.824022476278802*^9, 3.824095739329104*^9, 3.8241839568778963`*^9, 
   3.824209102778006*^9, 3.824529785047883*^9, 3.8245344503322687`*^9, 
   3.824613465128509*^9, 3.824701284522387*^9, 3.824790942064773*^9, 
   3.8248696923103657`*^9, {3.824965532399437*^9, 3.824965538632826*^9}, {
   3.8251523331408567`*^9, 3.825152352506206*^9}, 3.828888879303768*^9, 
   3.828889126955394*^9, 3.8406894525558167`*^9, 3.840697146962433*^9, 
   3.840697237605891*^9, 3.840699280377822*^9, 3.840703534565761*^9, 
   3.840703597505221*^9, 3.840703929370428*^9, 3.8407048554646597`*^9, 
   3.84070502929469*^9, 3.840707548191695*^9, 3.8414003254728928`*^9, 
   3.841401146138606*^9, 3.841484863095008*^9, 3.841485205765912*^9, 
   3.8414879707304497`*^9, 3.841823284925585*^9, 3.842416568347004*^9, 
   3.843915339753565*^9, 3.846828931995081*^9},
 CellLabel->
  "Out[26]//MatrixForm=",ExpressionUUID->"8de1697f-4ef1-4aad-b992-\
82211b5f766a"]
}, Open  ]],

Cell["\<\
Transform the inverse 3+1 metric in the characteristic frame:\
\>", "Text",
 CellChangeTimes->{{3.8288909209719954`*^9, 
  3.8288909374352903`*^9}},ExpressionUUID->"78e8e2bd-6f1a-4cc1-bba1-\
53f888d878aa"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"GADMuuInChar", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Transpose", "[", "J", "]"}], ".", "GADMuu", ".", "J"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"GADMuuInChar", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.824702750902671*^9, 3.824702767156721*^9}, {
  3.824702798962779*^9, 3.824702801345759*^9}, {3.824702905997312*^9, 
  3.824702909049835*^9}, {3.840697288761095*^9, 3.840697296917473*^9}, {
  3.840697775222357*^9, 3.8406977821793613`*^9}, {3.840705050448135*^9, 
  3.8407050670256157`*^9}, {3.840705128407827*^9, 3.8407051595149317`*^9}, {
  3.840705205766851*^9, 3.84070520791501*^9}, {3.840705320639969*^9, 
  3.840705327810664*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"0ae1962a-42d5-4e1d-92a7-91bd365f208d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "f\[Rho]", " ", 
          RowBox[{"\[Beta]u\[Rho]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["f\[Rho]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"\[Beta]u\[Rho]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}], "2"]}], "-", 
         RowBox[{
          SuperscriptBox["f\[Rho]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"\[Alpha]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}], "2"], " ", 
          RowBox[{"\[Gamma]uu\[Rho]\[Rho]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}], 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "2"]]}], 
      FractionBox[
       RowBox[{
        RowBox[{"\[Beta]u\[Rho]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "+", 
        RowBox[{"f\[Rho]", " ", 
         SuperscriptBox[
          RowBox[{"\[Beta]u\[Rho]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "2"]}], "-", 
        RowBox[{"f\[Rho]", " ", 
         SuperscriptBox[
          RowBox[{"\[Alpha]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "2"], " ", 
         RowBox[{"\[Gamma]uu\[Rho]\[Rho]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}]}], 
       SuperscriptBox[
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "2"]], 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"\[Beta]u\[Theta]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"f\[Rho]", " ", 
            RowBox[{"\[Beta]u\[Rho]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "2"]], "-", 
       RowBox[{"f\[Rho]", " ", 
        RowBox[{"\[Gamma]uu\[Rho]\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}]}], 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"f\[Rho]", " ", 
            RowBox[{"\[Beta]u\[Rho]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}]}], ")"}], " ", 
         RowBox[{"\[Beta]u\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "2"]], "-", 
       RowBox[{"f\[Rho]", " ", 
        RowBox[{"\[Gamma]uu\[Rho]\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}]}]},
     {
      FractionBox[
       RowBox[{
        RowBox[{"\[Beta]u\[Rho]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "+", 
        RowBox[{"f\[Rho]", " ", 
         SuperscriptBox[
          RowBox[{"\[Beta]u\[Rho]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "2"]}], "-", 
        RowBox[{"f\[Rho]", " ", 
         SuperscriptBox[
          RowBox[{"\[Alpha]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "2"], " ", 
         RowBox[{"\[Gamma]uu\[Rho]\[Rho]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}]}], 
       SuperscriptBox[
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "2"]], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"\[Beta]u\[Rho]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "2"], 
         SuperscriptBox[
          RowBox[{"\[Alpha]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "2"]]}], "+", 
       RowBox[{"\[Gamma]uu\[Rho]\[Rho]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"\[Beta]u\[Theta]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], " ", 
          RowBox[{"\[Beta]u\[Rho]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], 
         SuperscriptBox[
          RowBox[{"\[Alpha]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "2"]]}], "+", 
       RowBox[{"\[Gamma]uu\[Rho]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"\[Beta]u\[Rho]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], " ", 
          RowBox[{"\[Beta]u\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], 
         SuperscriptBox[
          RowBox[{"\[Alpha]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "2"]]}], "+", 
       RowBox[{"\[Gamma]uu\[Rho]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]},
     {
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"\[Beta]u\[Theta]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"f\[Rho]", " ", 
            RowBox[{"\[Beta]u\[Rho]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "2"]], "-", 
       RowBox[{"f\[Rho]", " ", 
        RowBox[{"\[Gamma]uu\[Rho]\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"\[Beta]u\[Theta]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], " ", 
          RowBox[{"\[Beta]u\[Rho]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], 
         SuperscriptBox[
          RowBox[{"\[Alpha]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "2"]]}], "+", 
       RowBox[{"\[Gamma]uu\[Rho]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"\[Beta]u\[Theta]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "2"], 
         SuperscriptBox[
          RowBox[{"\[Alpha]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "2"]]}], "+", 
       RowBox[{"\[Gamma]uu\[Theta]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"\[Beta]u\[Theta]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], " ", 
          RowBox[{"\[Beta]u\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], 
         SuperscriptBox[
          RowBox[{"\[Alpha]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "2"]]}], "+", 
       RowBox[{"\[Gamma]uu\[Theta]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]},
     {
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"f\[Rho]", " ", 
            RowBox[{"\[Beta]u\[Rho]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}]}], ")"}], " ", 
         RowBox[{"\[Beta]u\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "2"]], "-", 
       RowBox[{"f\[Rho]", " ", 
        RowBox[{"\[Gamma]uu\[Rho]\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"\[Beta]u\[Rho]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], " ", 
          RowBox[{"\[Beta]u\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], 
         SuperscriptBox[
          RowBox[{"\[Alpha]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "2"]]}], "+", 
       RowBox[{"\[Gamma]uu\[Rho]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"\[Beta]u\[Theta]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], " ", 
          RowBox[{"\[Beta]u\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], 
         SuperscriptBox[
          RowBox[{"\[Alpha]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "2"]]}], "+", 
       RowBox[{"\[Gamma]uu\[Theta]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"\[Beta]u\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "2"], 
         SuperscriptBox[
          RowBox[{"\[Alpha]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "2"]]}], "+", 
       RowBox[{"\[Gamma]uu\[Phi]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
        "]"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.824702760351491*^9, 3.824702767421517*^9}, 
   3.824702801661811*^9, 3.82470290999426*^9, {3.824790943844122*^9, 
   3.824790961961075*^9}, 3.824869692618492*^9, {3.8249655324550657`*^9, 
   3.824965538741741*^9}, {3.82515233322043*^9, 3.825152352581584*^9}, 
   3.8288888857319403`*^9, 3.828889127036168*^9, 3.8406894525869637`*^9, 
   3.840697147011139*^9, 3.8406972376419907`*^9, 3.840697297325787*^9, 
   3.840697782476972*^9, 3.840699280448695*^9, 3.840703534653833*^9, 
   3.84070359758222*^9, 3.8407039294081173`*^9, 3.840704855508726*^9, {
   3.840705029340331*^9, 3.840705067349227*^9}, {3.8407051300609903`*^9, 
   3.840705159900236*^9}, 3.840705208254449*^9, 3.840705328100068*^9, 
   3.84070754822891*^9, 3.841400325508189*^9, {3.841401146205203*^9, 
   3.8414011528983097`*^9}, 3.8414848631169233`*^9, 3.841485205799602*^9, 
   3.841487970815831*^9, 3.8418232849564333`*^9, 3.842416568379983*^9, 
   3.843915339928684*^9, 3.8468289320580072`*^9},
 CellLabel->
  "Out[28]//MatrixForm=",ExpressionUUID->"099eb1d3-9461-4116-8ad1-\
7d3b0adc7a2c"]
}, Open  ]],

Cell[TextData[{
 StyleBox["Demand that ",
  Background->RGBColor[0.87, 0.94, 1]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["g", "uu"], "=", 
    RowBox[{
     SuperscriptBox["g", "u\[Theta]"], "=", 
     RowBox[{
      SuperscriptBox["g", "u\[Phi]"], "=", "0"}]}]}], TraditionalForm]],
  Background->RGBColor[0.87, 0.94, 1],ExpressionUUID->
  "cf8f50ca-7b77-4647-b4c7-ae18a06a9c74"]
}], "Text",
 CellChangeTimes->{{3.8288909440850286`*^9, 3.828890984733304*^9}, 
   3.840697326875782*^9},ExpressionUUID->"50d52c82-b08d-490e-8950-\
b9cb927a1a03"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Gamma]uuInLapseShift", " ", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"GADMuuInChar", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"GADMuuInChar", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "3"}], "]"}], "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"GADMuuInChar", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "4"}], "]"}], "]"}], "\[Equal]", "0"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Gamma]uu\[Rho]\[Rho]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        ",", 
        RowBox[{"\[Gamma]uu\[Rho]\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        ",", 
        RowBox[{"\[Gamma]uu\[Rho]\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}], "}"}]}], "]"}], "//", "Simplify"}], "//", 
   "Flatten"}]}]], "Input",
 CellChangeTimes->{{3.82470282578526*^9, 3.8247028623560457`*^9}, {
  3.8247029277333927`*^9, 3.82470293795438*^9}, {3.8406973512358294`*^9, 
  3.8406973575187063`*^9}, {3.8406978515266933`*^9, 3.840697857787611*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"af7aa32e-e1e8-4c9f-9a88-149dc6e13382"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Gamma]uu\[Rho]\[Rho]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
    "\[Rule]", 
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"f\[Rho]", " ", 
         RowBox[{"\[Beta]u\[Rho]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}]}], ")"}], "2"], 
     RowBox[{
      SuperscriptBox["f\[Rho]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"\[Alpha]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"\[Gamma]uu\[Rho]\[Theta]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
    "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"\[Beta]u\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"f\[Rho]", " ", 
         RowBox[{"\[Beta]u\[Rho]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}]}], ")"}]}], 
     RowBox[{"f\[Rho]", " ", 
      SuperscriptBox[
       RowBox[{"\[Alpha]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"\[Gamma]uu\[Rho]\[Phi]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
    "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"f\[Rho]", " ", 
         RowBox[{"\[Beta]u\[Rho]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}]}], ")"}], " ", 
      RowBox[{"\[Beta]u\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     
     RowBox[{"f\[Rho]", " ", 
      SuperscriptBox[
       RowBox[{"\[Alpha]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       "2"]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.824702862713369*^9, {3.824702912050812*^9, 3.8247029385458403`*^9}, 
   3.824790986922288*^9, 3.82486969266675*^9, {3.824965532484466*^9, 
   3.824965538771295*^9}, {3.825152333260391*^9, 3.8251523526284523`*^9}, 
   3.828888890282942*^9, 3.8288891270836897`*^9, 3.8406894529107437`*^9, 
   3.840697147045452*^9, 3.840697237670133*^9, 3.8406973024179983`*^9, 
   3.840697357764003*^9, 3.840697787996764*^9, 3.840697857993038*^9, 
   3.8406992804974117`*^9, 3.840703534700733*^9, 3.840703597622089*^9, 
   3.8407039294447937`*^9, 3.840704855548032*^9, 3.840705029382063*^9, 
   3.840705069101416*^9, 3.840705146460539*^9, 3.840707548265959*^9, 
   3.841400325541832*^9, {3.841401146233327*^9, 3.841401154739423*^9}, 
   3.84148486313802*^9, 3.841485205831972*^9, 3.8414879708510923`*^9, 
   3.841823284985065*^9, 3.8424165685171556`*^9, 3.843915339999803*^9, 
   3.846828932104949*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"c79b40f5-b16c-4550-8c15-9ba35e75ae95"]
}, Open  ]],

Cell["Map the metric components on the two sphere", "Text",
 CellChangeTimes->{{3.843915348723547*^9, 
  3.843915355691606*^9}},ExpressionUUID->"8e396390-d3ad-404e-bd79-\
384183e76fc9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Gamma]uuInLapseShift2Sphere", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"GADMuu", "[", 
              RowBox[{"[", 
               RowBox[{"3", ",", "3"}], "]"}], "]"}], "==", 
             RowBox[{"charGuu", "[", 
              RowBox[{"[", 
               RowBox[{"3", ",", "3"}], "]"}], "]"}]}], "/.", 
            RowBox[{"u", "\[Rule]", "t"}]}], "/.", 
           RowBox[{"r", "\[Rule]", "\[Rho]"}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"GADMuu", "[", 
              RowBox[{"[", 
               RowBox[{"3", ",", "4"}], "]"}], "]"}], "==", 
             RowBox[{"charGuu", "[", 
              RowBox[{"[", 
               RowBox[{"3", ",", "4"}], "]"}], "]"}]}], "/.", 
            RowBox[{"u", "\[Rule]", "t"}]}], "/.", 
           RowBox[{"r", "\[Rule]", "\[Rho]"}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"GADMuu", "[", 
              RowBox[{"[", 
               RowBox[{"4", ",", "4"}], "]"}], "]"}], "==", 
             RowBox[{"charGuu", "[", 
              RowBox[{"[", 
               RowBox[{"4", ",", "4"}], "]"}], "]"}]}], "/.", 
            RowBox[{"u", "\[Rule]", "t"}]}], "/.", 
           RowBox[{"r", "\[Rule]", "\[Rho]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Gamma]uu\[Theta]\[Theta]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], ",", 
          RowBox[{"\[Gamma]uu\[Theta]\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], ",", 
          RowBox[{"\[Gamma]uu\[Phi]\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], "}"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{"g\[Phi]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       "\[Rule]", 
       RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
        "]"}]}]}], "/.", 
     RowBox[{
      RowBox[{"g\[Theta]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", 
      RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
       "]"}]}]}], "/.", 
    RowBox[{
     RowBox[{"g\[Theta]\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     "\[Rule]", 
     RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}],
    "//", "Flatten"}]}]], "Input",
 CellChangeTimes->{{3.8247029624392643`*^9, 3.824702962828771*^9}, {
  3.8247910039476337`*^9, 3.824791034366531*^9}, {3.824791075889353*^9, 
  3.824791191456032*^9}, {3.828888994495799*^9, 3.828889004181898*^9}, {
  3.828889161976761*^9, 3.8288891782152567`*^9}, {3.841400360822489*^9, 
  3.841400383001688*^9}, {3.8414881586249228`*^9, 3.8414882041294518`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"11ed695b-ae36-4824-bd8f-f49ee9ebb62a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Gamma]uu\[Theta]\[Theta]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
    "\[Rule]", 
    RowBox[{
     FractionBox[
      SuperscriptBox[
       RowBox[{"\[Beta]u\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       "2"], 
      SuperscriptBox[
       RowBox[{"\[Alpha]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       "2"]], "+", 
     FractionBox[
      RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "2"]}], "+", 
       RowBox[{
        RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}]}]]}]}], ",", 
   RowBox[{
    RowBox[{"\[Gamma]uu\[Theta]\[Phi]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
    "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"\[Beta]u\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Beta]u\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
      SuperscriptBox[
       RowBox[{"\[Alpha]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       "2"]], "+", 
     FractionBox[
      RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "2"], "-", 
       RowBox[{
        RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}]}]]}]}], ",", 
   RowBox[{
    RowBox[{"\[Gamma]uu\[Phi]\[Phi]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
    "\[Rule]", 
    RowBox[{
     FractionBox[
      SuperscriptBox[
       RowBox[{"\[Beta]u\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       "2"], 
      SuperscriptBox[
       RowBox[{"\[Alpha]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       "2"]], "+", 
     FractionBox[
      RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "2"]}], "+", 
       RowBox[{
        RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}]}]]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8247029594645243`*^9, 3.824702963255809*^9}, 
   3.824791108361628*^9, 3.824791152350399*^9, {3.824791188140654*^9, 
   3.824791191739868*^9}, 3.824869692717498*^9, {3.824965532508272*^9, 
   3.8249655388020353`*^9}, {3.8251523333027687`*^9, 3.825152352673421*^9}, 
   3.828889007895734*^9, 3.828889127127757*^9, 3.8288891789257193`*^9, 
   3.8406894530303383`*^9, 3.840697147079545*^9, 3.840697237698677*^9, 
   3.840697315661131*^9, 3.840697832529995*^9, 3.8406992805391693`*^9, 
   3.8407035347464247`*^9, 3.840703597673017*^9, 3.840703929478732*^9, 
   3.840704855586501*^9, 3.840705029426948*^9, 3.840707548301077*^9, 
   3.841400325641118*^9, 3.8414011462627373`*^9, 3.841484863156249*^9, 
   3.841485205864173*^9, 3.841487970886691*^9, 3.841488163639881*^9, 
   3.841488204496345*^9, 3.841823285064445*^9, 3.842416568596986*^9, 
   3.843915340102799*^9, 3.846828932163107*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"760f322b-5bd5-49b4-870a-320b7f05afb9"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["the metric in a 3+1 split in ADM variables", "Section",
 CellChangeTimes->{{3.8145146305387583`*^9, 3.81451463921647*^9}, {
  3.8154576061529217`*^9, 3.8154576258616123`*^9}, {3.815463145831346*^9, 
  3.81546314583138*^9}, {3.815491019627841*^9, 3.815491040267929*^9}, {
  3.815492762220245*^9, 3.815492779481901*^9}, {3.823954016077997*^9, 
  3.823954017828705*^9}, {3.8288897727402287`*^9, 
  3.828889786156637*^9}},ExpressionUUID->"65c311bc-b185-4083-8216-\
ef3a8b81ec0f"],

Cell["The metric ansatz in a standard 3+1 foliation:", "Text",
 CellChangeTimes->{{3.43523344003125*^9, 3.43523366875*^9}, {
  3.435233963765625*^9, 3.4352340548125*^9}, {3.549981596432922*^9, 
  3.549981644711142*^9}, {3.549981830313285*^9, 3.549981831695394*^9}, {
  3.549982135069282*^9, 3.549982139076964*^9}, {3.813324821640903*^9, 
  3.813324839799344*^9}, {3.815464046188678*^9, 3.815464046623652*^9}, {
  3.828890608247231*^9, 3.828890620211643*^9}, {3.8414006310002747`*^9, 
  3.841400636770564*^9}},ExpressionUUID->"bd0c535a-6637-4143-b724-\
0d857cd47aa3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"gADMtt", "=", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "2"]}], "+", 
      RowBox[{
       RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       SuperscriptBox[
        RowBox[{"\[Beta]u\[Rho]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "2"]}], "+", 
      RowBox[{
       RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       SuperscriptBox[
        RowBox[{"\[Beta]u\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "2"]}], "+", 
      RowBox[{
       RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       SuperscriptBox[
        RowBox[{"\[Beta]u\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "2"]}], "+", 
      RowBox[{"2", 
       RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Beta]u\[Rho]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Beta]u\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}],
       "+", 
      RowBox[{"2", 
       RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Beta]u\[Rho]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Beta]u\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}],
       "+", 
      RowBox[{"2", 
       RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Beta]u\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Beta]u\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
        "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gADMt\[Rho]", "=", 
     RowBox[{"\[Beta]d\[Rho]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gADMt\[Theta]", "=", 
     RowBox[{"\[Beta]d\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gADMt\[Phi]", "=", 
     RowBox[{"\[Beta]d\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gADM\[Rho]\[Rho]", "=", 
     RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gADM\[Rho]\[Theta]", "=", 
     RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gADM\[Rho]\[Phi]", "=", 
     RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gADM\[Theta]\[Theta]", "=", 
     RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gADM\[Theta]\[Phi]", "=", 
     RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gADM\[Phi]\[Phi]", "=", 
     RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GADMdd", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "gADMtt", ",", "gADMt\[Rho]", ",", "gADMt\[Theta]", ",", 
         "gADMt\[Phi]"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
        "gADMt\[Rho]", ",", "gADM\[Rho]\[Rho]", ",", "gADM\[Rho]\[Theta]", 
         ",", "gADM\[Rho]\[Phi]"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
        "gADMt\[Theta]", ",", "gADM\[Rho]\[Theta]", ",", 
         "gADM\[Theta]\[Theta]", ",", "gADM\[Theta]\[Phi]"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
        "gADMt\[Phi]", ",", "gADM\[Rho]\[Phi]", ",", "gADM\[Theta]\[Phi]", 
         ",", "gADM\[Phi]\[Phi]"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GADMdd", "//", "Simplify"}], "//", "MatrixForm"}]}]}]], "Input",
 CellChangeTimes->{{3.813324844438674*^9, 3.8133248464463673`*^9}, {
   3.813327921633119*^9, 3.8133279418303537`*^9}, {3.81332799263669*^9, 
   3.813328006601493*^9}, {3.814419222447242*^9, 3.814419294155635*^9}, {
   3.814420030665883*^9, 3.814420031730583*^9}, {3.815457995035351*^9, 
   3.8154580470238943`*^9}, {3.815463966650386*^9, 3.815464027237677*^9}, {
   3.815477187937006*^9, 3.815477193954522*^9}, 3.815477357246155*^9, {
   3.815480364728796*^9, 3.815480370564919*^9}, {3.8154804031715107`*^9, 
   3.8154804092537203`*^9}, {3.8154815978915997`*^9, 3.815481606636681*^9}, {
   3.8154819858567533`*^9, 3.8154820009705973`*^9}, {3.815482080341763*^9, 
   3.815482185184515*^9}, {3.8154823054421597`*^9, 3.8154823123399057`*^9}, {
   3.815482345310623*^9, 3.815482351491714*^9}, {3.815482752545725*^9, 
   3.815482759474824*^9}, {3.815482884837584*^9, 3.815482886239912*^9}, 
   3.815492799888435*^9, {3.815543868262422*^9, 3.8155438944623613`*^9}, {
   3.815544397723751*^9, 3.815544450453426*^9}, 3.815544502827667*^9, {
   3.8216194865633717`*^9, 3.8216198248390303`*^9}, {3.8216209912482567`*^9, 
   3.821621009916526*^9}, {3.8245295618953037`*^9, 3.824529782018565*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"d5241513-435f-4854-9509-2c203354d371"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Beta]u\[Theta]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "2"], " ", 
        RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"\[Beta]u\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Beta]u\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}], " ", 
           RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Beta]u\[Rho]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}], " ", 
           RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Beta]u\[Rho]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "2"], " ", 
        RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"\[Beta]u\[Rho]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"\[Beta]u\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Beta]u\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "2"], " ", 
        RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}]}], 
      RowBox[{"\[Beta]d\[Rho]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"\[Beta]d\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"\[Beta]d\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
     {
      RowBox[{"\[Beta]d\[Rho]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
     {
      RowBox[{"\[Beta]d\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
     {
      RowBox[{"\[Beta]d\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.813328007911631*^9, 3.8133300505423098`*^9, 3.8133433187719707`*^9, 
   3.8133440241849546`*^9, 3.813350126361432*^9, 3.813350260648844*^9, 
   3.813350465537051*^9, 3.813351079877136*^9, 3.813353547868127*^9, 
   3.813355900566971*^9, 3.813356054127532*^9, 3.813356096661602*^9, 
   3.813357171304502*^9, 3.813357221753645*^9, 3.813941987421356*^9, 
   3.814005825241785*^9, 3.8140151592535458`*^9, 3.8140163077978*^9, 
   3.814022159349223*^9, 3.8141030072343893`*^9, 3.8141032866147833`*^9, 
   3.814104229321163*^9, 3.814104304295352*^9, 3.814270096504064*^9, 
   3.814275815151978*^9, 3.8142761782371063`*^9, 3.814420032183568*^9, 
   3.814458861829006*^9, 3.814461466878724*^9, 3.814513947092804*^9, 
   3.8147736649733467`*^9, 3.814807126516347*^9, 3.814851371059372*^9, 
   3.814853179025634*^9, 3.814853217447342*^9, 3.8148601147384453`*^9, 
   3.814963283553761*^9, 3.8150380685623693`*^9, 3.815041933828141*^9, 
   3.815128218410841*^9, 3.815218255050189*^9, 3.815458050725893*^9, 
   3.815458126729969*^9, 3.815464028475724*^9, {3.815477190810717*^9, 
   3.815477194348083*^9}, 3.815477305591055*^9, 3.815477357685809*^9, {
   3.815480404835834*^9, 3.815480409682351*^9}, {3.815481598912013*^9, 
   3.8154816069846354`*^9}, 3.815481661598464*^9, {3.8154817040266438`*^9, 
   3.815481722996571*^9}, 3.815481910211776*^9, {3.815481990091538*^9, 
   3.815482005264145*^9}, 3.8154821102152843`*^9, {3.8154821751660624`*^9, 
   3.815482185481607*^9}, 3.815482312905058*^9, {3.815482351850795*^9, 
   3.815482359594241*^9}, {3.815482759851131*^9, 3.8154827831423893`*^9}, {
   3.8154828865326357`*^9, 3.815482894189724*^9}, 3.81548476507415*^9, 
   3.81548761708228*^9, 3.815492804224629*^9, 3.815493302577812*^9, 
   3.815543731322999*^9, 3.815543894785852*^9, 3.815544451184033*^9, {
   3.815544498771459*^9, 3.815544503187607*^9}, 3.815544687607811*^9, 
   3.815552630312099*^9, 3.8156298897896976`*^9, 3.8158224102214603`*^9, 
   3.816012866839838*^9, 3.816324009329608*^9, 3.8163247288185797`*^9, 
   3.816408020553418*^9, 3.816930089948657*^9, 3.817103082505287*^9, 
   3.817297543654626*^9, 3.8177213274344587`*^9, 3.818395586567573*^9, 
   3.8185693431324472`*^9, 3.8188530100959377`*^9, 3.818956087125389*^9, 
   3.818956131751501*^9, 3.8190899545679083`*^9, 3.8191747464005527`*^9, 
   3.819436429482073*^9, 3.819795770511353*^9, 3.819887775844261*^9, {
   3.821619784376484*^9, 3.821619825637805*^9}, 3.821621010311331*^9, 
   3.8216793102553263`*^9, 3.8217693762535143`*^9, 3.823954052373453*^9, 
   3.824022476278802*^9, 3.824095739329104*^9, 3.8241839568778963`*^9, 
   3.824209102778006*^9, 3.824529785047883*^9, 3.824613463668222*^9, 
   3.824701153742714*^9, 3.824790823376234*^9, 3.8248696827152643`*^9, {
   3.824965528595295*^9, 3.82496553507168*^9}, 3.825152311650181*^9, 
   3.825152349485219*^9, 3.828888775352203*^9, 3.828889126617334*^9, 
   3.840689451887457*^9, 3.84069710111442*^9, 3.840698958895021*^9, 
   3.840699194006289*^9, 3.840699254448319*^9, 3.840703591333465*^9, 
   3.840703928981023*^9, 3.840704855060481*^9, 3.840705028330755*^9, 
   3.8407074228365717`*^9, {3.840707547665401*^9, 3.8407075658263683`*^9}, 
   3.8414003246402397`*^9, {3.8414008194890947`*^9, 3.841400841873823*^9}, 
   3.841400877065105*^9, 3.841484862165238*^9, 3.841485204841898*^9, 
   3.8414883347073307`*^9, 3.841823285095368*^9, 3.8424165686292048`*^9, 
   3.843915340178707*^9, 3.8468289322177687`*^9},
 CellLabel->
  "Out[42]//MatrixForm=",ExpressionUUID->"9c650f51-bd9e-438b-8a70-\
de7afffacf20"]
}, Open  ]],

Cell["Its inverse", "Text",
 CellChangeTimes->{{3.813328038092321*^9, 3.813328041590047*^9}, {
  3.828890623700823*^9, 3.8288906264723787`*^9}, {3.841400640463833*^9, 
  3.84140064208407*^9}},ExpressionUUID->"959f5850-cb95-45bc-b0fd-\
643e95336a27"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GADMddI", " ", "=", " ", 
   RowBox[{"Inverse", "[", "GADMdd", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.43523344003125*^9, 3.43523366875*^9}, {
  3.435233963765625*^9, 3.4352340548125*^9}, {3.549981596432922*^9, 
  3.549981644711142*^9}, {3.549981830313285*^9, 3.549981831695394*^9}, {
  3.549982135069282*^9, 3.549982139076964*^9}, {3.813328052140646*^9, 
  3.813328059008336*^9}, {3.814270102187168*^9, 3.814270134140074*^9}, {
  3.8144200460065517`*^9, 3.814420047038621*^9}, {3.815464060502391*^9, 
  3.815464065701425*^9}, {3.815477313000771*^9, 3.8154773537590923`*^9}, {
  3.815543904752496*^9, 3.8155439053539248`*^9}, {3.815544513472013*^9, 
  3.81554451482168*^9}, {3.821619830421085*^9, 3.82161983880015*^9}, {
  3.824534103583272*^9, 3.824534107174046*^9}, {3.824791274883543*^9, 
  3.824791275093027*^9}, {3.840707776115625*^9, 3.840707776545027*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"d04f27b3-972b-4b96-962f-fd197d752c46"],

Cell[TextData[{
 "The shift (spatial) vector and co-vector ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Beta]", "i"], "=", 
    RowBox[{
     SubscriptBox["g", "ij"], 
     SuperscriptBox["\[Beta]", "j"]}]}], TraditionalForm]],ExpressionUUID->
  "1d15aace-a07d-41c6-931d-36bff026070c"]
}], "Text",
 CellChangeTimes->{{3.82453513078683*^9, 3.82453514328076*^9}, {
  3.828890630470539*^9, 3.8288906595355*^9}, {3.841400655782156*^9, 
  3.8414006603532677`*^9}},ExpressionUUID->"fbbbb973-707b-4d6b-85c9-\
b3402acecbf6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]u3d", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Beta]u\[Rho]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     ",", 
     RowBox[{"\[Beta]u\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     ",", 
     RowBox[{"\[Beta]u\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.824535207634881*^9, 3.82453527867212*^9}, 
   3.824535313145425*^9},
 CellLabel->"In[44]:=",ExpressionUUID->"613f0ca5-60d6-49ad-a253-d976db45fc4f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]d3d", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Beta]d\[Rho]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     ",", 
     RowBox[{"\[Beta]d\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     ",", 
     RowBox[{"\[Beta]d\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8245353047868633`*^9, 3.82453531422439*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"e05caaa5-d5b2-4b5d-ae9d-0d5758bfce0e"],

Cell["The spatial components of the ADM metric:", "Text",
 CellChangeTimes->{{3.828890666815247*^9, 
  3.828890681930667*^9}},ExpressionUUID->"5be0e7e6-0fb3-4fa2-ad11-\
d513c498ba07"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GADMdd3d", "=", 
   RowBox[{"Take", "[", 
    RowBox[{"GADMdd", ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}]}], "]"}]}], " ", ";"}]], "Input",
 CellChangeTimes->{{3.824535180674529*^9, 3.8245351908908997`*^9}, {
  3.824535283288039*^9, 3.8245353148480053`*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"9e2f3a1f-3d09-41d8-85a6-65d3e3a42a51"],

Cell["\<\
Expressing the shift co-vector components in terms of the shift vector \
components:\
\>", "Text",
 CellChangeTimes->{{3.828890764599277*^9, 3.8288907877733707`*^9}, 
   3.841400670444003*^9},ExpressionUUID->"dc858d49-eaff-48a2-8a9d-\
fcc38ee420a8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Beta]dIn\[Beta]u", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Beta]d3d", "-", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"GADMdd3d", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", 
            RowBox[{"\[Beta]u3d", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "\[Equal]", 
      "0"}], ",", "\[Beta]d3d"}], "]"}], "//", "Flatten"}]}]], "Input",
 CellChangeTimes->{{3.824535367649472*^9, 3.8245354143903522`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"fb488cfa-2f97-40fa-9c57-8c2f945f628c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Beta]d\[Rho]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
    "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Beta]u\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      " ", 
      RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     "+", 
     RowBox[{
      RowBox[{"\[Beta]u\[Rho]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      " ", 
      RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     "+", 
     RowBox[{
      RowBox[{"\[Beta]u\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      " ", 
      RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
       "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"\[Beta]d\[Theta]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
    "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Beta]u\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      " ", 
      RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     "+", 
     RowBox[{
      RowBox[{"\[Beta]u\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      " ", 
      RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     "+", 
     RowBox[{
      RowBox[{"\[Beta]u\[Rho]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      " ", 
      RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
       "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"\[Beta]d\[Phi]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
    "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Beta]u\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      " ", 
      RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     "+", 
     RowBox[{
      RowBox[{"\[Beta]u\[Rho]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      " ", 
      RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     "+", 
     RowBox[{
      RowBox[{"\[Beta]u\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      " ", 
      RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
       "]"}]}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.824535390314437*^9, 3.824535415844551*^9}, 
   3.8246134639663677`*^9, 3.824701197296802*^9, 3.824790829829105*^9, 
   3.8248696828227167`*^9, {3.824965528640457*^9, 3.8249655351135683`*^9}, 
   3.825152311739306*^9, 3.825152349560885*^9, 3.828888790038539*^9, 
   3.828889126681179*^9, 3.840689451934761*^9, 3.840697101165616*^9, 
   3.840699194106598*^9, 3.8406992545382433`*^9, 3.840703591440771*^9, 
   3.840703929030855*^9, 3.840704855124304*^9, 3.8407050283938713`*^9, 
   3.840707422932797*^9, {3.8407075477114763`*^9, 3.8407075659185047`*^9}, 
   3.84140032474382*^9, {3.8414008174195957`*^9, 3.841400841947975*^9}, 
   3.8414008771531076`*^9, 3.841484862208643*^9, 3.8414852048830423`*^9, 
   3.841488334761745*^9, 3.841823285139017*^9, 3.842416568673156*^9, 
   3.84391534028323*^9, 3.84682893230783*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"241c97d7-2e08-4939-b940-1f25246e21d6"]
}, Open  ]],

Cell[TextData[{
 "Replace the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Beta]", "i"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "fccbda09-2bab-4207-b9af-ea8cc6e75e3d"],
 " in terms of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Beta]", "i"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "fe9d9922-6504-4a2d-9a56-46f0b22dda5a"],
 " in the ADM metric:"
}], "Text",
 CellChangeTimes->{{3.82889079098877*^9, 
  3.828890821101612*^9}},ExpressionUUID->"03efd087-8997-46f3-bcba-\
34f789cff20a"],

Cell["\<\
The coordinate transformation from ADM to characteristic coordinates for the \
ADM metric ansatz:\
\>", "Text",
 CellChangeTimes->{{3.824536389851962*^9, 3.8245364201506577`*^9}, {
  3.8288908244905157`*^9, 3.828890824976986*^9}, {3.841400695299513*^9, 
  3.841400705531788*^9}},ExpressionUUID->"c71acbfa-ddee-456a-ac64-\
946d9bdaab3e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GADMddinChar", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"IJ", ".", "GADMdd", ".", 
     RowBox[{"Transpose", "[", "IJ", "]"}]}], "/.", "\[Beta]dIn\[Beta]u"}], "//",
    "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.8245364208718767`*^9, 3.824536449690476*^9}, 
   3.824790846423414*^9, {3.840697056548538*^9, 3.84069706763618*^9}, {
   3.840697706910726*^9, 3.8406977092437277`*^9}, {3.8406989084848537`*^9, 
   3.840698909569537*^9}, {3.840698987033396*^9, 3.840699027276861*^9}, {
   3.840704959528912*^9, 3.840704966670053*^9}, {3.8407076023612556`*^9, 
   3.8407076108528357`*^9}, {3.841400762203754*^9, 3.841400764839476*^9}, 
   3.841400826041563*^9, {3.841405396231225*^9, 3.841405396445777*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"55c31ea9-0554-47ff-a770-b85ed3f12856"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "2"]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Beta]u\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "2"], " ", 
       RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}],
       "+", 
      RowBox[{"2", " ", 
       RowBox[{"\[Beta]u\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Beta]u\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], " ", 
          RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], "+", 
         RowBox[{
          RowBox[{"\[Beta]u\[Rho]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], " ", 
          RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Beta]u\[Rho]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "2"], " ", 
       RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}],
       "+", 
      RowBox[{"2", " ", 
       RowBox[{"\[Beta]u\[Rho]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Beta]u\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}],
       "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Beta]u\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "2"], " ", 
       RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
        "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "f\[Rho]"}], " ", 
       SuperscriptBox[
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "2"]}], "+", 
      RowBox[{"f\[Rho]", " ", 
       SuperscriptBox[
        RowBox[{"\[Beta]u\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "2"], " ", 
       RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}],
       "+", 
      RowBox[{
       RowBox[{"\[Beta]u\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "f\[Rho]", " ", 
          RowBox[{"\[Beta]u\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], " ", 
          RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "f\[Rho]", " ", 
             RowBox[{"\[Beta]u\[Rho]", "[", 
              RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
              "]"}]}]}], ")"}], " ", 
          RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"\[Beta]u\[Rho]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}],
       "+", 
      RowBox[{"f\[Rho]", " ", 
       SuperscriptBox[
        RowBox[{"\[Beta]u\[Rho]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "2"], " ", 
       RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}],
       "+", 
      RowBox[{
       RowBox[{"\[Beta]u\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}],
       "+", 
      RowBox[{"2", " ", "f\[Rho]", " ", 
       RowBox[{"\[Beta]u\[Rho]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Beta]u\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}],
       "+", 
      RowBox[{"f\[Rho]", " ", 
       SuperscriptBox[
        RowBox[{"\[Beta]u\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "2"], " ", 
       RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
        "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Beta]u\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}],
       "+", 
      RowBox[{
       RowBox[{"\[Beta]u\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}],
       "+", 
      RowBox[{
       RowBox[{"\[Beta]u\[Rho]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
        "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Beta]u\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}],
       "+", 
      RowBox[{
       RowBox[{"\[Beta]u\[Rho]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}],
       "+", 
      RowBox[{
       RowBox[{"\[Beta]u\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
        "]"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "f\[Rho]"}], " ", 
       SuperscriptBox[
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "2"]}], "+", 
      RowBox[{"f\[Rho]", " ", 
       SuperscriptBox[
        RowBox[{"\[Beta]u\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "2"], " ", 
       RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}],
       "+", 
      RowBox[{
       RowBox[{"\[Beta]u\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "f\[Rho]", " ", 
          RowBox[{"\[Beta]u\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], " ", 
          RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "f\[Rho]", " ", 
             RowBox[{"\[Beta]u\[Rho]", "[", 
              RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
              "]"}]}]}], ")"}], " ", 
          RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"\[Beta]u\[Rho]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}],
       "+", 
      RowBox[{"f\[Rho]", " ", 
       SuperscriptBox[
        RowBox[{"\[Beta]u\[Rho]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "2"], " ", 
       RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}],
       "+", 
      RowBox[{
       RowBox[{"\[Beta]u\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}],
       "+", 
      RowBox[{"2", " ", "f\[Rho]", " ", 
       RowBox[{"\[Beta]u\[Rho]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Beta]u\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}],
       "+", 
      RowBox[{"f\[Rho]", " ", 
       SuperscriptBox[
        RowBox[{"\[Beta]u\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "2"], " ", 
       RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
        "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["f\[Rho]", "2"]}], " ", 
       SuperscriptBox[
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "2"]}], "+", 
      RowBox[{
       SuperscriptBox["f\[Rho]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"\[Beta]u\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "2"], " ", 
       RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}],
       "+", 
      RowBox[{"2", " ", "f\[Rho]", " ", 
       RowBox[{"\[Beta]u\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f\[Rho]", " ", 
          RowBox[{"\[Beta]u\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], " ", 
          RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"f\[Rho]", " ", 
             RowBox[{"\[Beta]u\[Rho]", "[", 
              RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
              "]"}]}]}], ")"}], " ", 
          RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}], ")"}]}], "+", 
      RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "+", 
      RowBox[{"2", " ", "f\[Rho]", " ", 
       RowBox[{"\[Beta]u\[Rho]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}],
       "+", 
      RowBox[{
       SuperscriptBox["f\[Rho]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"\[Beta]u\[Rho]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "2"], " ", 
       RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}],
       "+", 
      RowBox[{"2", " ", "f\[Rho]", " ", 
       RowBox[{"\[Beta]u\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}],
       "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["f\[Rho]", "2"], " ", 
       RowBox[{"\[Beta]u\[Rho]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Beta]u\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}],
       "+", 
      RowBox[{
       SuperscriptBox["f\[Rho]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"\[Beta]u\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "2"], " ", 
       RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
        "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"f\[Rho]", " ", 
       RowBox[{"\[Beta]u\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}],
       "+", 
      RowBox[{"f\[Rho]", " ", 
       RowBox[{"\[Beta]u\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"f\[Rho]", " ", 
          RowBox[{"\[Beta]u\[Rho]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}], ")"}], " ", 
       RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
        "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"f\[Rho]", " ", 
       RowBox[{"\[Beta]u\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"f\[Rho]", " ", 
          RowBox[{"\[Beta]u\[Rho]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}], ")"}], " ", 
       RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}],
       "+", 
      RowBox[{"f\[Rho]", " ", 
       RowBox[{"\[Beta]u\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
        "]"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Beta]u\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}],
       "+", 
      RowBox[{
       RowBox[{"\[Beta]u\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}],
       "+", 
      RowBox[{
       RowBox[{"\[Beta]u\[Rho]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
        "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"f\[Rho]", " ", 
       RowBox[{"\[Beta]u\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}],
       "+", 
      RowBox[{"f\[Rho]", " ", 
       RowBox[{"\[Beta]u\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"f\[Rho]", " ", 
          RowBox[{"\[Beta]u\[Rho]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}], ")"}], " ", 
       RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
        "]"}]}]}], ",", 
     RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     ",", 
     RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Beta]u\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}],
       "+", 
      RowBox[{
       RowBox[{"\[Beta]u\[Rho]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}],
       "+", 
      RowBox[{
       RowBox[{"\[Beta]u\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
        "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"f\[Rho]", " ", 
       RowBox[{"\[Beta]u\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"f\[Rho]", " ", 
          RowBox[{"\[Beta]u\[Rho]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}], ")"}], " ", 
       RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}],
       "+", 
      RowBox[{"f\[Rho]", " ", 
       RowBox[{"\[Beta]u\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
        "]"}]}]}], ",", 
     RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     ",", 
     RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.841400826472947*^9, 3.841400841988756*^9}, 
   3.841400877215412*^9, 3.84140539674677*^9, 3.841484862271801*^9, 
   3.841485204941181*^9, 3.841488334820442*^9, 3.8418232852057953`*^9, 
   3.84241656875058*^9, 3.843915340412928*^9, 3.846828932378145*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"e08d8b47-c8c4-4621-a88e-564209b6699b"]
}, Open  ]],

Cell[TextData[{
 "Compare its form to the metric in the characteristic and demand the same \
components to vanish.\n This will provide the gauge conditions in the form of \
relating the induced spatial metric ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "ij"], TraditionalForm]],ExpressionUUID->
  "a470d224-f7d4-475d-8799-d3aa3629ea74"],
 "to the lapse and shift:"
}], "Text",
 CellChangeTimes->{{3.824536457259562*^9, 3.824536509996229*^9}, {
  3.828890837213338*^9, 
  3.8288908816879063`*^9}},ExpressionUUID->"314ce222-27f6-4b21-aaa3-\
eaefdf112f48"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gaugeConditionNull", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"GADMddinChar", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "2"}], "]"}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"GADMddinChar", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "3"}], "]"}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"GADMddinChar", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "4"}], "]"}], "]"}], "\[Equal]", "0"}]}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          ",", 
         RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          ",", 
         RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], "}"}]}], "]"}], 
     RowBox[{"(*", 
      RowBox[{"/.", 
       RowBox[{"f\[Rho]", "\[Rule]", "1"}]}], "*)"}], "//", "Flatten"}], "//",
     "FullSimplify"}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.824536528230247*^9, 3.824536530022547*^9}, {
  3.824536575689245*^9, 3.824536671498191*^9}, {3.824537255730599*^9, 
  3.8245372597761383`*^9}, {3.8245373008911247`*^9, 3.82453731112844*^9}, {
  3.82479086927374*^9, 3.824790870442274*^9}, {3.840704983289469*^9, 
  3.840704984058385*^9}, {3.8407078517136507`*^9, 3.84070785309243*^9}, {
  3.8414009434482307`*^9, 3.84140095996424*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"45626952-a2d0-4e2b-88ff-1b3bc3500293"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
    "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["f\[Rho]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "2"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"f\[Rho]", " ", 
          RowBox[{"\[Beta]u\[Rho]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}], ")"}], "2"]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["f\[Rho]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"\[Beta]u\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "2"], " ", 
       RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"f\[Rho]", " ", 
          RowBox[{"\[Beta]u\[Rho]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}], ")"}], "2"]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["f\[Rho]", "2"], " ", 
       RowBox[{"\[Beta]u\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Beta]u\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"f\[Rho]", " ", 
          RowBox[{"\[Beta]u\[Rho]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}], ")"}], "2"]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["f\[Rho]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"\[Beta]u\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "2"], " ", 
       RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"f\[Rho]", " ", 
          RowBox[{"\[Beta]u\[Rho]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}], ")"}], "2"]]}]}], ",", 
   RowBox[{
    RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
    "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"f\[Rho]", " ", 
        RowBox[{"\[Beta]u\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}], 
       RowBox[{"1", "+", 
        RowBox[{"f\[Rho]", " ", 
         RowBox[{"\[Beta]u\[Rho]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}]}]]}], "-", 
     FractionBox[
      RowBox[{"f\[Rho]", " ", 
       RowBox[{"\[Beta]u\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
      RowBox[{"1", "+", 
       RowBox[{"f\[Rho]", " ", 
        RowBox[{"\[Beta]u\[Rho]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}]}]]}]}], ",", 
   RowBox[{
    RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
    "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"f\[Rho]", " ", 
        RowBox[{"\[Beta]u\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}], 
       RowBox[{"1", "+", 
        RowBox[{"f\[Rho]", " ", 
         RowBox[{"\[Beta]u\[Rho]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}]}]]}], "-", 
     FractionBox[
      RowBox[{"f\[Rho]", " ", 
       RowBox[{"\[Beta]u\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
      RowBox[{"1", "+", 
       RowBox[{"f\[Rho]", " ", 
        RowBox[{"\[Beta]u\[Rho]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}]}]]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8245365304909286`*^9, 3.824536609332191*^9, {3.824536639956285*^9, 
   3.824536671815901*^9}, 3.8245372601241007`*^9, {3.8245373040925503`*^9, 
   3.824537312384103*^9}, 3.824613464104342*^9, 3.824701239040358*^9, {
   3.824790850331356*^9, 3.8247908709764013`*^9}, 3.824869683632957*^9, {
   3.824965529179784*^9, 3.824965535289092*^9}, {3.825152327682844*^9, 
   3.8251523497837353`*^9}, 3.828888802410861*^9, 3.82888912677514*^9, 
   3.8406894520851393`*^9, 3.840697070175235*^9, 3.840697101229784*^9, 
   3.840697711003501*^9, 3.8406991943815193`*^9, 3.840699254724079*^9, 
   3.8407035916216373`*^9, 3.840703929225013*^9, 3.840704855312985*^9, {
   3.84070494920767*^9, 3.8407049843098173`*^9}, 3.840705028612123*^9, 
   3.840707423203223*^9, {3.840707547979011*^9, 3.8407075662322903`*^9}, {
   3.840707837447865*^9, 3.840707853530539*^9}, 3.8414003250704412`*^9, 
   3.841400734741188*^9, {3.841400799956811*^9, 3.841400842116745*^9}, 
   3.841400877357341*^9, {3.8414009521512747`*^9, 3.841400977770369*^9}, 
   3.8414053363030787`*^9, 3.8414054911631947`*^9, 3.84148486257463*^9, 
   3.841485205267467*^9, 3.841488335102325*^9, 3.841823285533752*^9, 
   3.8424165695285378`*^9, 3.8439153412243834`*^9, 3.8468289324730883`*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"72eec80d-4102-4fc3-9090-35dc93bbb587"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gaugeConditionNull", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8246345417704*^9, 3.824634542562456*^9}, {
  3.841400992502879*^9, 3.841400994824993*^9}, {3.841401258469849*^9, 
  3.841401258808168*^9}, {3.841408233752245*^9, 3.841408250975315*^9}, {
  3.8439154216337*^9, 3.843915424114953*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"e8bb10f5-dd9a-477c-82a9-a5d7cbcb29d6"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "\[Rule]", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["f\[Rho]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Alpha]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], "2"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"f\[Rho]", " ", 
              RowBox[{"\[Beta]u\[Rho]", "[", 
               RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
               "]"}]}]}], ")"}], "2"]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["f\[Rho]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Beta]u\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], "2"], " ", 
           RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"f\[Rho]", " ", 
              RowBox[{"\[Beta]u\[Rho]", "[", 
               RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
               "]"}]}]}], ")"}], "2"]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["f\[Rho]", "2"], " ", 
           RowBox[{"\[Beta]u\[Theta]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}], " ", 
           RowBox[{"\[Beta]u\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}], " ", 
           RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"f\[Rho]", " ", 
              RowBox[{"\[Beta]u\[Rho]", "[", 
               RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
               "]"}]}]}], ")"}], "2"]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["f\[Rho]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Beta]u\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], "2"], " ", 
           RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"f\[Rho]", " ", 
              RowBox[{"\[Beta]u\[Rho]", "[", 
               RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
               "]"}]}]}], ")"}], "2"]]}]}]},
      {
       RowBox[{
        RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "\[Rule]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"f\[Rho]", " ", 
            RowBox[{"\[Beta]u\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], 
           RowBox[{"1", "+", 
            RowBox[{"f\[Rho]", " ", 
             RowBox[{"\[Beta]u\[Rho]", "[", 
              RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
              "]"}]}]}]]}], "-", 
         FractionBox[
          RowBox[{"f\[Rho]", " ", 
           RowBox[{"\[Beta]u\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}], " ", 
           RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}], 
          RowBox[{"1", "+", 
           RowBox[{"f\[Rho]", " ", 
            RowBox[{"\[Beta]u\[Rho]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}]}]]}]}]},
      {
       RowBox[{
        RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "\[Rule]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"f\[Rho]", " ", 
            RowBox[{"\[Beta]u\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], 
           RowBox[{"1", "+", 
            RowBox[{"f\[Rho]", " ", 
             RowBox[{"\[Beta]u\[Rho]", "[", 
              RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
              "]"}]}]}]]}], "-", 
         FractionBox[
          RowBox[{"f\[Rho]", " ", 
           RowBox[{"\[Beta]u\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}], " ", 
           RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}], 
          RowBox[{"1", "+", 
           RowBox[{"f\[Rho]", " ", 
            RowBox[{"\[Beta]u\[Rho]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}]}]]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.841400995173015*^9, 3.841401259150392*^9, 
  3.841405606105763*^9, 3.841484862599873*^9, 3.841485205298728*^9, 
  3.8414883351265917`*^9, 3.8418232855613747`*^9, 3.842416569557124*^9, 
  3.843915341299378*^9, 3.846828932538128*^9},
 CellLabel->
  "Out[50]//MatrixForm=",ExpressionUUID->"e8929410-b923-4c92-8095-\
8a5ba4523275"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"gaugeConditionNull2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"GADMddinChar", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "2"}], "]"}], "]"}], "\[Equal]", "0"}], ",", 
           RowBox[{
            RowBox[{"GADMddinChar", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "3"}], "]"}], "]"}], "\[Equal]", "0"}], ",", 
           RowBox[{
            RowBox[{"GADMddinChar", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "4"}], "]"}], "]"}], "\[Equal]", "0"}]}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[Beta]u\[Rho]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}], ",", 
           RowBox[{"\[Beta]u\[Theta]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}], ",", 
           RowBox[{"\[Beta]u\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}], "}"}]}], "]"}], "//", "Flatten"}], "//", "Expand"}], "//",
      "Simplify"}], "//", "ToRadicals"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.824537662505499*^9, 3.8245377305007057`*^9}, {
  3.841401131095955*^9, 3.8414011329709263`*^9}, {3.841405620212714*^9, 
  3.841405627461595*^9}, {3.84391545140042*^9, 3.8439154544089193`*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"756180a9-d5df-48c5-bcca-fcfc2c02e856"],

Cell["\<\
The two sphere det condition:
If we choose standard BS then R[\[Rho]]=\[Rho]. If we choose the coordinate \
\[Rho] to be anything else, e.g. affine,
then the radius of the two sphere R[\[Rho]] is some function that is unknown \
of the problem.\
\>", "Text",
 CellChangeTimes->{{3.824536840936857*^9, 3.8245368574273767`*^9}, {
  3.824536910087955*^9, 3.8245369644105453`*^9}, {3.8439154397019053`*^9, 
  3.843915469233955*^9}},ExpressionUUID->"fbc7e722-1fd8-45cc-a409-\
ccb04546510a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gaugeConditionDet", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"GADMddinChar", "[", 
          RowBox[{"[", 
           RowBox[{"3", ",", "3"}], "]"}], "]"}], 
         RowBox[{"GADMddinChar", "[", 
          RowBox[{"[", 
           RowBox[{"4", ",", "4"}], "]"}], "]"}]}], "-", 
        SuperscriptBox[
         RowBox[{"GADMddinChar", "[", 
          RowBox[{"[", 
           RowBox[{"3", ",", "4"}], "]"}], "]"}], "2"]}], "\[Equal]", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"R", "[", "\[Rho]", "]"}], "2"], 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ",", 
      RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     "]"}], "//", "Flatten"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.824536719512911*^9, 3.8245367331696167`*^9}, {
   3.8245368099120007`*^9, 3.824536831723906*^9}, {3.824537265034378*^9, 
   3.824537323231821*^9}, 3.824790901710896*^9},
 CellLabel->"In[52]:=",ExpressionUUID->"c2a9fa95-32d7-4209-b6a6-9791552a8e73"],

Cell[CellGroupData[{

Cell[BoxData["gaugeConditionDet"], "Input",
 CellLabel->"In[53]:=",ExpressionUUID->"8278208a-3d12-4141-92fa-765ca6f458fb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
   "\[Rule]", 
   FractionBox[
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"R", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
     SuperscriptBox[
      RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "2"]}], 
    RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.840697123846224*^9, 3.8406991949600973`*^9, 3.840699254839381*^9, 
   3.84070359190067*^9, 3.840703929297467*^9, 3.840704855390808*^9, {
   3.840705023979731*^9, 3.840705029200996*^9}, 3.840707423750042*^9, {
   3.840707548050869*^9, 3.84070756630976*^9}, 3.841400325313643*^9, {
   3.84140081969995*^9, 3.841400842168498*^9}, 3.841400877441806*^9, 
   3.841401136595162*^9, 3.841405634142913*^9, 3.841484863053014*^9, 
   3.841485205701335*^9, 3.841488335529594*^9, 3.841823286041272*^9, 
   3.842416570715364*^9, 3.843915342232257*^9, 3.8468289330204268`*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"61ac5ed4-8c7e-447b-b17c-cba8656a58ce"]
}, Open  ]],

Cell[TextData[{
 "for the affine null gauge the component ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["g", "ur"], "=", 
    RowBox[{"-", "1"}]}], TraditionalForm]],ExpressionUUID->
  "3b8ba19c-5397-49ef-8c7f-252d34b50ed8"],
 ":"
}], "Text",
 CellChangeTimes->{{3.824635977670693*^9, 3.8246359945313063`*^9}, {
  3.8288888714193287`*^9, 
  3.828888871419427*^9}},ExpressionUUID->"714782d8-7634-4f6e-b157-\
6fb0a5b6cda0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"GADMddinChar", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "2"}], "]"}], "]"}], "/.", "gaugeConditionNull"}], "/.",
    "gaugeConditionDet"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.824635828737363*^9, 3.824635845253702*^9}, {
  3.8246358871032867`*^9, 3.824635958631014*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"5100f8a8-60c2-4712-bf2b-cfb55f2063f4"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"f\[Rho]", " ", 
    SuperscriptBox[
     RowBox[{"\[Alpha]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     "2"]}], 
   RowBox[{"1", "+", 
    RowBox[{"f\[Rho]", " ", 
     RowBox[{"\[Beta]u\[Rho]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
      "]"}]}]}]]}]], "Output",
 CellChangeTimes->{
  3.824635830095685*^9, {3.824635906163197*^9, 3.824635914045292*^9}, {
   3.824635955759256*^9, 3.824635958946961*^9}, 3.824701257856056*^9, 
   3.8247909035477257`*^9, 3.824869689060047*^9, {3.8249655323767557`*^9, 
   3.824965536981386*^9}, {3.825152333105103*^9, 3.825152352461779*^9}, 
   3.82888886367627*^9, 3.8288891269120483`*^9, 3.84068945252977*^9, 
   3.8406971012866287`*^9, 3.8406991949944277`*^9, 3.840699254871632*^9, 
   3.8407035919502783`*^9, 3.84070392933112*^9, 3.840704855425025*^9, {
   3.840705025510356*^9, 3.840705029250939*^9}, 3.840707423782012*^9, {
   3.840707548153726*^9, 3.840707566408594*^9}, 3.841400325404644*^9, {
   3.841400819789289*^9, 3.8414008422454853`*^9}, 3.8414008775274*^9, 
   3.841401138383082*^9, 3.841405635774764*^9, 3.8414848630711317`*^9, 
   3.841485205732533*^9, 3.841488335549856*^9, 3.8418232860693827`*^9, 
   3.842416570741474*^9, 3.843915342293694*^9, 3.846828933060237*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"444c7486-c944-43b7-86fa-ebc1a1569529"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "the induced metric ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Mu]\[Nu]"], TraditionalForm]],ExpressionUUID->
  "2719f71d-cfa5-46bd-a5e2-60e7e2ce70e4"],
 " on level sets of constant coordinate time t"
}], "Section",
 CellChangeTimes->{{3.8145146675033092`*^9, 
  3.814514685409317*^9}},ExpressionUUID->"0db91937-c301-416c-af2d-\
c319449f46ff"],

Cell[TextData[{
 "Define ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Omega]", "a"], TraditionalForm]],ExpressionUUID->
  "20677f6f-07c4-413e-a610-d5102a721813"],
 "=\[Alpha] ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Del]", "a"], "t"}], "=", 
    RowBox[{"\[Alpha]", " ", 
     RowBox[{
      SubscriptBox["\[PartialD]", "a"], "t"}]}]}], TraditionalForm]],
  ExpressionUUID->"389ab569-af59-482c-9e5e-6497c4817a27"],
 " "
}], "Text",
 CellChangeTimes->{{3.813329966071611*^9, 3.813329998989827*^9}, 
   3.814006253975072*^9, {3.814514282973431*^9, 
   3.814514361136805*^9}},ExpressionUUID->"9eb14233-3423-47fe-8900-\
d7bd833a0242"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Omega]d", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",",
     "0", ",", "0", ",", "0"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.813328958502624*^9, 3.813328990642171*^9}, 
   3.813329228901678*^9, {3.814420788516605*^9, 3.8144207925421133`*^9}, {
   3.814421331051806*^9, 3.8144213340590982`*^9}, {3.815541827549563*^9, 
   3.8155418316061974`*^9}, 3.815542052482527*^9, 3.815546298731509*^9, {
   3.8407072522683372`*^9, 3.8407072530639477`*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"bf0f9d0d-016f-4fb2-8c39-d6dafd7f92c7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Alpha]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.8133289679796667`*^9, 3.813328991086043*^9}, 
   3.813329229394813*^9, 3.813330050738957*^9, 3.813343318843111*^9, 
   3.813344024248776*^9, 3.813350126438677*^9, 3.8133502642343063`*^9, 
   3.813350465644685*^9, 3.813351079939692*^9, 3.813353556623596*^9, 
   3.813355900642583*^9, 3.813356054185897*^9, 3.813356096723442*^9, 
   3.813357171369136*^9, 3.813357221819701*^9, 3.8139419874700813`*^9, 
   3.814005829300495*^9, 3.814015159336988*^9, 3.814016307916276*^9, 
   3.8140221594249353`*^9, 3.814103007359733*^9, 3.814103286670764*^9, 
   3.814104229384831*^9, 3.814104304358047*^9, 3.814275815216394*^9, 
   3.814276178305599*^9, 3.814420792950159*^9, 3.814421336102754*^9, 
   3.814458862335787*^9, 3.81446146740703*^9, 3.8145143630068903`*^9, 
   3.814773667482046*^9, 3.8148071490144453`*^9, 3.814851423114399*^9, 
   3.814853233615703*^9, 3.814860126316327*^9, 3.814963283759678*^9, 
   3.8150380687046967`*^9, 3.815041933992626*^9, 3.815128218632678*^9, 
   3.815218255288415*^9, 3.8155418366425457`*^9, 3.815542053576358*^9, 
   3.815546299366508*^9, 3.81555282966424*^9, 3.81562990634706*^9, 
   3.8160129714098997`*^9, 3.816324038586307*^9, 3.816324746129979*^9, 
   3.816409587911209*^9, 3.816930106263976*^9, 3.817103102380042*^9, 
   3.81729756551731*^9, 3.817721351134327*^9, 3.8183956079497757`*^9, 
   3.818569367023242*^9, 3.819802633760694*^9, 3.819947198752112*^9, 
   3.820312990340611*^9, 3.8218715173143063`*^9, 3.821871670531536*^9, 
   3.824700961963435*^9, 3.824701302638126*^9, 3.824791329292351*^9, 
   3.824869701459445*^9, {3.82496553252964*^9, 3.824965544340979*^9}, {
   3.8251523333350353`*^9, 3.825152352718115*^9}, 3.828889028134076*^9, 
   3.828889127171234*^9, 3.840689453060573*^9, 3.840697995546286*^9, 
   3.840699299055358*^9, 3.840703617256938*^9, 3.8407039295143642`*^9, 
   3.840704855627471*^9, 3.840705029470436*^9, 3.840707256278269*^9, 
   3.840707548334174*^9, 3.8414003256714573`*^9, 3.841484863174342*^9, 
   3.841485205895722*^9, 3.841488380645042*^9, 3.841823286098031*^9, 
   3.842416570767955*^9, 3.843915342364341*^9, 3.84682893310631*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"d496a765-176f-42b2-b04e-6f1283503ba2"]
}, Open  ]],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["n", "a"], "=", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["g", "ab"]}], 
     SubscriptBox["\[Omega]", "b"]}]}], TraditionalForm]],ExpressionUUID->
  "0cfbf4f6-5e4c-4cf0-9009-2ae7c90fc693"],
 " future directed unit vector normal to the level sets of constant time"
}], "Text",
 CellChangeTimes->{
  3.814420948730053*^9, {3.814514376018545*^9, 
   3.814514413799267*^9}},ExpressionUUID->"2dca0301-969b-426e-b7ad-\
0ccc31feca86"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nu", "=", 
  RowBox[{"-", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"GADMuu", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", 
        RowBox[{"\[Omega]d", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.814420824698743*^9, 3.814420892288686*^9}, {
  3.814421343117127*^9, 3.8144213452582483`*^9}, {3.8155418411451397`*^9, 
  3.815541841542779*^9}, {3.815541924377384*^9, 3.815541926618762*^9}, {
  3.815541976447688*^9, 3.815542005865616*^9}, {3.815542805586845*^9, 
  3.815542829053544*^9}, {3.815546305127885*^9, 3.815546311633922*^9}, {
  3.815546366511416*^9, 3.815546414523114*^9}, {3.8155464586184473`*^9, 
  3.8155465100004787`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"c45e3216-2b98-425c-bb20-e838fbedada9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"\[Alpha]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]], 
   ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[Beta]u\[Rho]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     RowBox[{"\[Alpha]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]]}], 
   ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[Beta]u\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     RowBox[{"\[Alpha]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]]}], 
   ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[Beta]u\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     RowBox[{"\[Alpha]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
      "]"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.814420892657997*^9, 3.81442134573543*^9, 3.814458862686225*^9, 
   3.814461467878941*^9, 3.814514419170961*^9, 3.814773667733382*^9, 
   3.81480714917411*^9, 3.814851423333632*^9, 3.814853233822315*^9, 
   3.81486012645898*^9, 3.814963283879993*^9, 3.815038068784155*^9, 
   3.8150419341197643`*^9, 3.8151282187865753`*^9, 3.815218255416202*^9, 
   3.815541844227374*^9, 3.815541927329192*^9, {3.8155419831283913`*^9, 
   3.815542006714591*^9}, {3.815542806984662*^9, 3.81554282955171*^9}, 
   3.815546305658092*^9, {3.815546364542712*^9, 3.815546414920216*^9}, {
   3.815546460805591*^9, 3.815546510320854*^9}, 3.815552829741542*^9, 
   3.8156299063908043`*^9, 3.816012971582777*^9, 3.81632403864403*^9, 
   3.816324746178578*^9, 3.8164095882347107`*^9, 3.816930106290924*^9, 
   3.817103102398003*^9, 3.817297565544051*^9, 3.81772135116153*^9, 
   3.8183956079789047`*^9, 3.8185693670958014`*^9, 3.8198026337866383`*^9, 
   3.8199471987831697`*^9, 3.8203129903645144`*^9, 3.821871517331139*^9, 
   3.821871670558816*^9, 3.824700981436831*^9, 3.8247013043868523`*^9, 
   3.824791330259046*^9, 3.824869701655596*^9, {3.824965532551062*^9, 
   3.824965544386899*^9}, {3.82515233336803*^9, 3.8251523527623167`*^9}, 
   3.8288890282615213`*^9, 3.82888912721529*^9, 3.840689453090076*^9, 
   3.840697995600239*^9, 3.840699299133933*^9, 3.840703617339859*^9, 
   3.840703929550503*^9, 3.840704855671266*^9, 3.8407050294792433`*^9, 
   3.8407072563512487`*^9, 3.840707548428708*^9, 3.841400325703871*^9, 
   3.8414848631807137`*^9, 3.841485205927944*^9, 3.8414883806997757`*^9, 
   3.841823286127266*^9, 3.842416570808734*^9, 3.8439153424258204`*^9, 
   3.846828933152074*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"3166101c-14fa-46f6-b3e1-2d4d7c757d1b"]
}, Open  ]],

Cell[TextData[{
 "get the covector ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["n", "a"], "=", 
    RowBox[{
     SubscriptBox["g", "ab"], 
     SuperscriptBox["n", "b"]}]}], TraditionalForm]],ExpressionUUID->
  "444e0934-d7c4-4e82-8690-1dcf53ac3492"]
}], "Text",
 CellChangeTimes->{{3.8145144419100733`*^9, 
  3.8145144567089367`*^9}},ExpressionUUID->"70d92324-0782-49d3-8200-\
50682cb92386"],

Cell[CellGroupData[{

Cell[BoxData["GADMdd"], "Input",
 CellLabel->"In[57]:=",ExpressionUUID->"2557c7ec-f3e2-4912-8753-772d34df2767"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "2"]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Beta]u\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "2"], " ", 
       RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}],
       "+", 
      RowBox[{"2", " ", 
       RowBox[{"\[Beta]u\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Beta]u\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}],
       "+", 
      RowBox[{"2", " ", 
       RowBox[{"\[Beta]u\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Beta]u\[Rho]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}],
       "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Beta]u\[Rho]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "2"], " ", 
       RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}],
       "+", 
      RowBox[{"2", " ", 
       RowBox[{"\[Beta]u\[Rho]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Beta]u\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}],
       "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Beta]u\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "2"], " ", 
       RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
        "]"}]}]}], ",", 
     RowBox[{"\[Beta]d\[Rho]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     ",", 
     RowBox[{"\[Beta]d\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     ",", 
     RowBox[{"\[Beta]d\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Beta]d\[Rho]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     ",", 
     RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     ",", 
     RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     ",", 
     RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Beta]d\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     ",", 
     RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     ",", 
     RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     ",", 
     RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Beta]d\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     ",", 
     RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     ",", 
     RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     ",", 
     RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.841823286133945*^9, 3.842416570836625*^9, 
  3.843915342483967*^9, 3.846828933200848*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"e58d0973-97ae-4a5e-8b01-1134a95a9cda"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nd", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"GADMdd", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", 
          RowBox[{"nu", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], "//", 
     "FullSimplify"}], "//", "PowerExpand"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.814421414255156*^9, 3.8144214236960917`*^9}, {
  3.81554656150063*^9, 3.815546569142117*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"c66b24c4-4a28-4bc7-8143-b08ae25e6b18"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"\[Alpha]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "2"]}], "-", 
      RowBox[{
       RowBox[{"\[Beta]d\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Beta]u\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}],
       "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Beta]u\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "2"], " ", 
       RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}],
       "-", 
      RowBox[{
       RowBox[{"\[Beta]u\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Beta]d\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "-", 
         RowBox[{"2", " ", 
          RowBox[{"\[Beta]u\[Theta]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], " ", 
          RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"\[Beta]u\[Rho]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Beta]d\[Rho]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"\[Beta]u\[Theta]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], " ", 
          RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], "+", 
         RowBox[{
          RowBox[{"\[Beta]u\[Rho]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], " ", 
          RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"\[Beta]u\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], " ", 
          RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Beta]u\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "2"], " ", 
       RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
        "]"}]}]}], ")"}]}], ",", 
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"\[Alpha]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"\[Beta]d\[Rho]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[Beta]u\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[Beta]u\[Rho]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[Beta]u\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"\[Alpha]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"\[Beta]d\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[Beta]u\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[Beta]u\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[Beta]u\[Rho]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"\[Alpha]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"\[Beta]d\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[Beta]u\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[Beta]u\[Rho]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[Beta]u\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}]}], ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8144214270047913`*^9, 3.8144588629937267`*^9, 3.8144614681790752`*^9, 
   3.814514458896937*^9, 3.8147736679862967`*^9, 3.814807149261002*^9, 
   3.814851423441614*^9, 3.814853233940009*^9, 3.814860126545946*^9, 
   3.81496328397263*^9, 3.815038068823614*^9, 3.815041934184844*^9, 
   3.815128218896659*^9, 3.815218255492923*^9, 3.8155465750665817`*^9, 
   3.8155528298286333`*^9, 3.8156299064742413`*^9, 3.81601297164746*^9, 
   3.816324038739872*^9, 3.816324746272687*^9, 3.816409588462028*^9, 
   3.8169301063429403`*^9, 3.817103102427998*^9, 3.817297565576785*^9, 
   3.81772135120196*^9, 3.818395608029364*^9, 3.8185693673223667`*^9, 
   3.81980263383132*^9, 3.8199471988468533`*^9, 3.820312990404592*^9, 
   3.821871517361508*^9, 3.821871670615055*^9, 3.8247009909427567`*^9, 
   3.824701309057527*^9, 3.824791331190386*^9, 3.8248697017170897`*^9, {
   3.824965532572473*^9, 3.824965544410551*^9}, {3.825152333401334*^9, 
   3.82515235280787*^9}, 3.828889028308682*^9, 3.828889127263154*^9, 
   3.840689453118882*^9, 3.8406979956288424`*^9, 3.840699299192333*^9, 
   3.840703617379424*^9, 3.840703929583091*^9, 3.840704855719005*^9, 
   3.840705029519*^9, 3.84070725657197*^9, 3.841400325926222*^9, 
   3.8414848633979263`*^9, 3.84148520603817*^9, {3.841488380924324*^9, 
   3.84148840742043*^9}, 3.841823286370696*^9, 3.842416571081934*^9, 
   3.8439153428329573`*^9, 3.8468289334399776`*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"50616b66-6954-4be0-a562-4269785ddcc7"]
}, Open  ]],

Cell[TextData[{
 "induced metric for level sets of constant time given by\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Gamma]", "ab"], "=", 
    RowBox[{
     SubscriptBox["g", "ab"], "+", 
     RowBox[{
      SubscriptBox["n", "a"], " ", 
      SubscriptBox["n", "b"]}]}]}], TraditionalForm]],ExpressionUUID->
  "349090f6-c744-4ca3-bc3c-3806414f737e"]
}], "Text",
 CellChangeTimes->{{3.8133300094148684`*^9, 3.813330017798359*^9}, {
  3.814514511006419*^9, 
  3.814514545723418*^9}},ExpressionUUID->"c9cb04ea-61e5-4702-be64-\
2ed735cb4684"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Gamma]dd", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"GADMdd", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", "+", 
         RowBox[{
          RowBox[{"nd", "[", 
           RowBox[{"[", "i", "]"}], "]"}], " ", 
          RowBox[{"nd", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}], "//", "PowerExpand"}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Gamma]dd", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.813329025377393*^9, 3.8133290486313972`*^9}, {
  3.8133292447609386`*^9, 3.813329268826034*^9}, {3.814421663322777*^9, 
  3.8144217104171343`*^9}, {3.8155466006720753`*^9, 3.815546600972761*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"a17c3c7b-63e1-42b2-b2ba-fcf1d9ed57c9"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Beta]u\[Theta]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "2"], " ", 
        RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"\[Beta]u\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"\[Beta]u\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"\[Beta]u\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"\[Beta]u\[Rho]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Beta]u\[Rho]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "2"], " ", 
        RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"\[Beta]u\[Rho]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"\[Beta]u\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Beta]u\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "2"], " ", 
        RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}], "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"\[Alpha]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], "2"], "+", 
           RowBox[{
            RowBox[{"\[Beta]d\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Beta]u\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"\[Beta]u\[Theta]", "[", 
              RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
              "]"}], "2"], " ", 
            RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Beta]d\[Phi]", "[", 
               RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
               "]"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"\[Beta]u\[Theta]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}], " ", 
               RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Rho]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Beta]d\[Rho]", "[", 
               RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
               "]"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"\[Beta]u\[Theta]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}], " ", 
               RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}]}], "-", 
              RowBox[{
               RowBox[{"\[Beta]u\[Rho]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}], " ", 
               RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"\[Beta]u\[Phi]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}], " ", 
               RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"\[Beta]u\[Phi]", "[", 
              RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
              "]"}], "2"], " ", 
            RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}]}], ")"}], "2"], 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "2"]]}], 
      RowBox[{
       RowBox[{"\[Beta]d\[Rho]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"\[Beta]d\[Rho]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Rho]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"\[Alpha]", "[", 
              RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
              "]"}], "2"]}], "-", 
           RowBox[{
            RowBox[{"\[Beta]d\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Beta]u\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"\[Beta]u\[Theta]", "[", 
              RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
              "]"}], "2"], " ", 
            RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "-", 
           RowBox[{
            RowBox[{"\[Beta]u\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Beta]d\[Phi]", "[", 
               RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
               "]"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"\[Beta]u\[Theta]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}], " ", 
               RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Rho]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"\[Beta]d\[Rho]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"\[Beta]u\[Theta]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}], " ", 
               RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}]}], "+", 
              RowBox[{
               RowBox[{"\[Beta]u\[Rho]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}], " ", 
               RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"\[Beta]u\[Phi]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}], " ", 
               RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"\[Beta]u\[Phi]", "[", 
              RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
              "]"}], "2"], " ", 
            RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "2"]]}], 
      RowBox[{
       RowBox[{"\[Beta]d\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"\[Beta]d\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Rho]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"\[Alpha]", "[", 
              RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
              "]"}], "2"]}], "-", 
           RowBox[{
            RowBox[{"\[Beta]d\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Beta]u\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"\[Beta]u\[Theta]", "[", 
              RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
              "]"}], "2"], " ", 
            RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "-", 
           RowBox[{
            RowBox[{"\[Beta]u\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Beta]d\[Phi]", "[", 
               RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
               "]"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"\[Beta]u\[Theta]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}], " ", 
               RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Rho]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"\[Beta]d\[Rho]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"\[Beta]u\[Theta]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}], " ", 
               RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}]}], "+", 
              RowBox[{
               RowBox[{"\[Beta]u\[Rho]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}], " ", 
               RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"\[Beta]u\[Phi]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}], " ", 
               RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"\[Beta]u\[Phi]", "[", 
              RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
              "]"}], "2"], " ", 
            RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "2"]]}], 
      RowBox[{
       RowBox[{"\[Beta]d\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"\[Beta]d\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Rho]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"\[Alpha]", "[", 
              RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
              "]"}], "2"]}], "-", 
           RowBox[{
            RowBox[{"\[Beta]d\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Beta]u\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"\[Beta]u\[Theta]", "[", 
              RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
              "]"}], "2"], " ", 
            RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "-", 
           RowBox[{
            RowBox[{"\[Beta]u\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Beta]d\[Phi]", "[", 
               RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
               "]"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"\[Beta]u\[Theta]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}], " ", 
               RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Rho]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"\[Beta]d\[Rho]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"\[Beta]u\[Theta]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}], " ", 
               RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}]}], "+", 
              RowBox[{
               RowBox[{"\[Beta]u\[Rho]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}], " ", 
               RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"\[Beta]u\[Phi]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}], " ", 
               RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"\[Beta]u\[Phi]", "[", 
              RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
              "]"}], "2"], " ", 
            RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "2"]]}]},
     {
      RowBox[{
       RowBox[{"\[Beta]d\[Rho]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"\[Beta]d\[Rho]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Rho]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"\[Alpha]", "[", 
              RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
              "]"}], "2"]}], "-", 
           RowBox[{
            RowBox[{"\[Beta]d\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Beta]u\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"\[Beta]u\[Theta]", "[", 
              RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
              "]"}], "2"], " ", 
            RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "-", 
           RowBox[{
            RowBox[{"\[Beta]u\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Beta]d\[Phi]", "[", 
               RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
               "]"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"\[Beta]u\[Theta]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}], " ", 
               RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Rho]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"\[Beta]d\[Rho]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"\[Beta]u\[Theta]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}], " ", 
               RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}]}], "+", 
              RowBox[{
               RowBox[{"\[Beta]u\[Rho]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}], " ", 
               RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"\[Beta]u\[Phi]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}], " ", 
               RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"\[Beta]u\[Phi]", "[", 
              RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
              "]"}], "2"], " ", 
            RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "2"]]}], 
      RowBox[{
       RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"\[Beta]d\[Rho]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Rho]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}]}], ")"}], "2"], 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "2"]]}], 
      RowBox[{
       RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"\[Beta]d\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Rho]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"\[Beta]d\[Rho]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Rho]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "2"]]}], 
      RowBox[{
       RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"\[Beta]d\[Rho]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Rho]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"\[Beta]d\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Rho]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "2"]]}]},
     {
      RowBox[{
       RowBox[{"\[Beta]d\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"\[Beta]d\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Rho]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"\[Alpha]", "[", 
              RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
              "]"}], "2"]}], "-", 
           RowBox[{
            RowBox[{"\[Beta]d\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Beta]u\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"\[Beta]u\[Theta]", "[", 
              RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
              "]"}], "2"], " ", 
            RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "-", 
           RowBox[{
            RowBox[{"\[Beta]u\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Beta]d\[Phi]", "[", 
               RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
               "]"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"\[Beta]u\[Theta]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}], " ", 
               RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Rho]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"\[Beta]d\[Rho]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"\[Beta]u\[Theta]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}], " ", 
               RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}]}], "+", 
              RowBox[{
               RowBox[{"\[Beta]u\[Rho]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}], " ", 
               RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"\[Beta]u\[Phi]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}], " ", 
               RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"\[Beta]u\[Phi]", "[", 
              RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
              "]"}], "2"], " ", 
            RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "2"]]}], 
      RowBox[{
       RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"\[Beta]d\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Rho]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"\[Beta]d\[Rho]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Rho]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "2"]]}], 
      RowBox[{
       RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"\[Beta]d\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Rho]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}]}], ")"}], "2"], 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "2"]]}], 
      RowBox[{
       RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"\[Beta]d\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Rho]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"\[Beta]d\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Rho]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "2"]]}]},
     {
      RowBox[{
       RowBox[{"\[Beta]d\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"\[Beta]d\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Rho]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"\[Alpha]", "[", 
              RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
              "]"}], "2"]}], "-", 
           RowBox[{
            RowBox[{"\[Beta]d\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Beta]u\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"\[Beta]u\[Theta]", "[", 
              RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
              "]"}], "2"], " ", 
            RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "-", 
           RowBox[{
            RowBox[{"\[Beta]u\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Beta]d\[Phi]", "[", 
               RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
               "]"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"\[Beta]u\[Theta]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}], " ", 
               RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Rho]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"\[Beta]d\[Rho]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"\[Beta]u\[Theta]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}], " ", 
               RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}]}], "+", 
              RowBox[{
               RowBox[{"\[Beta]u\[Rho]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}], " ", 
               RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"\[Beta]u\[Phi]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}], " ", 
               RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
                RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"\[Beta]u\[Phi]", "[", 
              RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
              "]"}], "2"], " ", 
            RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "2"]]}], 
      RowBox[{
       RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"\[Beta]d\[Rho]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Rho]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"\[Beta]d\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Rho]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "2"]]}], 
      RowBox[{
       RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"\[Beta]d\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Rho]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"\[Beta]d\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Rho]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "2"]]}], 
      RowBox[{
       RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"\[Beta]d\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Rho]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Beta]u\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}]}], ")"}], "2"], 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "2"]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.813329033253242*^9, {3.813329245869153*^9, 3.813329269503633*^9}, 
   3.81333005105912*^9, 3.81334331891833*^9, 3.8133440243292923`*^9, 
   3.8133501265358*^9, 3.813350466227522*^9, 3.8133510800406*^9, 
   3.813351262303151*^9, 3.8133535663102627`*^9, 3.813355900717011*^9, 
   3.813356054256032*^9, {3.813356096780629*^9, 3.813356117397253*^9}, 
   3.813357171444965*^9, 3.8133572218826027`*^9, 3.8139419875432987`*^9, 
   3.814015159491859*^9, 3.814016308222146*^9, 3.814022159555132*^9, 
   3.814103007568076*^9, 3.814103286793824*^9, 3.814104229512463*^9, 
   3.814104304468651*^9, 3.8142758153308697`*^9, 3.81427617844102*^9, {
   3.814421690861002*^9, 3.8144217113229427`*^9}, 3.8144588636660643`*^9, 
   3.8144614689263897`*^9, 3.814514553075726*^9, 3.814773668625098*^9, 
   3.814807149615589*^9, 3.81485142408267*^9, 3.814853234769915*^9, 
   3.814860126883439*^9, 3.8149632846662083`*^9, 3.8150380691167927`*^9, 
   3.815041934722665*^9, 3.815128219704565*^9, 3.815218256051893*^9, 
   3.815546603215516*^9, 3.815552829919675*^9, 3.8156299065559587`*^9, 
   3.81601297172397*^9, 3.816324038835033*^9, 3.8163247463677464`*^9, 
   3.816409588589538*^9, 3.816930106396514*^9, 3.81710310246215*^9, 
   3.817297565613068*^9, 3.817721351249076*^9, 3.818395608084516*^9, 
   3.8185693675869513`*^9, 3.819802633879394*^9, 3.8199471989092207`*^9, 
   3.8203129904514217`*^9, 3.8218715173914537`*^9, 3.821871670675314*^9, 
   3.824701029821*^9, 3.824701312594553*^9, 3.824791332104623*^9, 
   3.824869701836103*^9, {3.824965532652293*^9, 3.824965544438109*^9}, {
   3.825152333522032*^9, 3.8251523529159613`*^9}, 3.8288890284168863`*^9, 
   3.8288891273099127`*^9, 3.8406894531918507`*^9, 3.840697995684922*^9, 
   3.840699299251443*^9, 3.840703617425046*^9, 3.840703929632519*^9, 
   3.840704855790001*^9, 3.840705029573248*^9, 3.840707261322627*^9, 
   3.841400329529975*^9, 3.841484866706252*^9, 3.841485208765979*^9, 
   3.8414883839290237`*^9, 3.841823290164928*^9, 3.8424165749952803`*^9, 
   3.843915349401763*^9, 3.846828937337009*^9},
 CellLabel->
  "Out[60]//MatrixForm=",ExpressionUUID->"c62ae879-5804-448b-82bd-\
29df7ef7a0d3"]
}, Open  ]],

Cell[TextData[{
 "build ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Gamma]", "\[Alpha]\[Beta]"], TraditionalForm]],
  ExpressionUUID->"380b041b-68d0-4c22-abc4-4dabaa33ebb5"],
 " by raising indices with the full metric:"
}], "Text",
 CellChangeTimes->{{3.813332925905278*^9, 3.813332942423843*^9}, {
  3.814421804626832*^9, 
  3.814421823248253*^9}},ExpressionUUID->"3aba9417-df2a-45f7-bd39-\
15378a7b5aca"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Gamma]uu", "=", 
   RowBox[{
    RowBox[{"GADMuu", ".", "\[Gamma]dd", ".", 
     RowBox[{"Transpose", "[", "GADMuu", "]"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]uu", "//", "MatrixForm"}], ";"}]}], "Input",
 CellChangeTimes->{{3.813332944588394*^9, 3.813332960920792*^9}, {
  3.8133331291509933`*^9, 3.813333134400259*^9}, {3.813334178740471*^9, 
  3.813334186704661*^9}, {3.8155466380558767`*^9, 3.815546641240672*^9}, {
  3.824701677336557*^9, 3.824701679442357*^9}, {3.8247017175754538`*^9, 
  3.8247017190114517`*^9}, {3.824705405198814*^9, 3.824705410548489*^9}, {
  3.84241897682957*^9, 3.8424189815066853`*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"527d1b1d-3db6-4b49-ada1-08221f391478"],

Cell[TextData[{
 "check that ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["g", "ab"], TraditionalForm]],ExpressionUUID->
  "2ae5f572-c6b6-4155-8487-c0ae56acbec7"],
 "+ ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["n", "a"], TraditionalForm]],ExpressionUUID->
  "6ea48913-a7a7-4bc3-8e45-3e4149f66c51"],
 " ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["n", "b"], TraditionalForm]],ExpressionUUID->
  "cfe43b5c-5b55-4d88-a2a3-fc184f66aa3f"],
 " gives the same result as above"
}], "Text",
 CellChangeTimes->{{3.8144218275961323`*^9, 
  3.8144218497291594`*^9}},ExpressionUUID->"bb1ba38a-1189-4602-bd0e-\
13818119741a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"GADMuu", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"nu", "[", 
        RowBox[{"[", "i", "]"}], "]"}], " ", 
       RowBox[{"nu", "[", 
        RowBox[{"[", "j", "]"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], "//", "Simplify"}], "//",
   "MatrixForm"}]], "Input",
 CellLabel->"In[63]:=",ExpressionUUID->"f10044c1-0fc7-4128-b91e-1f59c4b8032f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", 
      RowBox[{"\[Gamma]uu\[Rho]\[Rho]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"\[Gamma]uu\[Rho]\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"\[Gamma]uu\[Rho]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
     {"0", 
      RowBox[{"\[Gamma]uu\[Rho]\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"\[Gamma]uu\[Theta]\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"\[Gamma]uu\[Theta]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
     {"0", 
      RowBox[{"\[Gamma]uu\[Rho]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"\[Gamma]uu\[Theta]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"\[Gamma]uu\[Phi]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.824701556301667*^9, 3.8247913423572693`*^9, 3.824869702348659*^9, {
   3.824965532978341*^9, 3.8249655446238623`*^9}, {3.825152334048213*^9, 
   3.825152353216202*^9}, 3.8288890289571466`*^9, 3.8288891275976963`*^9, 
   3.840689453497933*^9, 3.84069799594685*^9, 3.840699299432942*^9, 
   3.840703617553575*^9, 3.840703929777403*^9, 3.8407048561761093`*^9, 
   3.84070502991951*^9, 3.840707310483045*^9, 3.841400336109511*^9, 
   3.8414848722474623`*^9, 3.841485212488615*^9, 3.841488389420875*^9, 
   3.8418232968571672`*^9, 3.842416581871245*^9, 3.8439153608768253`*^9, 
   3.8468289477303057`*^9},
 CellLabel->
  "Out[63]//MatrixForm=",ExpressionUUID->"75e5792a-a2df-4b07-bca0-\
fe395b95b107"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GADMuu", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8247018169645853`*^9, 3.824701817629361*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"94c2d204-b2ed-4ae5-b30d-33fe1afbf906"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "2"]]}], 
      FractionBox[
       RowBox[{"\[Beta]u\[Rho]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       SuperscriptBox[
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "2"]], 
      FractionBox[
       RowBox[{"\[Beta]u\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       SuperscriptBox[
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "2"]], 
      FractionBox[
       RowBox[{"\[Beta]u\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       SuperscriptBox[
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "2"]]},
     {
      FractionBox[
       RowBox[{"\[Beta]u\[Rho]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       SuperscriptBox[
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "2"]], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"\[Beta]u\[Rho]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "2"], 
         SuperscriptBox[
          RowBox[{"\[Alpha]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "2"]]}], "+", 
       RowBox[{"\[Gamma]uu\[Rho]\[Rho]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"\[Beta]u\[Theta]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], " ", 
          RowBox[{"\[Beta]u\[Rho]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], 
         SuperscriptBox[
          RowBox[{"\[Alpha]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "2"]]}], "+", 
       RowBox[{"\[Gamma]uu\[Rho]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"\[Beta]u\[Rho]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], " ", 
          RowBox[{"\[Beta]u\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], 
         SuperscriptBox[
          RowBox[{"\[Alpha]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "2"]]}], "+", 
       RowBox[{"\[Gamma]uu\[Rho]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]},
     {
      FractionBox[
       RowBox[{"\[Beta]u\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       SuperscriptBox[
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "2"]], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"\[Beta]u\[Theta]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], " ", 
          RowBox[{"\[Beta]u\[Rho]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], 
         SuperscriptBox[
          RowBox[{"\[Alpha]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "2"]]}], "+", 
       RowBox[{"\[Gamma]uu\[Rho]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"\[Beta]u\[Theta]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "2"], 
         SuperscriptBox[
          RowBox[{"\[Alpha]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "2"]]}], "+", 
       RowBox[{"\[Gamma]uu\[Theta]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"\[Beta]u\[Theta]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], " ", 
          RowBox[{"\[Beta]u\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], 
         SuperscriptBox[
          RowBox[{"\[Alpha]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "2"]]}], "+", 
       RowBox[{"\[Gamma]uu\[Theta]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]},
     {
      FractionBox[
       RowBox[{"\[Beta]u\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       SuperscriptBox[
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "2"]], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"\[Beta]u\[Rho]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], " ", 
          RowBox[{"\[Beta]u\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], 
         SuperscriptBox[
          RowBox[{"\[Alpha]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "2"]]}], "+", 
       RowBox[{"\[Gamma]uu\[Rho]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"\[Beta]u\[Theta]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], " ", 
          RowBox[{"\[Beta]u\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], 
         SuperscriptBox[
          RowBox[{"\[Alpha]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "2"]]}], "+", 
       RowBox[{"\[Gamma]uu\[Theta]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"\[Beta]u\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "2"], 
         SuperscriptBox[
          RowBox[{"\[Alpha]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "2"]]}], "+", 
       RowBox[{"\[Gamma]uu\[Phi]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
        "]"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.824701812265876*^9, 3.824701817922279*^9}, 
   3.824791343929967*^9, 3.8248697024146347`*^9, {3.824965533002224*^9, 
   3.824965544650868*^9}, {3.82515233408582*^9, 3.8251523532636347`*^9}, 
   3.828889029003538*^9, 3.828889127642804*^9, 3.840689453530686*^9, 
   3.840697995981307*^9, 3.8406992995029163`*^9, 3.8407036176145077`*^9, 
   3.8407039298391247`*^9, 3.8407048562161703`*^9, 3.8407050299646387`*^9, 
   3.8407073105230293`*^9, 3.841400336141433*^9, 3.841484872277491*^9, 
   3.841485212518919*^9, 3.841488389449768*^9, 3.841823296887678*^9, 
   3.842416581899158*^9, 3.8439153609237328`*^9, 3.846828947767399*^9},
 CellLabel->
  "Out[64]//MatrixForm=",ExpressionUUID->"2e1136ec-f233-44b9-8161-\
2d304bae0f82"]
}, Open  ]],

Cell[TextData[{
 "build ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["\[Gamma]", "a"], "b"], " "}], TraditionalForm]],
  ExpressionUUID->"61a63c0e-c9fc-4217-a635-16e707c25585"],
 "to be used as projection operator"
}], "Text",
 CellChangeTimes->{{3.814515359667068*^9, 
  3.8145153775989447`*^9}},ExpressionUUID->"099c1196-2713-41b2-a905-\
db710eef44c8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]ud", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"GADMuu", "[", 
            RowBox[{"[", 
             RowBox[{"a", ",", "c"}], "]"}], "]"}], " ", 
           RowBox[{"\[Gamma]dd", "[", 
            RowBox[{"[", 
             RowBox[{"c", ",", "b"}], "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"c", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "4"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}], "//", "PowerExpand"}], "//", "FullSimplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.814005878108613*^9, 3.814005929372829*^9}, {
  3.814005967570002*^9, 3.81400596958295*^9}, {3.814421775497423*^9, 
  3.8144217852652073`*^9}, {3.815546656293755*^9, 3.8155466565774937`*^9}, {
  3.8155467077921047`*^9, 3.8155467101254663`*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"3300919c-43c1-496a-93ba-038324d68980"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Beta]u4d", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"\[Beta]u\[Rho]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     ",", 
     RowBox[{"\[Beta]u\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     ",", 
     RowBox[{"\[Beta]u\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]u3d", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Beta]u\[Rho]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     ",", 
     RowBox[{"\[Beta]u\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     ",", 
     RowBox[{"\[Beta]u\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8155463261830053`*^9, 3.815546337217462*^9}, {
  3.8406980618369007`*^9, 3.840698094473353*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"036e5243-58f4-4b98-8f8e-642545b0cfe9"],

Cell[CellGroupData[{

Cell[BoxData["\[Beta]u3d"], "Input",
 CellLabel->"In[68]:=",ExpressionUUID->"8b5a6aad-45fd-4b87-a4b6-5190158299f7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Beta]u\[Rho]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Beta]u\[Theta]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Beta]u\[Phi]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.824700950890419*^9, 3.824791354382781*^9, 3.8248697039973516`*^9, {
   3.824965534056507*^9, 3.824965544865529*^9}, {3.825152335650441*^9, 
   3.825152353600865*^9}, 3.828889030496274*^9, 3.828889127864846*^9, 
   3.840689454508218*^9, 3.840697996633305*^9, 3.8406980969549837`*^9, 
   3.840699299636994*^9, 3.840703617751915*^9, 3.8407039299244413`*^9, 
   3.840704857146072*^9, 3.8407050307661877`*^9, 3.841400356149263*^9, 
   3.841484887063015*^9, 3.8414852298910027`*^9, 3.841488407320108*^9, 
   3.841823315490624*^9, 3.842416600730315*^9, 3.843915393520236*^9, 
   3.846828969675561*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"3fe43811-1fe2-44b5-8ccc-75d5cc5a6355"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Characteristic to ADM variables \n(comparison of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", "\[Mu]\[Nu]"], TraditionalForm]],ExpressionUUID->
  "bbcee8fd-a09d-4837-bc84-4dcabb36e29d"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", 
    RowBox[{
     RowBox[{"\[Mu]", "'"}], 
     RowBox[{"\[Nu]", "'"}]}]], TraditionalForm]],ExpressionUUID->
  "68590db0-3f5c-48d6-9a74-5ffd772d6741"],
 "):"
}], "Section",
 CellChangeTimes->{{3.821620157505393*^9, 3.8216201720852547`*^9}, {
  3.824820161776615*^9, 3.8248201846329927`*^9}, {3.828889040368669*^9, 
  3.828889054409361*^9}},ExpressionUUID->"55b2e5bc-d442-4c7c-aa33-\
d8d2cfb67945"],

Cell[BoxData[
 RowBox[{"GADMdd", ";"}]], "Input",
 CellChangeTimes->{{3.8216202051487417`*^9, 3.821620217328208*^9}, 
   3.824820154196694*^9},
 CellLabel->"In[69]:=",ExpressionUUID->"473a4293-057e-4cfc-a2eb-f9dfefdea503"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"IJ", ".", "GADMdd", ".", 
     RowBox[{"Transpose", "[", "IJ", "]"}]}], ")"}], "[", 
   RowBox[{"[", 
    RowBox[{"2", ",", "2"}], "]"}], "]"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.840704209262903*^9, 3.840704232654738*^9}, {
   3.840704273684729*^9, 3.8407042757243357`*^9}, 3.8407043120148363`*^9},
 CellLabel->"In[70]:=",ExpressionUUID->"4eea3fea-bc14-4cee-8ec7-f86aac139b66"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["f\[Rho]", "2"]}], " ", 
   SuperscriptBox[
    RowBox[{"\[Alpha]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
    "2"]}], "+", 
  RowBox[{"2", " ", "f\[Rho]", " ", 
   RowBox[{"\[Beta]d\[Rho]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
  "+", 
  RowBox[{
   SuperscriptBox["f\[Rho]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"\[Beta]u\[Theta]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
    "2"], " ", 
   RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
  "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["f\[Rho]", "2"], " ", 
   RowBox[{"\[Beta]u\[Theta]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
   
   RowBox[{"\[Beta]u\[Phi]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
   
   RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
  "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["f\[Rho]", "2"], " ", 
   RowBox[{"\[Beta]u\[Theta]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
   
   RowBox[{"\[Beta]u\[Rho]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
   
   RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
  "+", 
  RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
   RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "+", 
  RowBox[{
   SuperscriptBox["f\[Rho]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"\[Beta]u\[Rho]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
    "2"], " ", 
   RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
  "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["f\[Rho]", "2"], " ", 
   RowBox[{"\[Beta]u\[Rho]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
   
   RowBox[{"\[Beta]u\[Phi]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
   
   RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
  "+", 
  RowBox[{
   SuperscriptBox["f\[Rho]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"\[Beta]u\[Phi]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
    "2"], " ", 
   RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{{3.840704202284021*^9, 3.840704232927866*^9}, 
   3.84070427607025*^9, 3.840704312260764*^9, 3.840704857184463*^9, 
   3.8407050308103027`*^9, 3.8414003562016706`*^9, 3.841484887091709*^9, 
   3.841485229924528*^9, 3.841487901475431*^9, {3.841488411197812*^9, 
   3.841488415088052*^9}, 3.8418233155204277`*^9, 3.842416600760488*^9, 
   3.84391539360393*^9, 3.846828969741291*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"5fe07aac-9276-4d90-9392-f92dd6d003df"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"charVars", "=", 
  RowBox[{
   RowBox[{"DeleteCases", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"charGdd", "/.", 
        RowBox[{"u", "\[Rule]", "t"}]}], "/.", 
       RowBox[{"r", "\[Rule]", "\[Rho]"}]}], "//", "Flatten"}], ",", "0"}], 
    "]"}], "//", "DeleteDuplicates"}]}]], "Input",
 CellChangeTimes->{{3.821620299376095*^9, 3.821620336105579*^9}, {
   3.821620374108386*^9, 3.82162038115473*^9}, {3.8216211486212673`*^9, 
   3.821621157161335*^9}, 3.821621252680608*^9, 3.821621317246265*^9, {
   3.828889059115933*^9, 3.828889063368527*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"9895333b-5d85-4e12-ace6-c997ae2020b0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"guu", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"gur", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"gu\[Theta]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"gu\[Phi]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"g\[Theta]\[Theta]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"g\[Theta]\[Phi]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"g\[Phi]\[Phi]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.821621317664509*^9, 3.821679310364159*^9, 3.821679705499929*^9, 
   3.821769376398322*^9, {3.8239540456060667`*^9, 3.823954055406394*^9}, 
   3.824022476377228*^9, 3.824095739512167*^9, 3.824183956986001*^9, 
   3.824209102871447*^9, 3.8245335404504843`*^9, 3.8245354648186693`*^9, 
   3.824537847607909*^9, 3.8246134651880903`*^9, 3.824791360691402*^9, 
   3.824869724164681*^9, {3.824965534091791*^9, 3.8249655482981033`*^9}, {
   3.825152335687701*^9, 3.8251523536837177`*^9}, 3.8288890713134947`*^9, 
   3.828889127907596*^9, 3.840689454540675*^9, 3.840698109350169*^9, 
   3.84069930417784*^9, 3.840703623446509*^9, 3.8407039299699907`*^9, 
   3.840704857215987*^9, 3.84070503084684*^9, 3.841400356248144*^9, 
   3.8414848871163387`*^9, 3.841485229950343*^9, 3.841488415131218*^9, 
   3.841823315539559*^9, 3.8424166007867937`*^9, 3.843915393687068*^9, 
   3.846828969793371*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"c0c8bdf5-2018-4137-b88a-530c4c72fe59"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"GADMdd", "/.", "\[Beta]dIn\[Beta]u"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.84148552440198*^9, 3.841485525627737*^9}, {
  3.841488531183585*^9, 3.841488534159308*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"960281d0-ba8f-4392-85d9-d74024049cee"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Beta]u\[Theta]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "2"], " ", 
        RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"\[Beta]u\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"\[Beta]u\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"\[Beta]u\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"\[Beta]u\[Rho]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Beta]u\[Rho]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "2"], " ", 
        RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"\[Beta]u\[Rho]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"\[Beta]u\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Beta]u\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "2"], " ", 
        RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"\[Beta]u\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[Beta]u\[Rho]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[Beta]u\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"\[Beta]u\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[Beta]u\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[Beta]u\[Rho]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"\[Beta]u\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[Beta]u\[Rho]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[Beta]u\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}]}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"\[Beta]u\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[Beta]u\[Rho]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[Beta]u\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}]}], 
      RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"\[Beta]u\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[Beta]u\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[Beta]u\[Rho]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}]}], 
      RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"\[Beta]u\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[Beta]u\[Rho]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[Beta]u\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}]}], 
      RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.841488534419235*^9, 3.841823315563077*^9, 
  3.8424166008159657`*^9, 3.843915393772266*^9, 3.8468289698466167`*^9},
 CellLabel->
  "Out[72]//MatrixForm=",ExpressionUUID->"3a8e27cd-85af-49f7-b607-\
ad37ca6d5bf3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["charGddinADM"], "Input",
 CellLabel->"In[73]:=",ExpressionUUID->"75c9f740-9f7d-4d9b-a677-d7c3f7e6674a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"guu", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     ",", 
     RowBox[{
      RowBox[{"gur", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "-", 
      RowBox[{"f\[Rho]", " ", 
       RowBox[{"guu", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
        "]"}]}]}], ",", 
     RowBox[{"gu\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     ",", 
     RowBox[{"gu\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"gur", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "-", 
      RowBox[{"f\[Rho]", " ", 
       RowBox[{"guu", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
        "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "f\[Rho]"}], " ", 
       RowBox[{"gur", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}],
       "-", 
      RowBox[{"f\[Rho]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"gur", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "-", 
         RowBox[{"f\[Rho]", " ", 
          RowBox[{"guu", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", "f\[Rho]"}], " ", 
      RowBox[{"gu\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     ",", 
     RowBox[{
      RowBox[{"-", "f\[Rho]"}], " ", 
      RowBox[{"gu\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
       "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"gu\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     ",", 
     RowBox[{
      RowBox[{"-", "f\[Rho]"}], " ", 
      RowBox[{"gu\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     ",", 
     RowBox[{"g\[Theta]\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     ",", 
     RowBox[{"g\[Theta]\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"gu\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     ",", 
     RowBox[{
      RowBox[{"-", "f\[Rho]"}], " ", 
      RowBox[{"gu\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     ",", 
     RowBox[{"g\[Theta]\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     ",", 
     RowBox[{"g\[Phi]\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8414885380941553`*^9, 3.8418233155839252`*^9, 
  3.842416600843437*^9, 3.843915393852798*^9, 3.8468289699017467`*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"211fc19f-5ab1-47e6-b050-211f416ec743"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"charInADMvarsSys", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"charGddinADM", "-", "GADMdd"}], "/.", "\[Beta]dIn\[Beta]u"}], "//",
      "Flatten"}], "//", "DeleteDuplicates"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.821620387782239*^9, 3.82162046009857*^9}, {
   3.821620910283249*^9, 3.821620952584743*^9}, {3.821621030115944*^9, 
   3.82162106923455*^9}, 3.821621250359851*^9, {3.8288898500917253`*^9, 
   3.828889867440699*^9}, {3.8414851968674707`*^9, 3.841485199033333*^9}, {
   3.8414852945632257`*^9, 3.841485305412231*^9}, {3.841485340970726*^9, 
   3.841485345199375*^9}, 3.841485582987946*^9, 3.841488547010293*^9},
 CellLabel->"In[74]:=",ExpressionUUID->"a5d2468b-84cf-4eb5-adc2-3c6e65b2b45f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"charguuInADM", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"charInADMvarsSys", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "0"}], ",", 
     RowBox[{"charVars", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "//", "Flatten"}]}]], "Input",
 CellChangeTimes->{{3.821621074163673*^9, 3.821621128610827*^9}, {
  3.821621162059355*^9, 3.821621233670549*^9}, {3.828889855005806*^9, 
  3.828889880871539*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"a9905469-fb35-41cc-8f31-d31a54916895"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"guu", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
   "\[Rule]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"\[Alpha]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "2"]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"\[Beta]u\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "2"], " ", 
     RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "+", 
    RowBox[{"2", " ", 
     RowBox[{"\[Beta]u\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     " ", 
     RowBox[{"\[Beta]u\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     " ", 
     RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "+", 
    RowBox[{"2", " ", 
     RowBox[{"\[Beta]u\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     " ", 
     RowBox[{"\[Beta]u\[Rho]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     " ", 
     RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"\[Beta]u\[Rho]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "2"], " ", 
     RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "+", 
    RowBox[{"2", " ", 
     RowBox[{"\[Beta]u\[Rho]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     " ", 
     RowBox[{"\[Beta]u\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     " ", 
     RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"\[Beta]u\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "2"], " ", 
     RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
      "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.821621128913694*^9, {3.8216211712047443`*^9, 3.821621234277504*^9}, 
   3.821679310399263*^9, 3.821679711012857*^9, 3.8217693764390593`*^9, {
   3.823954045687397*^9, 3.823954055485098*^9}, 3.824022476407144*^9, 
   3.824095739603242*^9, 3.8241839570166073`*^9, 3.82420910290114*^9, 
   3.8245335450388107`*^9, 3.824535466738093*^9, 3.824537847691763*^9, 
   3.824613465222472*^9, 3.824791363237371*^9, 3.824869724227517*^9, {
   3.82496553415666*^9, 3.8249655483423*^9}, {3.82515233572659*^9, 
   3.8251523537345133`*^9}, 3.828889128043622*^9, {3.828889856366487*^9, 
   3.82888988474646*^9}, 3.840689454574885*^9, 3.840698121685617*^9, 
   3.840699304226836*^9, 3.840703623558318*^9, 3.84070393002004*^9, 
   3.8407048572546873`*^9, 3.84070503089327*^9, 3.8414003563044252`*^9, 
   3.84148488714714*^9, 3.84148523000698*^9, 3.8414853123167963`*^9, 
   3.8414853507007017`*^9, 3.841485585499048*^9, 3.841488415216338*^9, 
   3.8414885499653597`*^9, 3.841823315624868*^9, 3.8424166008754253`*^9, 
   3.8439153939296827`*^9, 3.84682896996847*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"d8d130fa-fd76-4457-93e5-a2460b4ddd21"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chargurInADM", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"charInADMvarsSys", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "/.", "charguuInADM"}], ")"}], 
      "\[Equal]", "0"}], ",", 
     RowBox[{"charVars", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "//", "Flatten"}]}]], "Input",
 CellChangeTimes->{{3.821621256933372*^9, 3.821621339742556*^9}, {
  3.824533556472498*^9, 3.824533556606224*^9}, {3.828889890871954*^9, 
  3.828889911261471*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"b89237fd-aa16-4d10-bed2-bb21e6d2d6cb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"gur", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
   "\[Rule]", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "f\[Rho]"}], " ", 
     SuperscriptBox[
      RowBox[{"\[Alpha]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "2"]}], "+", 
    RowBox[{"f\[Rho]", " ", 
     SuperscriptBox[
      RowBox[{"\[Beta]u\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "2"], " ", 
     RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "+", 
    RowBox[{"2", " ", "f\[Rho]", " ", 
     RowBox[{"\[Beta]u\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     " ", 
     RowBox[{"\[Beta]u\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     " ", 
     RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "+", 
    RowBox[{
     RowBox[{"\[Beta]u\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     " ", 
     RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "+", 
    RowBox[{"2", " ", "f\[Rho]", " ", 
     RowBox[{"\[Beta]u\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     " ", 
     RowBox[{"\[Beta]u\[Rho]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     " ", 
     RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "+", 
    RowBox[{
     RowBox[{"\[Beta]u\[Rho]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     " ", 
     RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "+", 
    RowBox[{"f\[Rho]", " ", 
     SuperscriptBox[
      RowBox[{"\[Beta]u\[Rho]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "2"], " ", 
     RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "+", 
    RowBox[{
     RowBox[{"\[Beta]u\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     " ", 
     RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "+", 
    RowBox[{"2", " ", "f\[Rho]", " ", 
     RowBox[{"\[Beta]u\[Rho]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     " ", 
     RowBox[{"\[Beta]u\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     " ", 
     RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "+", 
    RowBox[{"f\[Rho]", " ", 
     SuperscriptBox[
      RowBox[{"\[Beta]u\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "2"], " ", 
     RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
      "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.821621257721079*^9, 3.82162134002089*^9}, 
   3.82167931042794*^9, 3.8216797161035624`*^9, 3.821769376470933*^9, {
   3.8239540457465277`*^9, 3.8239540555307617`*^9}, 3.824022476429109*^9, 
   3.824095739653903*^9, 3.824183957043166*^9, 3.824209102924464*^9, 
   3.824533556931991*^9, 3.824535470187744*^9, 3.8245378477743797`*^9, 
   3.824613465249878*^9, 3.824791364756192*^9, 3.824869724263219*^9, {
   3.824965534196521*^9, 3.824965548370645*^9}, {3.825152335759239*^9, 
   3.8251523537794113`*^9}, 3.828889128124824*^9, 3.828889911777738*^9, 
   3.8406894546038446`*^9, 3.840698140104415*^9, 3.84069930427108*^9, 
   3.840703623623304*^9, 3.840703930103792*^9, 3.840704857287035*^9, 
   3.8407050309295883`*^9, 3.841400356350904*^9, 3.8414848871716547`*^9, 
   3.84148523003366*^9, 3.841485355000455*^9, 3.841485586748595*^9, 
   3.841488415253397*^9, 3.841488555140877*^9, 3.841823315646308*^9, 
   3.8424166009039593`*^9, 3.8439153939975*^9, 3.846828970024507*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"a3264f13-bd12-4803-abcd-d377c3b69887"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chargu\[Theta]InADM", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"charInADMvarsSys", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{"charVars", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "/.", "charguuInADM"}], "//",
     "Simplify"}], "//", "Flatten"}]}]], "Input",
 CellChangeTimes->{{3.8216215775987587`*^9, 3.8216215808802433`*^9}, {
  3.8216216169227943`*^9, 3.821621664339879*^9}, {3.821622145591577*^9, 
  3.8216221457786703`*^9}, {3.8245335635444183`*^9, 3.824533563830154*^9}, {
  3.8247914064101973`*^9, 3.824791408303578*^9}, {3.828889915404868*^9, 
  3.828889933216901*^9}, {3.828889996930934*^9, 3.8288899973329973`*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"1eb92b5f-709c-46bd-bb91-ae97c2d2f899"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"gu\[Theta]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
   "\[Rule]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]u\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     " ", 
     RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "+", 
    RowBox[{
     RowBox[{"\[Beta]u\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     " ", 
     RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "+", 
    RowBox[{
     RowBox[{"\[Beta]u\[Rho]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     " ", 
     RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
      "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8216215812172203`*^9, {3.821621617442581*^9, 3.821621664520094*^9}, 
   3.82162214611858*^9, 3.821679310457136*^9, 3.821679718261765*^9, 
   3.82176937650366*^9, {3.823954045804822*^9, 3.823954055578272*^9}, 
   3.8240224764512577`*^9, 3.824095739720415*^9, 3.824183957069944*^9, 
   3.8242091029478683`*^9, 3.82453356566926*^9, 3.824535497461611*^9, 
   3.824537847841384*^9, 3.824613465276945*^9, 3.824791371408368*^9, 
   3.8247914085671883`*^9, 3.824869724300404*^9, {3.824965534234074*^9, 
   3.82496554840467*^9}, {3.8251523357924547`*^9, 3.8251523538242197`*^9}, 
   3.8288891281709023`*^9, 3.828889933731172*^9, {3.828889997786873*^9, 
   3.828890007648844*^9}, 3.840689454633774*^9, 3.840698141339756*^9, 
   3.8406993043181334`*^9, 3.840703623690896*^9, 3.840703930145426*^9, 
   3.840704857325059*^9, 3.840705030965217*^9, 3.8414003563983107`*^9, 
   3.841484887196814*^9, 3.8414852300612593`*^9, 3.841485366505857*^9, 
   3.8414855881373863`*^9, 3.841488415296363*^9, 3.8414885579661417`*^9, 
   3.841823315670999*^9, 3.842416600931859*^9, 3.843915394067622*^9, 
   3.8468289700835247`*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"76eab96d-0767-4690-ae38-6f4da780e437"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chargu\[Phi]InADM", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"charInADMvarsSys", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{"charVars", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}], "]"}], "/.", "charguuInADM"}], "//",
     "Flatten"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{
  3.8216216486793528`*^9, {3.821621968677267*^9, 3.8216219797570667`*^9}, {
   3.821622154775777*^9, 3.821622154936757*^9}, {3.824533569728054*^9, 
   3.824533569899671*^9}, 3.824791434295134*^9, {3.8247915695398283`*^9, 
   3.8247915731789293`*^9}, {3.82888993703316*^9, 3.828889959809792*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"26cc6df6-1973-4a2b-be64-4355f7fe123f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"gu\[Phi]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
   "\[Rule]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]u\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     " ", 
     RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "+", 
    RowBox[{
     RowBox[{"\[Beta]u\[Rho]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     " ", 
     RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "+", 
    RowBox[{
     RowBox[{"\[Beta]u\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     " ", 
     RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
      "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.821621980052326*^9, 3.821622155222179*^9, 3.821679310485586*^9, 
   3.821679719227688*^9, 3.821769376538398*^9, {3.823954045860587*^9, 
   3.823954055623678*^9}, 3.8240224764731293`*^9, 3.8240957397723513`*^9, 
   3.824183957097327*^9, 3.824209102969894*^9, 3.824533570126512*^9, 
   3.8245354864166737`*^9, 3.8245378478982143`*^9, 3.824613465304291*^9, 
   3.8247913908481913`*^9, 3.824791435454191*^9, 3.8247915735039387`*^9, 
   3.824869724346099*^9, {3.824965534274209*^9, 3.824965548439465*^9}, {
   3.8251523358253117`*^9, 3.825152353870357*^9}, 3.8288891282130613`*^9, 
   3.8288899603088837`*^9, 3.828890009630124*^9, 3.840689454663419*^9, 
   3.84069814870685*^9, 3.840699304326777*^9, 3.84070362375107*^9, 
   3.8407039301815166`*^9, 3.840704857359611*^9, 3.840705030973899*^9, 
   3.841400356445586*^9, 3.841484887222014*^9, 3.8414852300900497`*^9, 
   3.841485367728578*^9, 3.841485589117641*^9, 3.8414884153370237`*^9, 
   3.841488559217021*^9, 3.8418233156969337`*^9, 3.842416600959614*^9, 
   3.843915394138071*^9, 3.8468289701367702`*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"4db03f19-559a-4619-9933-2818b48b7445"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"charg\[Theta]\[Theta]InADM", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"charInADMvarsSys", "[", 
          RowBox[{"[", "8", "]"}], "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{"charVars", "[", 
         RowBox[{"[", "5", "]"}], "]"}]}], "]"}], "/.", "charguuInADM"}], "/.",
      "chargu\[Theta]InADM"}], "//", "Flatten"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.821622075668829*^9, 3.821622076169765*^9}, {
  3.821622124006999*^9, 3.821622195140746*^9}, {3.821679741563047*^9, 
  3.8216797440616083`*^9}, {3.824533574815827*^9, 3.824533575349915*^9}, {
  3.824533626337777*^9, 3.824533626437222*^9}, {3.824791511769059*^9, 
  3.824791511939784*^9}, {3.8247915532105503`*^9, 3.824791566427285*^9}, {
  3.828889962723304*^9, 3.8288900330128107`*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"a649f114-cacb-46bb-be3d-0c67fb109799"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"g\[Theta]\[Theta]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
   "\[Rule]", 
   RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.821622076550426*^9, {3.821622131941012*^9, 3.821622195677477*^9}, 
   3.821679310513184*^9, 3.821679744316944*^9, 3.821769376573886*^9, {
   3.823954045923078*^9, 3.82395405566842*^9}, 3.824022476497404*^9, 
   3.8240957398169737`*^9, 3.824183957103621*^9, 3.8242091029917088`*^9, 
   3.8245335756545258`*^9, 3.824533626683052*^9, 3.82453549276474*^9, 
   3.824537847994402*^9, 3.824613465331498*^9, 3.824791446756957*^9, 
   3.824791512112546*^9, {3.824791556651091*^9, 3.824791566746511*^9}, 
   3.824869724382428*^9, {3.824965534312909*^9, 3.82496554847408*^9}, {
   3.825152335858575*^9, 3.825152353919924*^9}, 3.828889128256072*^9, {
   3.828890024550416*^9, 3.828890033262143*^9}, 3.840689454693267*^9, 
   3.8406981506176023`*^9, 3.8406993043777323`*^9, 3.840703623808825*^9, 
   3.840703930215173*^9, 3.840704857391725*^9, 3.840705031011235*^9, 
   3.841400356492898*^9, 3.84148488724748*^9, 3.841485230119561*^9, 
   3.8414853694162703`*^9, 3.841485589954049*^9, 3.841488415380197*^9, 
   3.8414885601649723`*^9, 3.8418233157263527`*^9, 3.842416600986844*^9, 
   3.8439153942099457`*^9, 3.846828970189375*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"e03a2074-5975-42f9-8dab-ad3874338cfe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"charg\[Theta]\[Phi]InADM", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"charInADMvarsSys", "[", 
           RowBox[{"[", "9", "]"}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{"charVars", "[", 
          RowBox[{"[", "6", "]"}], "]"}]}], "]"}], "/.", "charguuInADM"}], "/.",
       "chargu\[Theta]InADM"}], "/.", "chargu\[Phi]InADM"}], "//", 
    "Flatten"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.8216222034632998`*^9, 3.82162220833253*^9}, {
  3.821679747939611*^9, 3.821679749751354*^9}, {3.824791516757161*^9, 
  3.82479151704617*^9}, {3.824791588083685*^9, 3.8247915957752953`*^9}, {
  3.828890040366027*^9, 3.828890089930655*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"9276469f-b063-478f-af9c-a938d8e74c0c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"g\[Theta]\[Phi]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
   "\[Rule]", 
   RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.821622208721321*^9, 3.821679310543626*^9, 3.821679749975642*^9, 
   3.8217693766098948`*^9, {3.8239540459875593`*^9, 3.8239540557134027`*^9}, 
   3.824022476503798*^9, 3.824095739852697*^9, 3.824183957131422*^9, 
   3.824209103014629*^9, 3.8245336369083643`*^9, 3.8245354943647614`*^9, 
   3.824537848123444*^9, 3.8246134653590927`*^9, {3.824791515087791*^9, 
   3.824791517585224*^9}, 3.8247915960520678`*^9, 3.824869724418919*^9, {
   3.824965534351656*^9, 3.824965548509729*^9}, {3.825152335894692*^9, 
   3.825152353971994*^9}, 3.828889128300261*^9, {3.828890084662449*^9, 
   3.828890090107443*^9}, 3.840689454721808*^9, 3.840698151503501*^9, 
   3.840699304415721*^9, 3.8407036238715343`*^9, 3.8407039302465553`*^9, 
   3.8407048574230967`*^9, 3.8407050310434103`*^9, 3.841400356540126*^9, 
   3.841484887272483*^9, 3.841485230156476*^9, 3.8414853711399517`*^9, 
   3.841485590841361*^9, 3.841488415426291*^9, 3.841488561645446*^9, 
   3.841823315751998*^9, 3.842416601013422*^9, 3.843915394218992*^9, 
   3.8468289701995497`*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"e779af69-cea3-4e0a-adb3-d1179ac78245"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"charg\[Phi]\[Phi]InADM", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"charInADMvarsSys", "[", 
          RowBox[{"[", "10", "]"}], "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{"charVars", "[", 
         RowBox[{"[", "7", "]"}], "]"}]}], "]"}], "/.", "charguuInADM"}], "/.",
      "chargu\[Theta]InADM"}], "/.", "chargu\[Phi]InADM"}], "//", 
   "Flatten"}]}]], "Input",
 CellChangeTimes->{{3.821622214505237*^9, 3.8216222198014593`*^9}, {
   3.82167975358628*^9, 3.821679756059792*^9}, {3.824791520297496*^9, 
   3.824791524637487*^9}, 3.824791604757237*^9, {3.82889010130628*^9, 
   3.828890147175754*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"94b3c58c-33c9-4a32-a724-370917351bd8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"g\[Phi]\[Phi]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
   "\[Rule]", 
   RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.821622220161721*^9, 3.821679310574676*^9, 3.821679756329788*^9, 
   3.821769376661909*^9, {3.823954046056087*^9, 3.823954055759098*^9}, 
   3.824022476525181*^9, 3.824095739889263*^9, 3.8241839571552753`*^9, 
   3.8242091030213118`*^9, 3.8245336395193253`*^9, 3.824537848288179*^9, 
   3.824613465386591*^9, {3.824791520694714*^9, 3.824791524799219*^9}, 
   3.824791605889015*^9, 3.824869724454586*^9, {3.824965534390871*^9, 
   3.8249655485435534`*^9}, {3.825152335931037*^9, 3.825152354027021*^9}, 
   3.8288891283550158`*^9, {3.828890139164482*^9, 3.8288901475749207`*^9}, 
   3.8406894547512608`*^9, 3.840698153134163*^9, 3.8406993044515944`*^9, 
   3.840703623933675*^9, 3.840703930290585*^9, 3.840704857453055*^9, 
   3.840705031077579*^9, 3.8414003565877237`*^9, 3.8414848872970037`*^9, 
   3.84148523019236*^9, 3.84148537307381*^9, 3.841485591752722*^9, 
   3.841488415472011*^9, 3.841488562887107*^9, 3.8418233157784033`*^9, 
   3.8424166010395613`*^9, 3.843915394283966*^9, 3.84682897025423*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"db0e96e8-f9b1-4aef-8ca9-d4d8bd969715"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"charVarsToADMnonLin", "=", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
     "charguuInADM", ",", "\[IndentingNewLine]", "chargurInADM", ",", 
      "\[IndentingNewLine]", "chargu\[Theta]InADM", ",", 
      "\[IndentingNewLine]", "chargu\[Phi]InADM", ",", "\[IndentingNewLine]", 
      "charg\[Theta]\[Theta]InADM", ",", "\[IndentingNewLine]", 
      "charg\[Theta]\[Phi]InADM", ",", "\[IndentingNewLine]", 
      "charg\[Phi]\[Phi]InADM"}], "\[IndentingNewLine]", "}"}], "//", 
    "Flatten"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.821682181877058*^9, 3.821682270134447*^9}, {
  3.8288901524823227`*^9, 3.828890210969365*^9}, {3.8288903801045303`*^9, 
  3.8288903807590227`*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"e512c220-91e7-4e6a-9fa1-ca2368af38b2"],

Cell[CellGroupData[{

Cell[BoxData["gaugeConditionNull"], "Input",
 CellLabel->"In[83]:=",ExpressionUUID->"12daf7b6-a494-4ac0-bbb5-b6f3a522f6be"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
    "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["f\[Rho]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "2"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"f\[Rho]", " ", 
          RowBox[{"\[Beta]u\[Rho]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}], ")"}], "2"]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["f\[Rho]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"\[Beta]u\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "2"], " ", 
       RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"f\[Rho]", " ", 
          RowBox[{"\[Beta]u\[Rho]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}], ")"}], "2"]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["f\[Rho]", "2"], " ", 
       RowBox[{"\[Beta]u\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Beta]u\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"f\[Rho]", " ", 
          RowBox[{"\[Beta]u\[Rho]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}], ")"}], "2"]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["f\[Rho]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"\[Beta]u\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "2"], " ", 
       RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"f\[Rho]", " ", 
          RowBox[{"\[Beta]u\[Rho]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}], ")"}], "2"]]}]}], ",", 
   RowBox[{
    RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
    "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"f\[Rho]", " ", 
        RowBox[{"\[Beta]u\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}], 
       RowBox[{"1", "+", 
        RowBox[{"f\[Rho]", " ", 
         RowBox[{"\[Beta]u\[Rho]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}]}]]}], "-", 
     FractionBox[
      RowBox[{"f\[Rho]", " ", 
       RowBox[{"\[Beta]u\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
      RowBox[{"1", "+", 
       RowBox[{"f\[Rho]", " ", 
        RowBox[{"\[Beta]u\[Rho]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}]}]]}]}], ",", 
   RowBox[{
    RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
    "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"f\[Rho]", " ", 
        RowBox[{"\[Beta]u\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}], 
       RowBox[{"1", "+", 
        RowBox[{"f\[Rho]", " ", 
         RowBox[{"\[Beta]u\[Rho]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}]}]]}], "-", 
     FractionBox[
      RowBox[{"f\[Rho]", " ", 
       RowBox[{"\[Beta]u\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       " ", 
       RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
      RowBox[{"1", "+", 
       RowBox[{"f\[Rho]", " ", 
        RowBox[{"\[Beta]u\[Rho]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}]}]]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.841823494533883*^9, 3.842416601098432*^9, 
  3.8439153944391813`*^9, 3.846828970325591*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"4f0b711f-b9ef-4be7-866f-caf3d30e89c6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"charVarsToADMnonLinGauged", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"charVarsToADMnonLin", "/.", "gaugeConditionNull"}], "//", 
     "Expand"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"charVarsToADMnonLinGauged", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.824537774929634*^9, 3.824537819897143*^9}, {
   3.824537867707494*^9, 3.824537869868023*^9}, 3.8245379075931473`*^9, {
   3.824550968722846*^9, 3.824550973386861*^9}, {3.8246435145098553`*^9, 
   3.8246435151395073`*^9}, {3.8246436071828737`*^9, 3.824643608001206*^9}, {
   3.828890362321384*^9, 3.828890390509117*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"2eed84e9-3016-4b08-adf5-72145aa58ec8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{"guu", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"\[Alpha]", "[", 
              RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
              "]"}], "2"]}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "f\[Rho]", " ", 
              RowBox[{"\[Beta]u\[Rho]", "[", 
               RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
               "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"\[Beta]u\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], "2"], " ", 
           RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Beta]u\[Theta]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}], " ", 
           RowBox[{"\[Beta]u\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}], " ", 
           RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"\[Beta]u\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], "2"], " ", 
           RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"f\[Rho]", " ", 
             RowBox[{"\[Beta]u\[Rho]", "[", 
              RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
              "]"}]}]}], ")"}], "2"]]}]},
      {
       RowBox[{
        RowBox[{"gur", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "\[Rule]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"f\[Rho]", " ", 
           SuperscriptBox[
            RowBox[{"\[Alpha]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], "2"]}], 
          RowBox[{"1", "+", 
           RowBox[{"f\[Rho]", " ", 
            RowBox[{"\[Beta]u\[Rho]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}]}]]}]}]},
      {
       RowBox[{
        RowBox[{"gu\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"\[Beta]u\[Theta]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}], " ", 
           RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Beta]u\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}], " ", 
           RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}]}], 
         RowBox[{"1", "+", 
          RowBox[{"f\[Rho]", " ", 
           RowBox[{"\[Beta]u\[Rho]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}]}]]}]},
      {
       RowBox[{
        RowBox[{"gu\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"\[Beta]u\[Theta]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}], " ", 
           RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Beta]u\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}], " ", 
           RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}]}], 
         RowBox[{"1", "+", 
          RowBox[{"f\[Rho]", " ", 
           RowBox[{"\[Beta]u\[Rho]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}]}]]}]},
      {
       RowBox[{
        RowBox[{"g\[Theta]\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "\[Rule]", 
        RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}]},
      {
       RowBox[{
        RowBox[{"g\[Theta]\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "\[Rule]", 
        RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}]},
      {
       RowBox[{
        RowBox[{"g\[Phi]\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "\[Rule]", 
        RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.824537773200142*^9, 3.824537870227539*^9}, 
   3.8245379078830147`*^9, 3.824550973654749*^9, 3.824613465511889*^9, 
   3.824643515993911*^9, 3.824643618303389*^9, 3.824791616524892*^9, 
   3.824869724816818*^9, {3.824965534670347*^9, 3.8249655486238613`*^9}, {
   3.825152336288862*^9, 3.8251523541690893`*^9}, 3.828889128430891*^9, 
   3.8288903912136383`*^9, 3.840689454797673*^9, 3.8406981723592587`*^9, 
   3.840699304545473*^9, 3.8407036241236153`*^9, 3.840703930373562*^9, 
   3.84070485752418*^9, 3.8407050311615887`*^9, 3.8414003566927032`*^9, 
   3.841484887352049*^9, 3.8414852302645884`*^9, 3.841485409585063*^9, 
   3.841485596967025*^9, 3.84148841559901*^9, 3.841488567291637*^9, 
   3.841823315837573*^9, 3.842416601129377*^9, 3.84391539450948*^9, 
   3.8468289703936777`*^9},
 CellLabel->
  "Out[85]//MatrixForm=",ExpressionUUID->"ef004e0c-707e-4a19-a543-\
4a5da1233451"]
}, Open  ]],

Cell[TextData[{
 "These are the relations of the characteristic and ADM variables, after the \
null conditions (conditions on ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["g", 
    RowBox[{
     RowBox[{"\[Mu]", "'"}], 
     RowBox[{"\[Nu]", "'"}]}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "d793b49a-b31a-4807-9a6d-0ae6f136da35"],
 " imposed in all Bondi-like gauges) are applied."
}], "Text",
 CellChangeTimes->{{3.843915725565037*^9, 
  3.843915786719974*^9}},ExpressionUUID->"40ac3ecb-0dbe-4741-b014-\
6cc98b1e2f1d"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["The equivalent ADM equations:", "Chapter",
 CellChangeTimes->{{3.815553286035427*^9, 3.8155532953694153`*^9}, {
  3.8155607761063013`*^9, 3.815560778641693*^9}, {3.816411430355659*^9, 
  3.8164114370820093`*^9}, {3.816422629208712*^9, 3.816422631188251*^9}, {
  3.8183943104468184`*^9, 3.818394332037163*^9}, {3.828892985372773*^9, 
  3.828892998867002*^9}},ExpressionUUID->"2e484a1c-4aad-4d16-92cb-\
7dd66ba6fb6b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"gADMtt", "=", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[Alpha]", "2"]}], "+", 
      RowBox[{"\[Gamma]\[Rho]\[Rho]", "  ", 
       SuperscriptBox["\[Beta]u\[Rho]", "2"]}], "+", 
      RowBox[{"\[Gamma]\[Theta]\[Theta]", " ", 
       SuperscriptBox["\[Beta]u\[Theta]", "2"]}], "+", 
      RowBox[{"\[Gamma]\[Phi]\[Phi]", " ", 
       SuperscriptBox["\[Beta]u\[Phi]", "2"]}], "+", 
      RowBox[{
      "2", "\[Gamma]\[Rho]\[Theta]", "  ", "\[Beta]u\[Rho]", " ", 
       "\[Beta]u\[Theta]"}], "+", 
      RowBox[{
      "2", "\[Gamma]\[Rho]\[Phi]", "  ", "\[Beta]u\[Rho]", " ", 
       "\[Beta]u\[Phi]"}], "+", 
      RowBox[{
      "2", "\[Gamma]\[Theta]\[Phi]", "  ", "\[Beta]u\[Theta]", " ", 
       "\[Beta]u\[Phi]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gADMt\[Rho]", "=", 
     RowBox[{"\[Beta]d\[Rho]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gADMt\[Theta]", "=", 
     RowBox[{"\[Beta]d\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gADMt\[Phi]", "=", 
     RowBox[{"\[Beta]d\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gADM\[Rho]\[Rho]", "=", 
     RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gADM\[Rho]\[Theta]", "=", 
     RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gADM\[Rho]\[Phi]", "=", 
     RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gADM\[Theta]\[Theta]", "=", 
     RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gADM\[Theta]\[Phi]", "=", 
     RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gADM\[Phi]\[Phi]", "=", 
     RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GADMdd", "=", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "gADMtt", ",", "gADMt\[Rho]", ",", "gADMt\[Theta]", ",", 
         "gADMt\[Phi]"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
        "gADMt\[Rho]", ",", "gADM\[Rho]\[Rho]", ",", "gADM\[Rho]\[Theta]", 
         ",", "gADM\[Rho]\[Phi]"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
        "gADMt\[Theta]", ",", "gADM\[Rho]\[Theta]", ",", 
         "gADM\[Theta]\[Theta]", ",", "gADM\[Theta]\[Phi]"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
        "gADMt\[Phi]", ",", "gADM\[Rho]\[Phi]", ",", "gADM\[Theta]\[Phi]", 
         ",", "gADM\[Phi]\[Phi]"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GADMdd", "//", "Simplify"}], "//", "MatrixForm"}]}]}]], "Input",
 CellChangeTimes->{{3.813324844438674*^9, 3.8133248464463673`*^9}, {
   3.813327921633119*^9, 3.8133279418303537`*^9}, {3.81332799263669*^9, 
   3.813328006601493*^9}, {3.814419222447242*^9, 3.814419294155635*^9}, {
   3.814420030665883*^9, 3.814420031730583*^9}, {3.815457995035351*^9, 
   3.8154580470238943`*^9}, {3.815463966650386*^9, 3.815464027237677*^9}, {
   3.815477187937006*^9, 3.815477193954522*^9}, 3.815477357246155*^9, {
   3.815480364728796*^9, 3.815480370564919*^9}, {3.8154804031715107`*^9, 
   3.8154804092537203`*^9}, {3.8154815978915997`*^9, 3.815481606636681*^9}, {
   3.8154819858567533`*^9, 3.8154820009705973`*^9}, {3.815482080341763*^9, 
   3.815482185184515*^9}, {3.8154823054421597`*^9, 3.8154823123399057`*^9}, {
   3.815482345310623*^9, 3.815482351491714*^9}, {3.815482752545725*^9, 
   3.815482759474824*^9}, {3.815482884837584*^9, 3.815482886239912*^9}, 
   3.815492799888435*^9, {3.815543868262422*^9, 3.8155438944623613`*^9}, {
   3.815544397723751*^9, 3.815544450453426*^9}, 3.815544502827667*^9, {
   3.821792668695992*^9, 3.821792785135227*^9}, {3.824478107802232*^9, 
   3.824478183628408*^9}, {3.824478242302781*^9, 3.824478249226475*^9}, {
   3.8244783747084923`*^9, 3.8244785141694527`*^9}, 3.824646734340555*^9, 
   3.843915824841964*^9},
 CellLabel->"In[86]:=",ExpressionUUID->"e0c833a6-f62a-47aa-9da8-440091720bbd"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[Alpha]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["\[Beta]u\[Theta]", "2"], " ", 
        "\[Gamma]\[Theta]\[Theta]"}], "+", 
       RowBox[{"2", " ", "\[Beta]u\[Theta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Beta]u\[Phi]", " ", "\[Gamma]\[Theta]\[Phi]"}], "+", 
          RowBox[{"\[Beta]u\[Rho]", " ", "\[Gamma]\[Rho]\[Theta]"}]}], 
         ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Beta]u\[Rho]", "2"], " ", "\[Gamma]\[Rho]\[Rho]"}], 
       "+", 
       RowBox[{
       "2", " ", "\[Beta]u\[Rho]", " ", "\[Beta]u\[Phi]", " ", 
        "\[Gamma]\[Rho]\[Phi]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Beta]u\[Phi]", "2"], " ", 
        "\[Gamma]\[Phi]\[Phi]"}]}], 
      RowBox[{"\[Beta]d\[Rho]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"\[Beta]d\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"\[Beta]d\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
     {
      RowBox[{"\[Beta]d\[Rho]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
     {
      RowBox[{"\[Beta]d\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
     {
      RowBox[{"\[Beta]d\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.813328007911631*^9, 3.8133300505423098`*^9, 3.8133433187719707`*^9, 
   3.8133440241849546`*^9, 3.813350126361432*^9, 3.813350260648844*^9, 
   3.813350465537051*^9, 3.813351079877136*^9, 3.813353547868127*^9, 
   3.813355900566971*^9, 3.813356054127532*^9, 3.813356096661602*^9, 
   3.813357171304502*^9, 3.813357221753645*^9, 3.813941987421356*^9, 
   3.814005825241785*^9, 3.8140151592535458`*^9, 3.8140163077978*^9, 
   3.814022159349223*^9, 3.8141030072343893`*^9, 3.8141032866147833`*^9, 
   3.814104229321163*^9, 3.814104304295352*^9, 3.814270096504064*^9, 
   3.814275815151978*^9, 3.8142761782371063`*^9, 3.814420032183568*^9, 
   3.814458861829006*^9, 3.814461466878724*^9, 3.814513947092804*^9, 
   3.8147736649733467`*^9, 3.814807126516347*^9, 3.814851371059372*^9, 
   3.814853179025634*^9, 3.814853217447342*^9, 3.8148601147384453`*^9, 
   3.814963283553761*^9, 3.8150380685623693`*^9, 3.815041933828141*^9, 
   3.815128218410841*^9, 3.815218255050189*^9, 3.815458050725893*^9, 
   3.815458126729969*^9, 3.815464028475724*^9, {3.815477190810717*^9, 
   3.815477194348083*^9}, 3.815477305591055*^9, 3.815477357685809*^9, {
   3.815480404835834*^9, 3.815480409682351*^9}, {3.815481598912013*^9, 
   3.8154816069846354`*^9}, 3.815481661598464*^9, {3.8154817040266438`*^9, 
   3.815481722996571*^9}, 3.815481910211776*^9, {3.815481990091538*^9, 
   3.815482005264145*^9}, 3.8154821102152843`*^9, {3.8154821751660624`*^9, 
   3.815482185481607*^9}, 3.815482312905058*^9, {3.815482351850795*^9, 
   3.815482359594241*^9}, {3.815482759851131*^9, 3.8154827831423893`*^9}, {
   3.8154828865326357`*^9, 3.815482894189724*^9}, 3.81548476507415*^9, 
   3.81548761708228*^9, 3.815492804224629*^9, 3.815493302577812*^9, 
   3.815543731322999*^9, 3.815543894785852*^9, 3.815544451184033*^9, {
   3.815544498771459*^9, 3.815544503187607*^9}, 3.815544687607811*^9, 
   3.815552630312099*^9, 3.8156298897896976`*^9, 3.8158224102214603`*^9, 
   3.816012866839838*^9, 3.816324009329608*^9, 3.8163247288185797`*^9, 
   3.816408020553418*^9, 3.816930089948657*^9, 3.817103082505287*^9, 
   3.817297543654626*^9, 3.8177213274344587`*^9, 3.818395586567573*^9, 
   3.8185693431324472`*^9, 3.819802612849785*^9, 3.8199471817925463`*^9, 
   3.820312972890184*^9, 3.821792646705227*^9, 3.824477444789217*^9, 
   3.824478519577194*^9, 3.8246134079069767`*^9, 3.828893018101356*^9, 
   3.8406894548304377`*^9, 3.84070393044731*^9, 3.840704857593067*^9, 
   3.8407050312399807`*^9, 3.841400356800411*^9, 3.841484887408592*^9, 
   3.8414852303295603`*^9, 3.841823315865637*^9, 3.8424166011602497`*^9, 
   3.843915394601714*^9, 3.843915827859126*^9, 3.8468289704635153`*^9},
 CellLabel->
  "Out[97]//MatrixForm=",ExpressionUUID->"3ee3f2d9-956b-4e74-ba46-\
65922789e93a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ADMrules2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nut", "\[Rule]", 
      SuperscriptBox[
       RowBox[{"\[Alpha]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       RowBox[{"-", "1"}]]}], ",", 
     RowBox[{"nu\[Rho]", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
         RowBox[{"-", "1"}]]}], 
       RowBox[{"\[Beta]u\[Rho]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
        "]"}]}]}], ",", 
     RowBox[{"nu\[Theta]", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
         RowBox[{"-", "1"}]]}], 
       RowBox[{"\[Beta]u\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
        "]"}]}]}], ",", 
     RowBox[{"nu\[Phi]", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
         RowBox[{"-", "1"}]]}], 
       RowBox[{"\[Beta]u\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
        "]"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"ndt", "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"\[Alpha]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
        "]"}]}]}], ",", 
     RowBox[{"\[Gamma]ud\[Rho]t", "\[Rule]", 
      RowBox[{"\[Beta]u\[Rho]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     ",", 
     RowBox[{"\[Gamma]ud\[Theta]t", "\[Rule]", 
      RowBox[{"\[Beta]u\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     ",", 
     RowBox[{"\[Gamma]ud\[Phi]t", "\[Rule]", 
      RowBox[{"\[Beta]u\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
       "]"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.815564160164575*^9, 3.815564162038384*^9}, {
  3.8155666592783413`*^9, 3.815566660331674*^9}, {3.816422801966723*^9, 
  3.816422892121175*^9}, {3.824477905418998*^9, 3.8244779876730137`*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"36ac1214-3955-4962-a6f1-76a77758fd1a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Gamma]dd", "=", 
   RowBox[{"Take", "[", 
    RowBox[{"GADMdd", ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Gamma]dd", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.824528665287373*^9, 3.824528682079945*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"d486623f-784b-4ee0-8606-0198927d13a2"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
     {
      RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
     {
      RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.824528676714634*^9, 3.824528682273267*^9}, 
   3.824613407988409*^9, 3.828893018199*^9, 3.8406894548672*^9, 
   3.840703930521598*^9, 3.84070485763595*^9, 3.840705031281527*^9, 
   3.8414003568578253`*^9, 3.841484887440524*^9, 3.8414852303750677`*^9, 
   3.841823315900091*^9, 3.842416601194767*^9, 3.843915394754202*^9, 
   3.846828970537018*^9},
 CellLabel->
  "Out[100]//MatrixForm=",ExpressionUUID->"9671e3a0-d301-40aa-b8a0-\
4fcedb0ae4cc"]
}, Open  ]],

Cell[CellGroupData[{

Cell["projections of Ricci ", "Section",
 CellChangeTimes->{{3.8155588161123953`*^9, 3.8155588181485987`*^9}, {
   3.815560780809783*^9, 3.81556080173912*^9}, 3.8159060516003017`*^9, {
   3.815908644073278*^9, 3.815908647583653*^9}, {3.815908828179611*^9, 
   3.815908828437809*^9}},ExpressionUUID->"3395c068-88fc-4749-87f3-\
bb7f7fb02c9f"],

Cell[TextData[{
 "First lets make the projections of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["R", "\[Mu]\[Nu]"], TraditionalForm]],ExpressionUUID->
  "637bccea-c71d-4e8d-809f-47cefa2ea802"],
 ".\nThe projection operator is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["\[Gamma]", "\[Mu]"], "\[Nu]"], " ", "=", " ", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["\[Delta]", "\[Mu]"], "\[Nu]"], "+", 
     RowBox[{
      SuperscriptBox["n", "\[Mu]"], 
      SubscriptBox["n", "\[Nu]"]}]}]}], TraditionalForm]],ExpressionUUID->
  "73982ec5-de5e-4659-8b70-6fbfe5551ef5"]
}], "Text",
 CellChangeTimes->{{3.815558824814527*^9, 
  3.8155589026194763`*^9}},ExpressionUUID->"18e1b49c-e348-4b62-9f7f-\
71a4c37daf10"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Gamma]udSchm", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Gamma]ud\[Rho]t", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Gamma]ud\[Theta]t", ",", "0", ",", "1", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Gamma]ud\[Phi]t", ",", "0", ",", "0", ",", "1"}], "}"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Gamma]udSchm", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.8155532979379787`*^9, 3.815553326538982*^9}, {
   3.8155589151133738`*^9, 3.815558966785071*^9}, {3.815559050553791*^9, 
   3.815559087206822*^9}, {3.8155591475970707`*^9, 3.815559163448195*^9}, {
   3.815559209581987*^9, 3.815559218602323*^9}, {3.815560136227662*^9, 
   3.815560152942189*^9}, {3.815561473156643*^9, 3.815561476644709*^9}, {
   3.815908034471631*^9, 3.815908072099519*^9}, 3.8160222093893414`*^9, {
   3.8244776797211437`*^9, 3.824477682418703*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"0ecc319c-8c31-475c-af6c-dcf46c2a2e0d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"\[Gamma]ud\[Rho]t", "1", "0", "0"},
     {"\[Gamma]ud\[Theta]t", "0", "1", "0"},
     {"\[Gamma]ud\[Phi]t", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.815553299791627*^9, 3.815553326947487*^9}, 
   3.815559087466797*^9, {3.8155591599221573`*^9, 3.815559164281496*^9}, 
   3.8155592294783993`*^9, 3.8155601538383493`*^9, {3.81556147699175*^9, 
   3.815561493611657*^9}, 3.815629930490863*^9, 3.816013153344646*^9, 
   3.816022213258675*^9, 3.8163241856121197`*^9, 3.816324765441224*^9, 
   3.816422903745492*^9, 3.816930125463828*^9, 3.8171031258501062`*^9, 
   3.817297590954627*^9, 3.817721379314617*^9, 3.81839563390171*^9, 
   3.818569396708282*^9, 3.819802658902666*^9, 3.819947218843034*^9, 
   3.820313011936776*^9, {3.824477671125702*^9, 3.824477683422099*^9}, 
   3.824478556661121*^9, 3.824613408134634*^9, 3.828893018237928*^9, 
   3.840689454902165*^9, 3.840703930594801*^9, 3.8407048576756563`*^9, 
   3.840705031324072*^9, 3.8414003569111767`*^9, 3.841484887468383*^9, 
   3.8414852304168997`*^9, 3.841823315929851*^9, 3.842416601224308*^9, 
   3.84391539486535*^9, 3.846828970601983*^9},
 CellLabel->
  "Out[102]//MatrixForm=",ExpressionUUID->"9a44420e-ef8e-4863-8889-\
e164a723549c"]
}, Open  ]],

Cell[TextData[{
 "the above implies that\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["n", "t"], " ", 
      SubscriptBox["n", "t"]}], "=", 
     RowBox[{"-", "1"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["\[Gamma]", "\[Rho]"], "t"], " ", "=", " ", 
     RowBox[{
      SuperscriptBox["n", "\[Rho]"], 
      SubscriptBox["n", "t"]}]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["\[Gamma]", "\[Theta]"], "t"], " ", "=", " ", 
     RowBox[{
      SuperscriptBox["n", "\[Theta]"], 
      RowBox[{
       SubscriptBox["n", "t"], "."}]}]}]}], TraditionalForm]],ExpressionUUID->
  "53154b32-6760-44c6-a1b9-444585393534"]
}], "Text",
 CellChangeTimes->{{3.815908086396429*^9, 
  3.815908153207662*^9}},ExpressionUUID->"34731f43-07d8-4ed9-93ec-\
b87213248ac2"],

Cell[TextData[{
 "The normal vector ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["n", "\[Mu]"], TraditionalForm]],ExpressionUUID->
  "4dc7e325-a3e2-4287-9557-cd74d933e341"]
}], "Text",
 CellChangeTimes->{{3.815560430249015*^9, 
  3.815560436343987*^9}},ExpressionUUID->"c3180f46-c324-4708-aa14-\
4341023cee6e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"nuSchm", "=", 
   RowBox[{"{", 
    RowBox[{"nut", ",", "nu\[Rho]", ",", "nu\[Theta]", ",", "nu\[Phi]"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"nuSchm", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.8155590931251698`*^9, 3.81555912482751*^9}, {
  3.815559180259183*^9, 3.815559226551919*^9}, {3.81556003391609*^9, 
  3.815560056349162*^9}, {3.8155601566709757`*^9, 3.815560168959134*^9}, {
  3.8244777003917*^9, 3.824477702485529*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"46a13584-913c-4ab5-811e-808f29cd61dd"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {"nut"},
      {"nu\[Rho]"},
      {"nu\[Theta]"},
      {"nu\[Phi]"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.815559125111467*^9, 3.815559185843047*^9, 3.8155592274272003`*^9, {
   3.815560043046406*^9, 3.815560056865129*^9}, 3.8155601692882433`*^9, 
   3.815561493874655*^9, 3.815629930530719*^9, 3.816013153488693*^9, 
   3.8160222133008337`*^9, 3.81632418563946*^9, 3.8163247654868393`*^9, 
   3.816422903782875*^9, 3.816930125490307*^9, 3.817103125865081*^9, 
   3.8172975909739122`*^9, 3.817721379331544*^9, 3.818395633935198*^9, 
   3.818569396801058*^9, 3.819802658923999*^9, 3.819947218877365*^9, 
   3.8203130119564333`*^9, 3.824477703178193*^9, 3.824478560377948*^9, 
   3.824613408170198*^9, 3.82889301827015*^9, 3.8406894549314203`*^9, 
   3.840703930636299*^9, 3.840704857708066*^9, 3.8407050313600283`*^9, 
   3.8414003569586*^9, 3.841484887492653*^9, 3.841485230451076*^9, 
   3.841823315954117*^9, 3.8424166012509604`*^9, 3.843915394936472*^9, 
   3.846828970660863*^9},
 CellLabel->
  "Out[104]//MatrixForm=",ExpressionUUID->"2bad1cc0-fe3f-4c37-95cf-\
4a593beb4932"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Gamma]udSchm", "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.815567118623365*^9, 3.8155671206897984`*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"5f499089-b820-4732-879e-df0c224feef1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.815567115911714*^9, 3.815567120945497*^9}, 
   3.8156299305724697`*^9, 3.816013153609148*^9, 3.816022213347917*^9, 
   3.8163241856666393`*^9, 3.816324765531901*^9, 3.816422903818695*^9, 
   3.816930125516448*^9, 3.817103125879284*^9, 3.817297590991906*^9, 
   3.817721379347938*^9, 3.8183956339653883`*^9, 3.81856939686065*^9, 
   3.8198026589467707`*^9, 3.819947218909274*^9, 3.820313011973999*^9, 
   3.824477711298999*^9, 3.824478563471527*^9, 3.824613408206944*^9, 
   3.828893018302102*^9, 3.840689454961759*^9, 3.840703930673448*^9, 
   3.840704857738986*^9, 3.840705031395355*^9, 3.8414003570067053`*^9, 
   3.841484887517865*^9, 3.841485230485568*^9, 3.8418233159790907`*^9, 
   3.842416601276771*^9, 3.8439153950120707`*^9, 3.84682897076455*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"786041b4-896a-49db-affc-304d36df1343"]
}, Open  ]],

Cell[TextData[{
 "the full Ricci tensor ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["R", "\[Mu]\[Nu]"], TraditionalForm]],ExpressionUUID->
  "b76cdbf3-b0f7-423a-aff4-000bedb9e453"],
 " (schematically)"
}], "Text",
 CellChangeTimes->{{3.8155604385586967`*^9, 3.815560455927514*^9}, {
  3.84241903498024*^9, 
  3.842419038165516*^9}},ExpressionUUID->"c526518d-e66b-467d-af2e-\
860c009b53b6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"RddSchm", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "Rddtt", ",", "Rddt\[Rho]", ",", "Rddt\[Theta]", ",", "Rddt\[Phi]"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "Rddt\[Rho]", ",", "Rdd\[Rho]\[Rho]", ",", "Rdd\[Rho]\[Theta]", ",", 
       "Rdd\[Rho]\[Phi]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "Rddt\[Theta]", ",", "Rdd\[Rho]\[Theta]", ",", "Rdd\[Theta]\[Theta]", 
       ",", "Rdd\[Theta]\[Phi]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "Rddt\[Phi]", ",", "Rdd\[Rho]\[Phi]", ",", "Rdd\[Theta]\[Phi]", ",", 
       "Rdd\[Phi]\[Phi]"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"RddSchm", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.815553566681938*^9, 3.815553574242049*^9}, {
  3.815559235445303*^9, 3.815559300185646*^9}, {3.815560171811363*^9, 
  3.815560231605785*^9}, {3.824477724234872*^9, 3.824477768176331*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"71142750-6b89-4636-8c7c-e047eebdb56c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"Rddtt", "Rddt\[Rho]", "Rddt\[Theta]", "Rddt\[Phi]"},
     {"Rddt\[Rho]", "Rdd\[Rho]\[Rho]", "Rdd\[Rho]\[Theta]", "Rdd\[Rho]\[Phi]"},
     {"Rddt\[Theta]", "Rdd\[Rho]\[Theta]", "Rdd\[Theta]\[Theta]", 
      "Rdd\[Theta]\[Phi]"},
     {"Rddt\[Phi]", "Rdd\[Rho]\[Phi]", "Rdd\[Theta]\[Phi]", 
      "Rdd\[Phi]\[Phi]"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.824477768596859*^9, 3.824478565245891*^9, 
  3.824613408247213*^9, 3.82889301833374*^9, 3.840689454993311*^9, 
  3.8407039307113447`*^9, 3.840704857773945*^9, 3.840705031430784*^9, 
  3.8414003570555143`*^9, 3.8414848875432262`*^9, 3.84148523051993*^9, 
  3.841823316005364*^9, 3.842416601303499*^9, 3.843915395097891*^9, 
  3.846828970823011*^9},
 CellLabel->
  "Out[107]//MatrixForm=",ExpressionUUID->"3ff2ccef-7019-4285-b34c-\
5b99f0c156a7"]
}, Open  ]],

Cell[TextData[{
 "The projection ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["\[Gamma]", "\[Mu]"], "\[Alpha]"], 
    SubscriptBox[
     SuperscriptBox["\[Gamma]", "\[Nu]"], "\[Beta]"], 
    SubscriptBox["R", "\[Mu]\[Nu]"]}], TraditionalForm]],ExpressionUUID->
  "028cafd4-f5ad-4575-962b-6ddd3bb9a428"],
 ". It gives the eoms for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["K", "ij"], TraditionalForm]],ExpressionUUID->
  "dbb41173-a7ae-4ced-a04c-95c352f6d7d1"],
 " (take the spatial components)"
}], "Text",
 CellChangeTimes->{{3.815560467676265*^9, 3.815560511532382*^9}, 
   3.815560557078966*^9, {3.8424190491359577`*^9, 
   3.842419054696479*^9}},ExpressionUUID->"4f01fa39-f703-4755-a926-\
7bc3f8ddf3a0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Gamma]\[Gamma]Rdd", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Gamma]udSchm", "[", 
           RowBox[{"[", 
            RowBox[{"\[Mu]", ",", "\[Alpha]"}], "]"}], "]"}], " ", 
          RowBox[{"\[Gamma]udSchm", "[", 
           RowBox[{"[", 
            RowBox[{"\[Nu]", ",", "\[Beta]"}], "]"}], "]"}], " ", 
          RowBox[{"RddSchm", "[", 
           RowBox[{"[", 
            RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "]"}]}], " ", ",", 
         RowBox[{"{", 
          RowBox[{"\[Mu]", ",", "1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Nu]", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Beta]", ",", "1", ",", "4"}], "}"}]}], "]"}], "//", 
     "Simplify"}], "//", "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Gamma]\[Gamma]Rdd", "//", 
  "MatrixForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.815559856149699*^9, 3.8155599075148706`*^9}, {
   3.815559943031125*^9, 3.815560001108735*^9}, {3.8155663091781073`*^9, 
   3.815566332048691*^9}, 3.8155664772325363`*^9, {3.815570550084235*^9, 
   3.815570555882182*^9}, {3.8155705914112673`*^9, 3.815570592931271*^9}, {
   3.815906105868144*^9, 3.8159061119189653`*^9}, {3.81590656646273*^9, 
   3.8159065782646523`*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"87e77255-61b8-4a80-b5d0-dedc1b07184a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"Rdd\[Theta]\[Theta]", " ", 
        SuperscriptBox["\[Gamma]ud\[Theta]t", "2"]}], "+", 
       RowBox[{
       "2", " ", "Rdd\[Rho]\[Theta]", " ", "\[Gamma]ud\[Theta]t", " ", 
        "\[Gamma]ud\[Rho]t"}], "+", 
       RowBox[{"Rdd\[Rho]\[Rho]", " ", 
        SuperscriptBox["\[Gamma]ud\[Rho]t", "2"]}], "+", 
       RowBox[{
       "2", " ", "Rdd\[Theta]\[Phi]", " ", "\[Gamma]ud\[Theta]t", " ", 
        "\[Gamma]ud\[Phi]t"}], "+", 
       RowBox[{
       "2", " ", "Rdd\[Rho]\[Phi]", " ", "\[Gamma]ud\[Rho]t", " ", 
        "\[Gamma]ud\[Phi]t"}], "+", 
       RowBox[{"Rdd\[Phi]\[Phi]", " ", 
        SuperscriptBox["\[Gamma]ud\[Phi]t", "2"]}]}], 
      RowBox[{
       RowBox[{"Rdd\[Rho]\[Theta]", " ", "\[Gamma]ud\[Theta]t"}], "+", 
       RowBox[{"Rdd\[Rho]\[Rho]", " ", "\[Gamma]ud\[Rho]t"}], "+", 
       RowBox[{"Rdd\[Rho]\[Phi]", " ", "\[Gamma]ud\[Phi]t"}]}], 
      RowBox[{
       RowBox[{"Rdd\[Theta]\[Theta]", " ", "\[Gamma]ud\[Theta]t"}], "+", 
       RowBox[{"Rdd\[Rho]\[Theta]", " ", "\[Gamma]ud\[Rho]t"}], "+", 
       RowBox[{"Rdd\[Theta]\[Phi]", " ", "\[Gamma]ud\[Phi]t"}]}], 
      RowBox[{
       RowBox[{"Rdd\[Theta]\[Phi]", " ", "\[Gamma]ud\[Theta]t"}], "+", 
       RowBox[{"Rdd\[Rho]\[Phi]", " ", "\[Gamma]ud\[Rho]t"}], "+", 
       RowBox[{"Rdd\[Phi]\[Phi]", " ", "\[Gamma]ud\[Phi]t"}]}]},
     {
      RowBox[{
       RowBox[{"Rdd\[Rho]\[Theta]", " ", "\[Gamma]ud\[Theta]t"}], "+", 
       RowBox[{"Rdd\[Rho]\[Rho]", " ", "\[Gamma]ud\[Rho]t"}], "+", 
       RowBox[{"Rdd\[Rho]\[Phi]", " ", "\[Gamma]ud\[Phi]t"}]}], 
      "Rdd\[Rho]\[Rho]", "Rdd\[Rho]\[Theta]", "Rdd\[Rho]\[Phi]"},
     {
      RowBox[{
       RowBox[{"Rdd\[Theta]\[Theta]", " ", "\[Gamma]ud\[Theta]t"}], "+", 
       RowBox[{"Rdd\[Rho]\[Theta]", " ", "\[Gamma]ud\[Rho]t"}], "+", 
       RowBox[{"Rdd\[Theta]\[Phi]", " ", "\[Gamma]ud\[Phi]t"}]}], 
      "Rdd\[Rho]\[Theta]", "Rdd\[Theta]\[Theta]", "Rdd\[Theta]\[Phi]"},
     {
      RowBox[{
       RowBox[{"Rdd\[Theta]\[Phi]", " ", "\[Gamma]ud\[Theta]t"}], "+", 
       RowBox[{"Rdd\[Rho]\[Phi]", " ", "\[Gamma]ud\[Rho]t"}], "+", 
       RowBox[{"Rdd\[Phi]\[Phi]", " ", "\[Gamma]ud\[Phi]t"}]}], 
      "Rdd\[Rho]\[Phi]", "Rdd\[Theta]\[Phi]", "Rdd\[Phi]\[Phi]"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.815560001352399*^9, 3.815560241115161*^9, 3.815561494291761*^9, {
   3.815566321226775*^9, 3.8155663324525537`*^9}, 3.8155664787739153`*^9, 
   3.815570556360285*^9, 3.815570593344051*^9, 3.815629930657611*^9, 
   3.8159065787223263`*^9, 3.816013153779963*^9, 3.816022213436982*^9, 
   3.816324185703186*^9, 3.816324765624436*^9, 3.8164229038917313`*^9, 
   3.81693012557088*^9, 3.8171031259132147`*^9, 3.8172975910374403`*^9, 
   3.817721379386405*^9, 3.8183956340187683`*^9, 3.818569396986891*^9, 
   3.819802658993141*^9, 3.819947218975213*^9, 3.8203130120190783`*^9, 
   3.8244777732171717`*^9, 3.824478655588697*^9, 3.824613408291828*^9, 
   3.82889301836628*^9, 3.840689455028595*^9, 3.840703930747723*^9, 
   3.840704857811884*^9, 3.840705031465618*^9, 3.841400357105589*^9, 
   3.841484887569673*^9, 3.841485230555901*^9, 3.84182331603224*^9, 
   3.8424166013314257`*^9, 3.843915395180437*^9, 3.8468289708834457`*^9},
 CellLabel->
  "Out[109]//MatrixForm=",ExpressionUUID->"31942bae-265b-479b-a344-\
1b891280a7ba"]
}, Open  ]],

Cell["check that is it a purely spatial tensor", "Text",
 CellChangeTimes->{{3.815569401736458*^9, 
  3.815569414060595*^9}},ExpressionUUID->"a398a7b1-9005-4de1-a9a3-\
0ff49e374c61"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n\[Gamma]\[Gamma]Rdd", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"nuSchm", "[", 
          RowBox[{"[", "\[Alpha]", "]"}], "]"}], " ", 
         RowBox[{"\[Gamma]\[Gamma]Rdd", "[", 
          RowBox[{"[", 
           RowBox[{"\[Alpha]", ",", "\[Mu]"}], "]"}], "]"}]}], " ", ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Mu]", ",", "1", ",", "4"}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"n\[Gamma]\[Gamma]Rdd", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.81556925472677*^9, 3.81556929776159*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"68a7e1ab-9306-491b-b3e1-05ca621100f5"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{"nu\[Theta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Rdd\[Theta]\[Theta]", " ", "\[Gamma]ud\[Theta]t"}], "+", 
           RowBox[{"Rdd\[Rho]\[Theta]", " ", "\[Gamma]ud\[Rho]t"}], "+", 
           RowBox[{"Rdd\[Theta]\[Phi]", " ", "\[Gamma]ud\[Phi]t"}]}], ")"}]}],
         "+", 
        RowBox[{"nu\[Rho]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Rdd\[Rho]\[Theta]", " ", "\[Gamma]ud\[Theta]t"}], "+", 
           RowBox[{"Rdd\[Rho]\[Rho]", " ", "\[Gamma]ud\[Rho]t"}], "+", 
           RowBox[{"Rdd\[Rho]\[Phi]", " ", "\[Gamma]ud\[Phi]t"}]}], ")"}]}], 
        "+", 
        RowBox[{"nu\[Phi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Rdd\[Theta]\[Phi]", " ", "\[Gamma]ud\[Theta]t"}], "+", 
           RowBox[{"Rdd\[Rho]\[Phi]", " ", "\[Gamma]ud\[Rho]t"}], "+", 
           RowBox[{"Rdd\[Phi]\[Phi]", " ", "\[Gamma]ud\[Phi]t"}]}], ")"}]}], 
        "+", 
        RowBox[{"nut", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Rdd\[Theta]\[Theta]", " ", 
            SuperscriptBox["\[Gamma]ud\[Theta]t", "2"]}], "+", 
           RowBox[{
           "2", " ", "Rdd\[Rho]\[Theta]", " ", "\[Gamma]ud\[Theta]t", " ", 
            "\[Gamma]ud\[Rho]t"}], "+", 
           RowBox[{"Rdd\[Rho]\[Rho]", " ", 
            SuperscriptBox["\[Gamma]ud\[Rho]t", "2"]}], "+", 
           RowBox[{
           "2", " ", "Rdd\[Theta]\[Phi]", " ", "\[Gamma]ud\[Theta]t", " ", 
            "\[Gamma]ud\[Phi]t"}], "+", 
           RowBox[{
           "2", " ", "Rdd\[Rho]\[Phi]", " ", "\[Gamma]ud\[Rho]t", " ", 
            "\[Gamma]ud\[Phi]t"}], "+", 
           RowBox[{"Rdd\[Phi]\[Phi]", " ", 
            SuperscriptBox["\[Gamma]ud\[Phi]t", "2"]}]}], ")"}]}]}]},
      {
       RowBox[{
        RowBox[{"nu\[Theta]", " ", "Rdd\[Rho]\[Theta]"}], "+", 
        RowBox[{"nu\[Rho]", " ", "Rdd\[Rho]\[Rho]"}], "+", 
        RowBox[{"nu\[Phi]", " ", "Rdd\[Rho]\[Phi]"}], "+", 
        RowBox[{"nut", " ", "Rdd\[Rho]\[Theta]", " ", "\[Gamma]ud\[Theta]t"}],
         "+", 
        RowBox[{"nut", " ", "Rdd\[Rho]\[Rho]", " ", "\[Gamma]ud\[Rho]t"}], 
        "+", 
        RowBox[{"nut", " ", "Rdd\[Rho]\[Phi]", " ", "\[Gamma]ud\[Phi]t"}]}]},
      {
       RowBox[{
        RowBox[{"nu\[Theta]", " ", "Rdd\[Theta]\[Theta]"}], "+", 
        RowBox[{"nu\[Phi]", " ", "Rdd\[Theta]\[Phi]"}], "+", 
        RowBox[{"nu\[Rho]", " ", "Rdd\[Rho]\[Theta]"}], "+", 
        RowBox[{
        "nut", " ", "Rdd\[Theta]\[Theta]", " ", "\[Gamma]ud\[Theta]t"}], "+", 
        
        RowBox[{"nut", " ", "Rdd\[Rho]\[Theta]", " ", "\[Gamma]ud\[Rho]t"}], 
        "+", 
        RowBox[{"nut", " ", "Rdd\[Theta]\[Phi]", " ", "\[Gamma]ud\[Phi]t"}]}]},
      {
       RowBox[{
        RowBox[{"nu\[Theta]", " ", "Rdd\[Theta]\[Phi]"}], "+", 
        RowBox[{"nu\[Rho]", " ", "Rdd\[Rho]\[Phi]"}], "+", 
        RowBox[{"nu\[Phi]", " ", "Rdd\[Phi]\[Phi]"}], "+", 
        RowBox[{"nut", " ", "Rdd\[Theta]\[Phi]", " ", "\[Gamma]ud\[Theta]t"}],
         "+", 
        RowBox[{"nut", " ", "Rdd\[Rho]\[Phi]", " ", "\[Gamma]ud\[Rho]t"}], 
        "+", 
        RowBox[{"nut", " ", "Rdd\[Phi]\[Phi]", " ", "\[Gamma]ud\[Phi]t"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.815569290496026*^9, 3.8155692980990477`*^9}, 
   3.815629930697871*^9, 3.8159066720209417`*^9, 3.816013153817876*^9, 
   3.8160222134803877`*^9, 3.816324185728454*^9, 3.816324765673443*^9, 
   3.816422903928133*^9, 3.8169301256024647`*^9, 3.817103125936956*^9, 
   3.81729759106133*^9, 3.817721379408792*^9, 3.818395634044903*^9, 
   3.818569397047224*^9, 3.819802659017229*^9, 3.819947219007921*^9, 
   3.820313012041854*^9, 3.8244777931151037`*^9, 3.8244786606900806`*^9, 
   3.824613408370566*^9, 3.8288930184152937`*^9, 3.840689455072527*^9, 
   3.840703930791338*^9, 3.8407048578418293`*^9, 3.840705031508238*^9, 
   3.841400357156414*^9, 3.841484887603198*^9, 3.841485230597253*^9, 
   3.8418233160672092`*^9, 3.842416601366108*^9, 3.8439153952657013`*^9, 
   3.846828970948729*^9},
 CellLabel->
  "Out[111]//MatrixForm=",ExpressionUUID->"d0df3be0-c312-447b-8007-\
9760f3654e62"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["ADMrules2"], "Input",
 CellLabel->
  "In[112]:=",ExpressionUUID->"5bb9f0b2-584d-4ce8-ac64-c46e15968712"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"nut", "\[Rule]", 
    FractionBox["1", 
     RowBox[{"\[Alpha]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]]}], 
   ",", 
   RowBox[{"nu\[Rho]", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[Beta]u\[Rho]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"\[Alpha]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
       "]"}]]}]}], ",", 
   RowBox[{"nu\[Theta]", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[Beta]u\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"\[Alpha]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
       "]"}]]}]}], ",", 
   RowBox[{"nu\[Phi]", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[Beta]u\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"\[Alpha]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
       "]"}]]}]}], ",", 
   RowBox[{"ndt", "\[Rule]", 
    RowBox[{"-", 
     RowBox[{"\[Alpha]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}],
    ",", 
   RowBox[{"\[Gamma]ud\[Rho]t", "\[Rule]", 
    RowBox[{"\[Beta]u\[Rho]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
   ",", 
   RowBox[{"\[Gamma]ud\[Theta]t", "\[Rule]", 
    RowBox[{"\[Beta]u\[Theta]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
   ",", 
   RowBox[{"\[Gamma]ud\[Phi]t", "\[Rule]", 
    RowBox[{"\[Beta]u\[Phi]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.824477827179185*^9, 3.824478663550528*^9, 
  3.824613408412508*^9, 3.8288930184484158`*^9, 3.840689455101824*^9, 
  3.8407039308529*^9, 3.8407048578763313`*^9, 3.840705031543425*^9, 
  3.8414003572115717`*^9, 3.841484887628708*^9, 3.841485230629339*^9, 
  3.841823316092692*^9, 3.8424166013925037`*^9, 3.8439153953618526`*^9, 
  3.846828971009583*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"60562a06-0800-42d3-8b6c-cb869167df9b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"n\[Gamma]\[Gamma]Rdd", "/.", "ADMrules2"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.815569350958156*^9, 3.8155693578636427`*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"92b518ef-be35-4f1a-80dd-48f6885b769b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.8155693542493258`*^9, 3.815569358222022*^9}, 
   3.8156299307380533`*^9, 3.815906673689818*^9, 3.816013153854005*^9, 
   3.8160222135222483`*^9, 3.816324185753663*^9, 3.816324765718625*^9, 
   3.816422903966446*^9, 3.81693012562654*^9, 3.817103125952775*^9, 
   3.8172975910847797`*^9, 3.8177213794261103`*^9, 3.818395634068108*^9, 
   3.8185693971702347`*^9, 3.819802659040524*^9, 3.819947219014368*^9, 
   3.820313012064721*^9, 3.824477822077709*^9, 3.824478673390443*^9, 
   3.824613408438106*^9, 3.8288930184819393`*^9, 3.840689455132704*^9, 
   3.840703930886232*^9, 3.840704857916091*^9, 3.840705031578164*^9, 
   3.841400357265347*^9, 3.841484887653549*^9, 3.8414852306673813`*^9, 
   3.841823316117939*^9, 3.8424166014194117`*^9, 3.8439153954894733`*^9, 
   3.846828971074273*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"4ddb2bc9-b617-433c-b97a-4d4e8b6d6c92"]
}, Open  ]],

Cell[TextData[{
 "It is indeed purely spatial.\n\nThe projection ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["n", "\[Mu]"], 
    SuperscriptBox["n", "\[Nu]"], 
    SubscriptBox["R", "\[Mu]\[Nu]"]}], TraditionalForm]],ExpressionUUID->
  "57303ab8-8fd0-4cbc-8b5e-8f671aa7e968"],
 ". It gives the Hamiltonian constraint:"
}], "Text",
 CellChangeTimes->{{3.815560521520865*^9, 3.8155605543238897`*^9}, {
  3.842419095518553*^9, 
  3.842419102317202*^9}},ExpressionUUID->"dc6054a2-1c41-4eb3-b665-\
68aa91342d17"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"nnRdd", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"nuSchm", "[", 
        RowBox[{"[", "\[Mu]", "]"}], "]"}], " ", 
       RowBox[{"nuSchm", "[", 
        RowBox[{"[", "\[Nu]", "]"}], "]"}], " ", 
       RowBox[{"RddSchm", "[", 
        RowBox[{"[", 
         RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Mu]", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Nu]", ",", "1", ",", "4"}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"nnRdd", "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.815560008917564*^9, 3.8155600267963037`*^9}, {
  3.8155600827192917`*^9, 3.8155601223823977`*^9}, {3.8155705347530193`*^9, 
  3.815570541393458*^9}, {3.815906682483954*^9, 3.8159066833527718`*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"79e0d4da-2115-4297-a1a3-d1f911ca70b7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["nut", "2"], " ", "Rddtt"}], "+", 
  RowBox[{"2", " ", "nut", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"nu\[Theta]", " ", "Rddt\[Theta]"}], "+", 
     RowBox[{"nu\[Rho]", " ", "Rddt\[Rho]"}], "+", 
     RowBox[{"nu\[Phi]", " ", "Rddt\[Phi]"}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["nu\[Theta]", "2"], " ", "Rdd\[Theta]\[Theta]"}], "+", 
  RowBox[{"2", " ", "nu\[Theta]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"nu\[Phi]", " ", "Rdd\[Theta]\[Phi]"}], "+", 
     RowBox[{"nu\[Rho]", " ", "Rdd\[Rho]\[Theta]"}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["nu\[Rho]", "2"], " ", "Rdd\[Rho]\[Rho]"}], "+", 
  RowBox[{"2", " ", "nu\[Rho]", " ", "nu\[Phi]", " ", "Rdd\[Rho]\[Phi]"}], 
  "+", 
  RowBox[{
   SuperscriptBox["nu\[Phi]", "2"], " ", "Rdd\[Phi]\[Phi]"}]}]], "Output",
 CellChangeTimes->{{3.815560027745949*^9, 3.815560065281764*^9}, 
   3.815560123223002*^9, 3.815560252451653*^9, 3.815560575603774*^9, 
   3.815561494374851*^9, 3.815566491942679*^9, {3.815570538352066*^9, 
   3.815570541727529*^9}, 3.815629930779044*^9, {3.815906679139801*^9, 
   3.815906683863495*^9}, 3.8160131538890057`*^9, 3.816022213565454*^9, 
   3.816324185780792*^9, 3.8163247657626953`*^9, 3.816422904003434*^9, 
   3.8169301256536713`*^9, 3.817103125970427*^9, 3.817297591108697*^9, 
   3.817721379444296*^9, 3.818395634091819*^9, 3.818569397225793*^9, 
   3.819802659063939*^9, 3.819947219049999*^9, 3.820313012086192*^9, 
   3.824478681788602*^9, 3.824613408472082*^9, 3.828893018517025*^9, 
   3.840689455164549*^9, 3.840703930927496*^9, 3.840704857949829*^9, 
   3.840705031613799*^9, 3.841400357315505*^9, 3.841484887678732*^9, 
   3.841485230704117*^9, 3.8418233161450367`*^9, 3.84241660144693*^9, 
   3.843915395606626*^9, 3.846828971133112*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"a9b5bb9c-5cc3-45a7-8371-e3c71da4195c"]
}, Open  ]],

Cell[TextData[{
 "The projection ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["n", "\[Mu]"], 
    SubscriptBox[
     SuperscriptBox["\[Gamma]", "\[Nu]"], "\[Beta]"], 
    SubscriptBox["R", "\[Mu]\[Nu]"]}], TraditionalForm]],ExpressionUUID->
  "8423dc18-690f-4e8d-a259-dbfab8fd3ace"],
 ". It gives the momentum constraints."
}], "Text",
 CellChangeTimes->{{3.8155605446745996`*^9, 
  3.8155605690163183`*^9}},ExpressionUUID->"95370216-a382-4d71-b789-\
0ef6cdb0f647"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n\[Gamma]Rdd", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Sum", "[", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"nuSchm", "[", 
           RowBox[{"[", "\[Mu]", "]"}], "]"}], " ", 
          RowBox[{"\[Gamma]udSchm", "[", 
           RowBox[{"[", 
            RowBox[{"\[Nu]", ",", "\[Beta]"}], "]"}], "]"}], " ", 
          RowBox[{"RddSchm", "[", 
           RowBox[{"[", 
            RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "]"}]}], " ", ",", 
         RowBox[{"{", 
          RowBox[{"\[Mu]", ",", "1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Nu]", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Beta]", ",", "1", ",", "4"}], "}"}]}], "]"}], "//", 
     "Simplify"}], "//", "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"n\[Gamma]Rdd", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.8155603537165527`*^9, 3.8155603699374323`*^9}, {
  3.815566509382436*^9, 3.815566561423337*^9}, {3.815570505711961*^9, 
  3.815570512472183*^9}, {3.8155706012710657`*^9, 3.815570603454729*^9}, {
  3.8159066938027077`*^9, 3.815906713945672*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"60d2e6ae-6b5f-4c3e-a178-e4dc8cc7325b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{"nut", " ", "Rddt\[Theta]", " ", "\[Gamma]ud\[Theta]t"}], "+", 
        RowBox[{
        "nu\[Theta]", " ", "Rdd\[Theta]\[Theta]", " ", 
         "\[Gamma]ud\[Theta]t"}], "+", 
        RowBox[{
        "nu\[Phi]", " ", "Rdd\[Theta]\[Phi]", " ", "\[Gamma]ud\[Theta]t"}], 
        "+", 
        RowBox[{
        "nu\[Rho]", " ", "Rdd\[Rho]\[Theta]", " ", "\[Gamma]ud\[Theta]t"}], 
        "+", 
        RowBox[{"nut", " ", "Rddt\[Rho]", " ", "\[Gamma]ud\[Rho]t"}], "+", 
        RowBox[{
        "nu\[Theta]", " ", "Rdd\[Rho]\[Theta]", " ", "\[Gamma]ud\[Rho]t"}], 
        "+", 
        RowBox[{
        "nu\[Rho]", " ", "Rdd\[Rho]\[Rho]", " ", "\[Gamma]ud\[Rho]t"}], "+", 
        RowBox[{
        "nu\[Phi]", " ", "Rdd\[Rho]\[Phi]", " ", "\[Gamma]ud\[Rho]t"}], "+", 
        RowBox[{"nut", " ", "Rddt\[Phi]", " ", "\[Gamma]ud\[Phi]t"}], "+", 
        RowBox[{
        "nu\[Theta]", " ", "Rdd\[Theta]\[Phi]", " ", "\[Gamma]ud\[Phi]t"}], 
        "+", 
        RowBox[{
        "nu\[Rho]", " ", "Rdd\[Rho]\[Phi]", " ", "\[Gamma]ud\[Phi]t"}], "+", 
        RowBox[{
        "nu\[Phi]", " ", "Rdd\[Phi]\[Phi]", " ", "\[Gamma]ud\[Phi]t"}]}]},
      {
       RowBox[{
        RowBox[{"nut", " ", "Rddt\[Rho]"}], "+", 
        RowBox[{"nu\[Theta]", " ", "Rdd\[Rho]\[Theta]"}], "+", 
        RowBox[{"nu\[Rho]", " ", "Rdd\[Rho]\[Rho]"}], "+", 
        RowBox[{"nu\[Phi]", " ", "Rdd\[Rho]\[Phi]"}]}]},
      {
       RowBox[{
        RowBox[{"nut", " ", "Rddt\[Theta]"}], "+", 
        RowBox[{"nu\[Theta]", " ", "Rdd\[Theta]\[Theta]"}], "+", 
        RowBox[{"nu\[Phi]", " ", "Rdd\[Theta]\[Phi]"}], "+", 
        RowBox[{"nu\[Rho]", " ", "Rdd\[Rho]\[Theta]"}]}]},
      {
       RowBox[{
        RowBox[{"nut", " ", "Rddt\[Phi]"}], "+", 
        RowBox[{"nu\[Theta]", " ", "Rdd\[Theta]\[Phi]"}], "+", 
        RowBox[{"nu\[Rho]", " ", "Rdd\[Rho]\[Phi]"}], "+", 
        RowBox[{"nu\[Phi]", " ", "Rdd\[Phi]\[Phi]"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8155603701970797`*^9, 3.8155605774869843`*^9, 3.815561494434849*^9, {
   3.8155665446627283`*^9, 3.8155665620574007`*^9}, {3.815570508823945*^9, 
   3.815570512980467*^9}, 3.8155706038925*^9, 3.815629930822826*^9, 
   3.815906714449025*^9, 3.816013153931614*^9, 3.816022213611474*^9, 
   3.816324185807891*^9, 3.816324765807495*^9, 3.8164229040414143`*^9, 
   3.8169301256812696`*^9, 3.8171031259889727`*^9, 3.817297591130739*^9, 
   3.8177213794629517`*^9, 3.81839563412484*^9, 3.818569397284048*^9, 
   3.819802659087743*^9, 3.819947219081218*^9, 3.820313012105775*^9, 
   3.82447868790238*^9, 3.8246134085057917`*^9, 3.8288930185534267`*^9, 
   3.840689455195005*^9, 3.8407039309614067`*^9, 3.840704857987166*^9, 
   3.840705031655023*^9, 3.8414003573659782`*^9, 3.841484887703908*^9, 
   3.841485230741383*^9, 3.8418233161718073`*^9, 3.842416601475037*^9, 
   3.843915395814073*^9, 3.846828971193445*^9},
 CellLabel->
  "Out[117]//MatrixForm=",ExpressionUUID->"3156be6e-8ed0-4020-b014-\
986a02226c65"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"nn\[Gamma]Rdd", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"nuSchm", "[", 
        RowBox[{"[", "\[Mu]", "]"}], "]"}], " ", 
       RowBox[{"n\[Gamma]Rdd", "[", 
        RowBox[{"[", "\[Mu]", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Mu]", ",", "1", ",", "4"}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", "nn\[Gamma]Rdd"}], "Input",
 CellChangeTimes->{{3.8155706253572807`*^9, 3.815570673742147*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"68e3b0ba-8c3c-4803-bb02-225a7689eca9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["nu\[Theta]", "2"], " ", "Rdd\[Theta]\[Theta]"}], "+", 
  RowBox[{"2", " ", "nu\[Theta]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"nu\[Phi]", " ", "Rdd\[Theta]\[Phi]"}], "+", 
     RowBox[{"nu\[Rho]", " ", "Rdd\[Rho]\[Theta]"}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["nu\[Rho]", "2"], " ", "Rdd\[Rho]\[Rho]"}], "+", 
  RowBox[{"2", " ", "nu\[Rho]", " ", "nu\[Phi]", " ", "Rdd\[Rho]\[Phi]"}], 
  "+", 
  RowBox[{
   SuperscriptBox["nu\[Phi]", "2"], " ", "Rdd\[Phi]\[Phi]"}], "+", 
  RowBox[{
   SuperscriptBox["nut", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Rddt\[Theta]", " ", "\[Gamma]ud\[Theta]t"}], "+", 
     RowBox[{"Rddt\[Rho]", " ", "\[Gamma]ud\[Rho]t"}], "+", 
     RowBox[{"Rddt\[Phi]", " ", "\[Gamma]ud\[Phi]t"}]}], ")"}]}], "+", 
  RowBox[{"nut", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"nu\[Theta]", " ", 
      RowBox[{"(", 
       RowBox[{"Rddt\[Theta]", "+", 
        RowBox[{"Rdd\[Theta]\[Theta]", " ", "\[Gamma]ud\[Theta]t"}], "+", 
        RowBox[{"Rdd\[Rho]\[Theta]", " ", "\[Gamma]ud\[Rho]t"}], "+", 
        RowBox[{"Rdd\[Theta]\[Phi]", " ", "\[Gamma]ud\[Phi]t"}]}], ")"}]}], 
     "+", 
     RowBox[{"nu\[Rho]", " ", 
      RowBox[{"(", 
       RowBox[{"Rddt\[Rho]", "+", 
        RowBox[{"Rdd\[Rho]\[Theta]", " ", "\[Gamma]ud\[Theta]t"}], "+", 
        RowBox[{"Rdd\[Rho]\[Rho]", " ", "\[Gamma]ud\[Rho]t"}], "+", 
        RowBox[{"Rdd\[Rho]\[Phi]", " ", "\[Gamma]ud\[Phi]t"}]}], ")"}]}], "+", 
     RowBox[{"nu\[Phi]", " ", 
      RowBox[{"(", 
       RowBox[{"Rddt\[Phi]", "+", 
        RowBox[{"Rdd\[Theta]\[Phi]", " ", "\[Gamma]ud\[Theta]t"}], "+", 
        RowBox[{"Rdd\[Rho]\[Phi]", " ", "\[Gamma]ud\[Rho]t"}], "+", 
        RowBox[{"Rdd\[Phi]\[Phi]", " ", "\[Gamma]ud\[Phi]t"}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.815570655980688*^9, 3.815570674200287*^9}, 
   3.8156299308616962`*^9, 3.815906718520576*^9, 3.816013153985712*^9, 
   3.8160222136529007`*^9, 3.816324185839203*^9, 3.8163247658506107`*^9, 
   3.81642290407693*^9, 3.816930125707068*^9, 3.817103126010592*^9, 
   3.817297591156382*^9, 3.817721379485097*^9, 3.818395634154084*^9, 
   3.818569397335969*^9, 3.819802659112074*^9, 3.81994721911668*^9, 
   3.82031301212633*^9, 3.824478692534685*^9, 3.824613408563554*^9, 
   3.8288930186060266`*^9, 3.840689455227755*^9, 3.8407039310069857`*^9, 
   3.840704858022344*^9, 3.8407050316985598`*^9, 3.841400357414797*^9, 
   3.8414848877400312`*^9, 3.8414852307828207`*^9, 3.841823316208414*^9, 
   3.8424166015119343`*^9, 3.843915395912101*^9, 3.846828971258128*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"ef7039ae-3eb7-4d48-b094-b2d3652e9810"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"nn\[Gamma]Rdd", "/.", "ADMrules2"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8155707027597237`*^9, 3.81557071009896*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"4154f8aa-e19d-432f-b195-411eb588e2c8"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.815570710430296*^9, 3.8156299309018106`*^9, 
  3.8159067215462093`*^9, 3.816013154022366*^9, 3.8160222136964493`*^9, 
  3.816324185865987*^9, 3.816324765894638*^9, 3.816422904113986*^9, 
  3.816930125732012*^9, 3.8171031260264053`*^9, 3.817297591176614*^9, 
  3.817721379503236*^9, 3.818395634177101*^9, 3.818569397391234*^9, 
  3.819802659133416*^9, 3.819947219145771*^9, 3.82031301214345*^9, 
  3.824478695532073*^9, 3.8246134085885878`*^9, 3.828893018638937*^9, 
  3.840689455263549*^9, 3.840703931039174*^9, 3.8407048580564747`*^9, 
  3.8407050317460003`*^9, 3.841400357461677*^9, 3.841484887764522*^9, 
  3.841485230818852*^9, 3.8418233162325563`*^9, 3.842416601538224*^9, 
  3.84391539600768*^9, 3.8468289713201857`*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"c0fec42a-3cd2-4398-a908-bbf75e22404a"]
}, Open  ]],

Cell["It is also purely spatial.", "Text",
 CellChangeTimes->{{3.842419114778694*^9, 
  3.842419120089466*^9}},ExpressionUUID->"ba0097b5-b0ce-42d2-8470-\
6865fd6325f7"]
}, Closed]],

Cell[CellGroupData[{

Cell["Get the main BS eqs in terms of projections of the Ricci", "Section",
 CellChangeTimes->{{3.815560816198464*^9, 3.815560832987338*^9}, {
   3.815907172163974*^9, 3.815907178164513*^9}, {3.815908653684402*^9, 
   3.815908655775693*^9}, 
   3.815908821049672*^9},ExpressionUUID->"9212da5d-c4a0-4b0d-8a01-\
dbf38d21b6ca"],

Cell[TextData[{
 "Next, invert the relation of the projection operator ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["\[Gamma]", "\[Mu]"], "\[Nu]"], " ", "=", " ", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["\[Delta]", "\[Mu]"], "\[Nu]"], "+", 
     RowBox[{
      SuperscriptBox["n", "\[Mu]"], 
      SubscriptBox["n", "\[Nu]"]}]}]}], TraditionalForm]],ExpressionUUID->
  "19655ba9-4387-4ef7-9449-f310c0bd6d01"],
 " to get\n ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["\[Delta]", "\[Mu]"], "\[Nu]"], " ", "=", " ", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["\[Gamma]", "\[Mu]"], "\[Nu]"], "-", 
     RowBox[{
      SuperscriptBox["n", "\[Mu]"], 
      SubscriptBox["n", "\[Nu]"]}]}]}], TraditionalForm]],ExpressionUUID->
  "1f9e420f-7250-48b2-bcc4-19597f3b702a"],
 "\n and use it in the relations for the main BS equations written in terms \
of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["R", "\[Mu]\[Nu]"], TraditionalForm]],ExpressionUUID->
  "7e64dc46-79ab-4f52-af07-3ef6633b4195"],
 ",\n to understand what this means in terms of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["K", "ij"], TraditionalForm]],ExpressionUUID->
  "5f8c0a18-ebf2-44f6-aa2e-a92822a194f4"],
 ", Hamiltonian and Momentum constraints.\n \n The coordinate transformation \
is \n u = t - f(\[Rho]), r = \[Rho], \n and inverted\n t= u + f(r), \[Rho] \
=r,\n the function f is to take care of the slope of the 3+1 foliation.\nThe \
coordinates \[Theta] and \[Phi] on the two sphere are the same.\nLabel as ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", "\[Mu]"], TraditionalForm]],ExpressionUUID->
  "ab1ea935-b13a-459d-a42a-825b9947a518"],
 "={u,r,\[Theta],\[Phi]} and as ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", 
    RowBox[{"\[Mu]", "'"}]], TraditionalForm]],ExpressionUUID->
  "ca8e6220-e76a-4364-820d-66dc2de2c9fa"],
 "={t,\[Rho],\[Theta],\[Phi]}. Then\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["R", "\[Mu]\[Nu]"], "=", 
    RowBox[{
     FractionBox[
      RowBox[{"\[PartialD]", 
       SuperscriptBox["x", 
        RowBox[{"\[Mu]", "'"}]]}], 
      RowBox[{"\[PartialD]", 
       SuperscriptBox["x", "\[Mu]"]}]], 
     FractionBox[
      RowBox[{"\[PartialD]", 
       SuperscriptBox["x", 
        RowBox[{"\[Nu]", "'"}]]}], 
      RowBox[{"\[PartialD]", 
       SuperscriptBox["x", "\[Nu]"]}]], " ", 
     SubscriptBox["R", 
      RowBox[{
       SuperscriptBox["\[Mu]", "'"], 
       SuperscriptBox["\[Nu]", "'"]}]]}]}], TraditionalForm]],ExpressionUUID->
  "fd528067-55ca-41a1-b28b-0292f6bed04d"],
 " \n \n The main BS equations are:\n1)   ",
 Cell[BoxData[
  FormBox[
   RowBox[{"0", "=", 
    RowBox[{
     SubscriptBox["R", "rr"], "=", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"\[PartialD]", 
         SuperscriptBox["x", 
          RowBox[{"\[Mu]", "'"}]]}], 
        RowBox[{"\[PartialD]", "r"}]], 
       FractionBox[
        RowBox[{"\[PartialD]", 
         SuperscriptBox["x", 
          RowBox[{"\[Nu]", "'"}]]}], 
        RowBox[{"\[PartialD]", "r"}]], 
       SubscriptBox["R", 
        RowBox[{
         SuperscriptBox["\[Mu]", "'"], 
         SuperscriptBox["\[Nu]", "'"]}]]}], " ", "=", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"f", "'"}], ")"}], "2"], 
        SubscriptBox["R", "tt"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"f", "'"}], ")"}], 
        SubscriptBox["R", "t\[Rho]"]}], "+", 
       SubscriptBox["R", "\[Rho]\[Rho]"]}]}]}]}], TraditionalForm]],
  ExpressionUUID->"28b42b3c-2c51-406a-bda9-e56fc8f31023"],
 ",\n2)  0 = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["R", 
     RowBox[{"r\[Theta]", " "}]], "=", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"\[PartialD]", 
        SuperscriptBox["x", 
         RowBox[{"\[Mu]", "'"}]]}], 
       RowBox[{"\[PartialD]", "r"}]], 
      FractionBox[
       RowBox[{"\[PartialD]", 
        SuperscriptBox["x", 
         RowBox[{"\[Nu]", "'"}]]}], 
       RowBox[{"\[PartialD]", "\[Theta]"}]], 
      SubscriptBox["R", 
       RowBox[{
        SuperscriptBox["\[Mu]", "'"], 
        SuperscriptBox["\[Nu]", "'"]}]]}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"f", "'"}], ")"}], 
       SubscriptBox["R", "t\[Theta]"]}], "+", 
      SubscriptBox["R", "\[Rho]\[Theta]"]}]}]}], TraditionalForm]],
  ExpressionUUID->"7fd24bc6-07cb-446b-b904-d29c48cae5d7"],
 ",\n3) 0 = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["R", 
     RowBox[{"r\[Phi]", " "}]], "=", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"\[PartialD]", 
        SuperscriptBox["x", 
         RowBox[{"\[Mu]", "'"}]]}], 
       RowBox[{"\[PartialD]", "r"}]], 
      FractionBox[
       RowBox[{"\[PartialD]", 
        SuperscriptBox["x", 
         RowBox[{"\[Nu]", "'"}]]}], 
       RowBox[{"\[PartialD]", "\[Phi]"}]], 
      SubscriptBox["R", 
       RowBox[{
        SuperscriptBox["\[Mu]", "'"], 
        SuperscriptBox["\[Nu]", "'"]}]]}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"f", "'"}], ")"}], 
       SubscriptBox["R", "t\[Phi]"]}], "+", 
      SubscriptBox["R", "\[Rho]\[Phi]"]}]}]}], TraditionalForm]],
  ExpressionUUID->"b7af8f61-a4ee-47ce-b4e3-43e3825bbb51"],
 ",\n4) ",
 Cell[BoxData[
  FormBox[
   RowBox[{"0", "=", 
    SubscriptBox["R", "\[Theta]\[Theta]"]}], TraditionalForm]],ExpressionUUID->
  "4ea0928a-bc45-4e46-807a-4553c24015cd"],
 " ,\n5) 0 = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["R", "\[Theta]\[Phi]"], ","}], TraditionalForm]],
  ExpressionUUID->"72086845-cd01-4d40-9694-028f6e85f5d0"],
 "\n6) ",
 Cell[BoxData[
  FormBox[
   RowBox[{"0", "=", 
    SubscriptBox["R", "\[Phi]\[Phi]"]}], TraditionalForm]],ExpressionUUID->
  "db36b81f-5cc9-4c54-8bd9-fc0304e9b42e"],
 "\n the trivial eq. is\n 0 = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["R", "ur"], " ", "=", " ", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"\[PartialD]", 
        SuperscriptBox["x", 
         RowBox[{"\[Mu]", "'"}]]}], 
       RowBox[{"\[PartialD]", "u"}]], 
      FractionBox[
       RowBox[{"\[PartialD]", 
        SuperscriptBox["x", 
         RowBox[{"\[Nu]", "'"}]]}], 
       RowBox[{"\[PartialD]", "r"}]], 
      SubscriptBox["R", 
       RowBox[{
        SuperscriptBox["\[Mu]", "'"], 
        SuperscriptBox["\[Nu]", "'"]}]]}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"f", "'"}], ")"}], 
       SubscriptBox["R", "tt"]}], "+", 
      SubscriptBox["R", "t\[Rho]"]}]}]}], TraditionalForm]],ExpressionUUID->
  "cccbfd36-174e-4961-9a87-d399bdadb315"]
}], "Text",
 CellChangeTimes->{{3.815560614653734*^9, 3.815560723361792*^9}, {
  3.815560843910984*^9, 3.8155608894908237`*^9}, {3.8160591211615562`*^9, 
  3.816059139711824*^9}, {3.824524777200449*^9, 3.8245248294843473`*^9}, {
  3.824524869220848*^9, 3.824525148272209*^9}, {3.824527436180666*^9, 
  3.8245274865313797`*^9}, {3.824527542297749*^9, 3.824527609565053*^9}, {
  3.824527644053295*^9, 3.824527646205812*^9}, {3.8245277693431377`*^9, 
  3.824527814649312*^9}, {3.8245278887325277`*^9, 3.8245278927721*^9}, {
  3.824546914329309*^9, 3.824546972924158*^9}, {3.843915878676598*^9, 
  3.8439158836507883`*^9}},ExpressionUUID->"c8195d46-4476-4a62-82d3-\
d4ea41f1e164"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Delta]udSchm", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "nut"}], " ", "ndt"}], ",", " ", "0", ",", " ", "0", ",",
        " ", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Gamma]ud\[Rho]t", "-", 
        RowBox[{"nu\[Rho]", " ", "ndt"}]}], ",", "1", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Gamma]ud\[Theta]t", "-", 
        RowBox[{"nu\[Theta]", " ", "ndt"}]}], ",", "0", ",", "1", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Gamma]ud\[Phi]t", "-", 
        RowBox[{"nu\[Phi]", " ", "ndt"}]}], ",", "0", ",", "0", ",", "1"}], 
      "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Delta]udSchm", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.815560934304246*^9, 3.815560981578929*^9}, {
  3.8155610568065042`*^9, 3.815561091793783*^9}, {3.815561126990686*^9, 
  3.8155611307818127`*^9}, {3.815561243801343*^9, 3.8155612475066023`*^9}, {
  3.8155615154948397`*^9, 3.815561563297584*^9}, {3.815561705014729*^9, 
  3.815561707151538*^9}, {3.824479260684916*^9, 3.824479269022787*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"3e79173c-6936-4f06-a957-f05809e526b6"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", "ndt"}], " ", "nut"}], "0", "0", "0"},
     {
      RowBox[{
       RowBox[{
        RowBox[{"-", "ndt"}], " ", "nu\[Rho]"}], "+", "\[Gamma]ud\[Rho]t"}], 
      "1", "0", "0"},
     {
      RowBox[{
       RowBox[{
        RowBox[{"-", "ndt"}], " ", "nu\[Theta]"}], "+", 
       "\[Gamma]ud\[Theta]t"}], "0", "1", "0"},
     {
      RowBox[{
       RowBox[{
        RowBox[{"-", "ndt"}], " ", "nu\[Phi]"}], "+", "\[Gamma]ud\[Phi]t"}], 
      "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8155615636269712`*^9, 3.8155617074517307`*^9, 3.815566631103693*^9, 
   3.8156299309434853`*^9, 3.816013157166336*^9, 3.816022225742065*^9, 
   3.816324185891979*^9, 3.816324765942707*^9, 3.8164229176937437`*^9, 
   3.81693012575758*^9, 3.817103126042965*^9, 3.8172975911978073`*^9, 
   3.817721379521638*^9, 3.81839563421524*^9, 3.8185693974818983`*^9, 
   3.819802659156822*^9, 3.81994721917874*^9, 3.820313012162599*^9, {
   3.8244792423333073`*^9, 3.824479269402116*^9}, 3.824613408619958*^9, 
   3.828893018647992*^9, 3.8406894552947903`*^9, 3.840703931078843*^9, 
   3.840704858090643*^9, 3.840705031868741*^9, 3.841400357511346*^9, 
   3.841484887791093*^9, 3.841485230856862*^9, 3.841823316259098*^9, 
   3.842416601565757*^9, 3.843915396089129*^9, 3.846828971382977*^9},
 CellLabel->
  "Out[122]//MatrixForm=",ExpressionUUID->"a268ab5f-03ae-4282-84f6-\
7d414bf98ebe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]udSchm", "/.", "ADMrules2"}], "//", "Simplify"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.81557168818596*^9, 3.815571696914722*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"af28aa85-c3b4-4c23-8377-037408bcdc98"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {"0", "1", "0", "0"},
     {"0", "0", "1", "0"},
     {"0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.815571691814356*^9, 3.815571697248781*^9}, 
   3.8156299310249434`*^9, 3.816013157566505*^9, 3.8160222259731216`*^9, 
   3.816324185943207*^9, 3.816324766035194*^9, 3.816422917827848*^9, 
   3.816930125808663*^9, 3.817103126075365*^9, 3.8172975912401667`*^9, 
   3.817721379557693*^9, 3.8183956342656183`*^9, 3.81856939774824*^9, 
   3.819802659201063*^9, 3.819947219239469*^9, 3.820313012199995*^9, 
   3.8244793053249617`*^9, 3.8246134086590652`*^9, 3.828893018722741*^9, 
   3.8406894553269444`*^9, 3.840703931122819*^9, 3.840704858144328*^9, 
   3.8407050319238243`*^9, 3.84140035756393*^9, 3.841484887821063*^9, 
   3.841485230922532*^9, 3.841823316289585*^9, 3.842416601594964*^9, 
   3.8439153961816*^9, 3.846828971444894*^9},
 CellLabel->
  "Out[123]//MatrixForm=",ExpressionUUID->"a21170fd-36a9-4180-b018-\
2269dad5ea23"]
}, Open  ]],

Cell[TextData[{
 "write  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["\[Delta]", "\[Mu]"], "\[Alpha]"], 
    SubscriptBox[
     SuperscriptBox["\[Delta]", "\[Nu]"], "\[Beta]"], 
    SubscriptBox["R", "\[Mu]\[Nu]"]}], TraditionalForm]],ExpressionUUID->
  "d97a111b-dc24-4bb7-b1d6-b883c3d648b5"]
}], "Text",
 CellChangeTimes->{{3.8155617171390247`*^9, 
  3.8155617332224827`*^9}},ExpressionUUID->"3e34a1e0-824f-4915-9505-\
8d90cf7d2ee9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Delta]\[Delta]Rdd", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Delta]udSchm", "[", 
           RowBox[{"[", 
            RowBox[{"\[Mu]", ",", "\[Alpha]"}], "]"}], "]"}], " ", 
          RowBox[{"\[Delta]udSchm", "[", 
           RowBox[{"[", 
            RowBox[{"\[Nu]", ",", "\[Beta]"}], "]"}], "]"}], " ", 
          RowBox[{"RddSchm", "[", 
           RowBox[{"[", 
            RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "]"}]}], " ", ",", 
         RowBox[{"{", 
          RowBox[{"\[Mu]", ",", "1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Nu]", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Beta]", ",", "1", ",", "4"}], "}"}]}], "]"}], "//", 
     "Simplify"}], "//", "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Delta]\[Delta]Rdd", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.81556168465704*^9, 3.815561713468849*^9}, {
  3.8155666368017883`*^9, 3.815566649117454*^9}, {3.815570467597431*^9, 
  3.815570493259688*^9}, {3.815907733543038*^9, 3.8159077535491953`*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"52cbfbb3-a2b8-41b5-8d31-9e067e67303b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{
        SuperscriptBox["ndt", "2"], " ", 
        SuperscriptBox["nut", "2"], " ", "Rddtt"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["ndt", "2"], " ", "nut", " ", "nu\[Theta]", " ", 
        "Rddt\[Theta]"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["ndt", "2"], " ", "nut", " ", "nu\[Rho]", " ", 
        "Rddt\[Rho]"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["ndt", "2"], " ", "nut", " ", "nu\[Phi]", " ", 
        "Rddt\[Phi]"}], "+", 
       RowBox[{
        SuperscriptBox["ndt", "2"], " ", 
        SuperscriptBox["nu\[Theta]", "2"], " ", "Rdd\[Theta]\[Theta]"}], "+", 
       
       RowBox[{"2", " ", 
        SuperscriptBox["ndt", "2"], " ", "nu\[Theta]", " ", "nu\[Phi]", " ", 
        "Rdd\[Theta]\[Phi]"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["ndt", "2"], " ", "nu\[Theta]", " ", "nu\[Rho]", " ", 
        "Rdd\[Rho]\[Theta]"}], "+", 
       RowBox[{
        SuperscriptBox["ndt", "2"], " ", 
        SuperscriptBox["nu\[Rho]", "2"], " ", "Rdd\[Rho]\[Rho]"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["ndt", "2"], " ", "nu\[Rho]", " ", "nu\[Phi]", " ", 
        "Rdd\[Rho]\[Phi]"}], "+", 
       RowBox[{
        SuperscriptBox["ndt", "2"], " ", 
        SuperscriptBox["nu\[Phi]", "2"], " ", "Rdd\[Phi]\[Phi]"}], "-", 
       RowBox[{
       "2", " ", "ndt", " ", "nut", " ", "Rddt\[Theta]", " ", 
        "\[Gamma]ud\[Theta]t"}], "-", 
       RowBox[{
       "2", " ", "ndt", " ", "nu\[Theta]", " ", "Rdd\[Theta]\[Theta]", " ", 
        "\[Gamma]ud\[Theta]t"}], "-", 
       RowBox[{
       "2", " ", "ndt", " ", "nu\[Phi]", " ", "Rdd\[Theta]\[Phi]", " ", 
        "\[Gamma]ud\[Theta]t"}], "-", 
       RowBox[{
       "2", " ", "ndt", " ", "nu\[Rho]", " ", "Rdd\[Rho]\[Theta]", " ", 
        "\[Gamma]ud\[Theta]t"}], "+", 
       RowBox[{"Rdd\[Theta]\[Theta]", " ", 
        SuperscriptBox["\[Gamma]ud\[Theta]t", "2"]}], "-", 
       RowBox[{
       "2", " ", "ndt", " ", "nut", " ", "Rddt\[Rho]", " ", 
        "\[Gamma]ud\[Rho]t"}], "-", 
       RowBox[{
       "2", " ", "ndt", " ", "nu\[Theta]", " ", "Rdd\[Rho]\[Theta]", " ", 
        "\[Gamma]ud\[Rho]t"}], "-", 
       RowBox[{
       "2", " ", "ndt", " ", "nu\[Rho]", " ", "Rdd\[Rho]\[Rho]", " ", 
        "\[Gamma]ud\[Rho]t"}], "-", 
       RowBox[{
       "2", " ", "ndt", " ", "nu\[Phi]", " ", "Rdd\[Rho]\[Phi]", " ", 
        "\[Gamma]ud\[Rho]t"}], "+", 
       RowBox[{
       "2", " ", "Rdd\[Rho]\[Theta]", " ", "\[Gamma]ud\[Theta]t", " ", 
        "\[Gamma]ud\[Rho]t"}], "+", 
       RowBox[{"Rdd\[Rho]\[Rho]", " ", 
        SuperscriptBox["\[Gamma]ud\[Rho]t", "2"]}], "-", 
       RowBox[{
       "2", " ", "ndt", " ", "nut", " ", "Rddt\[Phi]", " ", 
        "\[Gamma]ud\[Phi]t"}], "-", 
       RowBox[{
       "2", " ", "ndt", " ", "nu\[Theta]", " ", "Rdd\[Theta]\[Phi]", " ", 
        "\[Gamma]ud\[Phi]t"}], "-", 
       RowBox[{
       "2", " ", "ndt", " ", "nu\[Rho]", " ", "Rdd\[Rho]\[Phi]", " ", 
        "\[Gamma]ud\[Phi]t"}], "-", 
       RowBox[{
       "2", " ", "ndt", " ", "nu\[Phi]", " ", "Rdd\[Phi]\[Phi]", " ", 
        "\[Gamma]ud\[Phi]t"}], "+", 
       RowBox[{
       "2", " ", "Rdd\[Theta]\[Phi]", " ", "\[Gamma]ud\[Theta]t", " ", 
        "\[Gamma]ud\[Phi]t"}], "+", 
       RowBox[{
       "2", " ", "Rdd\[Rho]\[Phi]", " ", "\[Gamma]ud\[Rho]t", " ", 
        "\[Gamma]ud\[Phi]t"}], "+", 
       RowBox[{"Rdd\[Phi]\[Phi]", " ", 
        SuperscriptBox["\[Gamma]ud\[Phi]t", "2"]}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "ndt"}], " ", "nut", " ", "Rddt\[Rho]"}], "-", 
       RowBox[{"ndt", " ", "nu\[Theta]", " ", "Rdd\[Rho]\[Theta]"}], "-", 
       RowBox[{"ndt", " ", "nu\[Rho]", " ", "Rdd\[Rho]\[Rho]"}], "-", 
       RowBox[{"ndt", " ", "nu\[Phi]", " ", "Rdd\[Rho]\[Phi]"}], "+", 
       RowBox[{"Rdd\[Rho]\[Theta]", " ", "\[Gamma]ud\[Theta]t"}], "+", 
       RowBox[{"Rdd\[Rho]\[Rho]", " ", "\[Gamma]ud\[Rho]t"}], "+", 
       RowBox[{"Rdd\[Rho]\[Phi]", " ", "\[Gamma]ud\[Phi]t"}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "ndt"}], " ", "nut", " ", "Rddt\[Theta]"}], "-", 
       RowBox[{"ndt", " ", "nu\[Theta]", " ", "Rdd\[Theta]\[Theta]"}], "-", 
       RowBox[{"ndt", " ", "nu\[Phi]", " ", "Rdd\[Theta]\[Phi]"}], "-", 
       RowBox[{"ndt", " ", "nu\[Rho]", " ", "Rdd\[Rho]\[Theta]"}], "+", 
       RowBox[{"Rdd\[Theta]\[Theta]", " ", "\[Gamma]ud\[Theta]t"}], "+", 
       RowBox[{"Rdd\[Rho]\[Theta]", " ", "\[Gamma]ud\[Rho]t"}], "+", 
       RowBox[{"Rdd\[Theta]\[Phi]", " ", "\[Gamma]ud\[Phi]t"}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "ndt"}], " ", "nut", " ", "Rddt\[Phi]"}], "-", 
       RowBox[{"ndt", " ", "nu\[Theta]", " ", "Rdd\[Theta]\[Phi]"}], "-", 
       RowBox[{"ndt", " ", "nu\[Rho]", " ", "Rdd\[Rho]\[Phi]"}], "-", 
       RowBox[{"ndt", " ", "nu\[Phi]", " ", "Rdd\[Phi]\[Phi]"}], "+", 
       RowBox[{"Rdd\[Theta]\[Phi]", " ", "\[Gamma]ud\[Theta]t"}], "+", 
       RowBox[{"Rdd\[Rho]\[Phi]", " ", "\[Gamma]ud\[Rho]t"}], "+", 
       RowBox[{"Rdd\[Phi]\[Phi]", " ", "\[Gamma]ud\[Phi]t"}]}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"-", "ndt"}], " ", "nut", " ", "Rddt\[Rho]"}], "-", 
       RowBox[{"ndt", " ", "nu\[Theta]", " ", "Rdd\[Rho]\[Theta]"}], "-", 
       RowBox[{"ndt", " ", "nu\[Rho]", " ", "Rdd\[Rho]\[Rho]"}], "-", 
       RowBox[{"ndt", " ", "nu\[Phi]", " ", "Rdd\[Rho]\[Phi]"}], "+", 
       RowBox[{"Rdd\[Rho]\[Theta]", " ", "\[Gamma]ud\[Theta]t"}], "+", 
       RowBox[{"Rdd\[Rho]\[Rho]", " ", "\[Gamma]ud\[Rho]t"}], "+", 
       RowBox[{"Rdd\[Rho]\[Phi]", " ", "\[Gamma]ud\[Phi]t"}]}], 
      "Rdd\[Rho]\[Rho]", "Rdd\[Rho]\[Theta]", "Rdd\[Rho]\[Phi]"},
     {
      RowBox[{
       RowBox[{
        RowBox[{"-", "ndt"}], " ", "nut", " ", "Rddt\[Theta]"}], "-", 
       RowBox[{"ndt", " ", "nu\[Theta]", " ", "Rdd\[Theta]\[Theta]"}], "-", 
       RowBox[{"ndt", " ", "nu\[Phi]", " ", "Rdd\[Theta]\[Phi]"}], "-", 
       RowBox[{"ndt", " ", "nu\[Rho]", " ", "Rdd\[Rho]\[Theta]"}], "+", 
       RowBox[{"Rdd\[Theta]\[Theta]", " ", "\[Gamma]ud\[Theta]t"}], "+", 
       RowBox[{"Rdd\[Rho]\[Theta]", " ", "\[Gamma]ud\[Rho]t"}], "+", 
       RowBox[{"Rdd\[Theta]\[Phi]", " ", "\[Gamma]ud\[Phi]t"}]}], 
      "Rdd\[Rho]\[Theta]", "Rdd\[Theta]\[Theta]", "Rdd\[Theta]\[Phi]"},
     {
      RowBox[{
       RowBox[{
        RowBox[{"-", "ndt"}], " ", "nut", " ", "Rddt\[Phi]"}], "-", 
       RowBox[{"ndt", " ", "nu\[Theta]", " ", "Rdd\[Theta]\[Phi]"}], "-", 
       RowBox[{"ndt", " ", "nu\[Rho]", " ", "Rdd\[Rho]\[Phi]"}], "-", 
       RowBox[{"ndt", " ", "nu\[Phi]", " ", "Rdd\[Phi]\[Phi]"}], "+", 
       RowBox[{"Rdd\[Theta]\[Phi]", " ", "\[Gamma]ud\[Theta]t"}], "+", 
       RowBox[{"Rdd\[Rho]\[Phi]", " ", "\[Gamma]ud\[Rho]t"}], "+", 
       RowBox[{"Rdd\[Phi]\[Phi]", " ", "\[Gamma]ud\[Phi]t"}]}], 
      "Rdd\[Rho]\[Phi]", "Rdd\[Theta]\[Phi]", "Rdd\[Phi]\[Phi]"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.815561738707251*^9, {3.815566644522105*^9, 3.815566649592239*^9}, {
   3.815570470513942*^9, 3.815570494110524*^9}, 3.81562993107675*^9, 
   3.815907754287743*^9, 3.816013157831037*^9, 3.8160222261111097`*^9, 
   3.8163241860098467`*^9, 3.81632476613056*^9, 3.8164229179176683`*^9, 
   3.816930125865466*^9, 3.817103126130651*^9, 3.817297591311769*^9, 
   3.817721379615448*^9, 3.8183956343350163`*^9, 3.818569397958579*^9, 
   3.8198026592652397`*^9, 3.819947219308247*^9, 3.820313012252945*^9, 
   3.824479311033554*^9, 3.82461340877562*^9, 3.8288930188313513`*^9, 
   3.840689455405105*^9, 3.840703931224671*^9, 3.8407048582367353`*^9, 
   3.840705032028236*^9, 3.841400357663301*^9, 3.841484887895455*^9, 
   3.8414852310330544`*^9, 3.841823316366621*^9, 3.842416601674189*^9, 
   3.843915396352796*^9, 3.8468289715356207`*^9},
 CellLabel->
  "Out[125]//MatrixForm=",ExpressionUUID->"7dd7b0f2-380c-4226-a85e-\
3b160b9dfa10"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]\[Delta]Rdd", "[", 
  RowBox[{"[", 
   RowBox[{"1", ",", "1"}], "]"}], "]"}]], "Input",
 CellLabel->
  "In[126]:=",ExpressionUUID->"8eddbaa5-1436-4fe2-971b-395c8683d274"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["ndt", "2"], " ", 
   SuperscriptBox["nut", "2"], " ", "Rddtt"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["ndt", "2"], " ", "nut", " ", "nu\[Theta]", " ", 
   "Rddt\[Theta]"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["ndt", "2"], " ", "nut", " ", "nu\[Rho]", " ", 
   "Rddt\[Rho]"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["ndt", "2"], " ", "nut", " ", "nu\[Phi]", " ", 
   "Rddt\[Phi]"}], "+", 
  RowBox[{
   SuperscriptBox["ndt", "2"], " ", 
   SuperscriptBox["nu\[Theta]", "2"], " ", "Rdd\[Theta]\[Theta]"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["ndt", "2"], " ", "nu\[Theta]", " ", "nu\[Phi]", " ", 
   "Rdd\[Theta]\[Phi]"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["ndt", "2"], " ", "nu\[Theta]", " ", "nu\[Rho]", " ", 
   "Rdd\[Rho]\[Theta]"}], "+", 
  RowBox[{
   SuperscriptBox["ndt", "2"], " ", 
   SuperscriptBox["nu\[Rho]", "2"], " ", "Rdd\[Rho]\[Rho]"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["ndt", "2"], " ", "nu\[Rho]", " ", "nu\[Phi]", " ", 
   "Rdd\[Rho]\[Phi]"}], "+", 
  RowBox[{
   SuperscriptBox["ndt", "2"], " ", 
   SuperscriptBox["nu\[Phi]", "2"], " ", "Rdd\[Phi]\[Phi]"}], "-", 
  RowBox[{
  "2", " ", "ndt", " ", "nut", " ", "Rddt\[Theta]", " ", 
   "\[Gamma]ud\[Theta]t"}], "-", 
  RowBox[{
  "2", " ", "ndt", " ", "nu\[Theta]", " ", "Rdd\[Theta]\[Theta]", " ", 
   "\[Gamma]ud\[Theta]t"}], "-", 
  RowBox[{
  "2", " ", "ndt", " ", "nu\[Phi]", " ", "Rdd\[Theta]\[Phi]", " ", 
   "\[Gamma]ud\[Theta]t"}], "-", 
  RowBox[{
  "2", " ", "ndt", " ", "nu\[Rho]", " ", "Rdd\[Rho]\[Theta]", " ", 
   "\[Gamma]ud\[Theta]t"}], "+", 
  RowBox[{"Rdd\[Theta]\[Theta]", " ", 
   SuperscriptBox["\[Gamma]ud\[Theta]t", "2"]}], "-", 
  RowBox[{
  "2", " ", "ndt", " ", "nut", " ", "Rddt\[Rho]", " ", "\[Gamma]ud\[Rho]t"}], 
  "-", 
  RowBox[{
  "2", " ", "ndt", " ", "nu\[Theta]", " ", "Rdd\[Rho]\[Theta]", " ", 
   "\[Gamma]ud\[Rho]t"}], "-", 
  RowBox[{
  "2", " ", "ndt", " ", "nu\[Rho]", " ", "Rdd\[Rho]\[Rho]", " ", 
   "\[Gamma]ud\[Rho]t"}], "-", 
  RowBox[{
  "2", " ", "ndt", " ", "nu\[Phi]", " ", "Rdd\[Rho]\[Phi]", " ", 
   "\[Gamma]ud\[Rho]t"}], "+", 
  RowBox[{
  "2", " ", "Rdd\[Rho]\[Theta]", " ", "\[Gamma]ud\[Theta]t", " ", 
   "\[Gamma]ud\[Rho]t"}], "+", 
  RowBox[{"Rdd\[Rho]\[Rho]", " ", 
   SuperscriptBox["\[Gamma]ud\[Rho]t", "2"]}], "-", 
  RowBox[{
  "2", " ", "ndt", " ", "nut", " ", "Rddt\[Phi]", " ", "\[Gamma]ud\[Phi]t"}], 
  "-", 
  RowBox[{
  "2", " ", "ndt", " ", "nu\[Theta]", " ", "Rdd\[Theta]\[Phi]", " ", 
   "\[Gamma]ud\[Phi]t"}], "-", 
  RowBox[{
  "2", " ", "ndt", " ", "nu\[Rho]", " ", "Rdd\[Rho]\[Phi]", " ", 
   "\[Gamma]ud\[Phi]t"}], "-", 
  RowBox[{
  "2", " ", "ndt", " ", "nu\[Phi]", " ", "Rdd\[Phi]\[Phi]", " ", 
   "\[Gamma]ud\[Phi]t"}], "+", 
  RowBox[{
  "2", " ", "Rdd\[Theta]\[Phi]", " ", "\[Gamma]ud\[Theta]t", " ", 
   "\[Gamma]ud\[Phi]t"}], "+", 
  RowBox[{
  "2", " ", "Rdd\[Rho]\[Phi]", " ", "\[Gamma]ud\[Rho]t", " ", 
   "\[Gamma]ud\[Phi]t"}], "+", 
  RowBox[{"Rdd\[Phi]\[Phi]", " ", 
   SuperscriptBox["\[Gamma]ud\[Phi]t", "2"]}]}]], "Output",
 CellChangeTimes->{3.815908717392733*^9, 3.81601315792546*^9, 
  3.816022226119549*^9, 3.8163241860342903`*^9, 3.8163247661766853`*^9, 
  3.816422917957529*^9, 3.816930125892716*^9, 3.81710312614815*^9, 
  3.817297591334938*^9, 3.817721379634001*^9, 3.8183956343585*^9, 
  3.818569398126295*^9, 3.819802659288412*^9, 3.8199472193380327`*^9, 
  3.820313012269878*^9, 3.8244793232207413`*^9, 3.824613408810437*^9, 
  3.828893018865054*^9, 3.8406894554361467`*^9, 3.8407039312616034`*^9, 
  3.840704858265628*^9, 3.84070503207446*^9, 3.8414003577116127`*^9, 
  3.84148488792082*^9, 3.841485231060549*^9, 3.8418233163927727`*^9, 
  3.842416601702054*^9, 3.843915396437003*^9, 3.846828971598393*^9},
 CellLabel->
  "Out[126]=",ExpressionUUID->"1295fb5b-d476-47bb-8d11-7e654649b34a"]
}, Open  ]],

Cell["test", "Text",
 CellChangeTimes->{{3.8160591578008137`*^9, 
  3.8160591582901506`*^9}},ExpressionUUID->"c5b60220-b751-4a5e-9286-\
1f614fcd9fdf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"\[Delta]\[Delta]Rdd", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1"}], "]"}], "]"}], "-", " ", 
    RowBox[{"\[Gamma]\[Gamma]Rdd", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1"}], "]"}], "]"}], "-", 
    RowBox[{"ndt", " ", "ndt", " ", "nnRdd"}], "+", 
    RowBox[{"2", " ", "ndt", " ", 
     RowBox[{"n\[Gamma]Rdd", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]}], ")"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.815907614834075*^9, 3.8159076655385427`*^9}, {
  3.815907806800178*^9, 3.815907808955262*^9}, {3.8159079406721*^9, 
  3.815907946639474*^9}, {3.815908186182406*^9, 3.8159082338973103`*^9}, {
  3.815908438124063*^9, 3.81590844046686*^9}, {3.815908668080604*^9, 
  3.815908682170401*^9}, {3.8159087213373423`*^9, 3.815908737188793*^9}, {
  3.815908802960185*^9, 3.815908813799667*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"c113bb49-1325-4a0d-8cc3-4743923819b1"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8159086826036463`*^9, {3.815908723219873*^9, 3.8159087376777887`*^9}, {
   3.8159088039422398`*^9, 3.81590881429523*^9}, 3.816013157967737*^9, 
   3.816022226268976*^9, 3.8163241860594883`*^9, 3.816324766239119*^9, 
   3.816422917997449*^9, 3.816930125918096*^9, 3.817103126164757*^9, 
   3.8172975913588*^9, 3.817721379651759*^9, 3.818395634382456*^9, 
   3.818569398198515*^9, 3.8198026593225327`*^9, 3.819947219374549*^9, 
   3.820313012292598*^9, 3.8244793263328857`*^9, 3.8246134088448*^9, 
   3.828893018898966*^9, 3.840689455465632*^9, 3.8407039312972927`*^9, 
   3.840704858299027*^9, 3.8407050321162043`*^9, 3.8414003577183447`*^9, 
   3.8414848879452057`*^9, 3.841485231086426*^9, 3.841823316418202*^9, 
   3.842416601729651*^9, 3.843915396517275*^9, 3.8468289716645803`*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"5368b1fb-9f08-4e19-90dd-83bd70c837cc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"\[Delta]\[Delta]Rdd", "[", 
     RowBox[{"[", 
      RowBox[{"2", ",", "1"}], "]"}], "]"}], "-", " ", 
    RowBox[{"\[Gamma]\[Gamma]Rdd", "[", 
     RowBox[{"[", 
      RowBox[{"2", ",", "1"}], "]"}], "]"}], "+", " ", 
    RowBox[{"ndt", " ", 
     RowBox[{"n\[Gamma]Rdd", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}]}], ")"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.8159088435516043`*^9, 3.815908866420521*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"d9e06d5f-4e2c-40e7-b3fb-e19d9bd76f48"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8159088673333406`*^9, 3.816013158008691*^9, 
  3.8160222264191847`*^9, 3.816324186084317*^9, 3.816324766285252*^9, 
  3.8164229180044117`*^9, 3.816930125943413*^9, 3.817103126170596*^9, 
  3.8172975913809023`*^9, 3.8177213796697206`*^9, 3.8183956344053593`*^9, 
  3.8185693982624283`*^9, 3.819802659370616*^9, 3.81994721940493*^9, 
  3.820313012317645*^9, 3.824479328134997*^9, 3.824613408878345*^9, 
  3.828893018932551*^9, 3.840689455472312*^9, 3.840703931338442*^9, 
  3.840704858335277*^9, 3.840705032160507*^9, 3.841400357765971*^9, 
  3.841484887969883*^9, 3.8414852311120043`*^9, 3.8418233164436283`*^9, 
  3.842416601764879*^9, 3.843915396593048*^9, 3.846828971731903*^9},
 CellLabel->
  "Out[128]=",ExpressionUUID->"05851124-cc77-48d2-b4d3-e2419bdc56fa"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "express the main BS eoms in terms of ADM eoms + constraints\nHERE ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["K", "ij"], TraditionalForm]],ExpressionUUID->
  "7a20df91-f017-47d5-8f31-4c026af63dba"],
 " means the ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\\", "mathcal"}], 
    SubscriptBox[
     RowBox[{"{", "K", "}"}], "ij"], " "}], TraditionalForm]],ExpressionUUID->
  "14cc847c-ee26-4647-b167-c363490f7444"],
 " of the paper and not the component of the extrinsic curvature.\nfp is df(\
\[Rho])/d\[Rho]."
}], "Section",
 CellChangeTimes->{{3.815571978587183*^9, 3.815571996331615*^9}, {
   3.816013127650382*^9, 3.816013129945084*^9}, {3.8160637178215446`*^9, 
   3.816063718981577*^9}, 3.8164229256055403`*^9, {3.842420008757375*^9, 
   3.842420047608666*^9}, 3.843915921788197*^9, {3.8439163999450703`*^9, 
   3.843916418752613*^9}},ExpressionUUID->"6157d4e3-7243-4ade-bf6c-\
1012f8c65e17"],

Cell[CellGroupData[{

Cell[TextData[{
 "main eq ",
 Cell[BoxData[
  FormBox[
   RowBox[{"0", " ", "=", " ", 
    RowBox[{
     SubscriptBox["R", "rr"], "=", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"f", "'"}], ")"}], "2"], 
       SubscriptBox["R", "tt"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"f", "'"}], ")"}], 
       SubscriptBox["R", "t\[Rho]"]}], "+", 
      SubscriptBox["R", "\[Rho]\[Rho]"]}]}]}], TraditionalForm]],
  ExpressionUUID->"a7fcf50c-85ca-48cb-bcf5-77bc14c8a22e"]
}], "Subsection",
 CellChangeTimes->{{3.815562716014531*^9, 3.815562728928405*^9}, {
   3.815562769266077*^9, 3.815562771747614*^9}, {3.8155719261630507`*^9, 
   3.815571932530974*^9}, 3.81580177171707*^9, {3.82452795121725*^9, 
   3.824527965001747*^9}, {3.8245468454985123`*^9, 
   3.824546852561228*^9}},ExpressionUUID->"3559a28c-a854-4abb-9153-\
a4200d372acd"],

Cell[TextData[{
 "Write ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["\[Rho]", "4"], 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["R", "tt"], "+", 
      SubscriptBox["R", "\[Rho]\[Rho]"], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["R", "t\[Rho]"]}]}], ")"}]}], TraditionalForm]],
  ExpressionUUID->"56fc1eff-a7b8-4317-aaf5-3a93dbbbe690"],
 " using  from",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    SubscriptBox[
     SuperscriptBox["\[Delta]", "\[Mu]"], "\[Alpha]"]}], TraditionalForm]],
  ExpressionUUID->"f43920ed-f769-46ad-8fb4-558d5eb5daaf"],
 " above"
}], "Text",
 CellChangeTimes->{{3.8155617598436203`*^9, 3.815561801291595*^9}, {
  3.816059169420931*^9, 
  3.8160591774988823`*^9}},ExpressionUUID->"d7a7fa3a-ff21-4784-9999-\
ec80c50e4cd1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mainBSeq1Schm", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["fp", "2"], 
      RowBox[{"\[Delta]\[Delta]Rdd", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "+", 
     RowBox[{"\[Delta]\[Delta]Rdd", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "2"}], "]"}], "]"}], "+", 
     RowBox[{"2", "fp", " ", 
      RowBox[{"\[Delta]\[Delta]Rdd", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}]}]}], ")"}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.815561751901997*^9, 3.815561776015295*^9}, {
  3.815561806732871*^9, 3.815561831242167*^9}, {3.815561946766986*^9, 
  3.8155619645762787`*^9}, {3.8155710836018047`*^9, 3.815571087072803*^9}, {
  3.81557159328319*^9, 3.815571599424926*^9}, {3.816022051288715*^9, 
  3.816022062688492*^9}, {3.8245279760374823`*^9, 3.8245280346720123`*^9}, {
  3.824528286350944*^9, 3.824528289982696*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"74b495eb-38f3-4e8d-8fae-f6e65a09da4c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["fp", "2"], " ", 
   SuperscriptBox["ndt", "2"], " ", 
   SuperscriptBox["nut", "2"], " ", "Rddtt"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["fp", "2"], " ", 
   SuperscriptBox["ndt", "2"], " ", "nut", " ", "nu\[Theta]", " ", 
   "Rddt\[Theta]"}], "-", 
  RowBox[{"2", " ", "fp", " ", "ndt", " ", "nut", " ", "Rddt\[Rho]"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["fp", "2"], " ", 
   SuperscriptBox["ndt", "2"], " ", "nut", " ", "nu\[Rho]", " ", 
   "Rddt\[Rho]"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["fp", "2"], " ", 
   SuperscriptBox["ndt", "2"], " ", "nut", " ", "nu\[Phi]", " ", 
   "Rddt\[Phi]"}], "+", 
  RowBox[{
   SuperscriptBox["fp", "2"], " ", 
   SuperscriptBox["ndt", "2"], " ", 
   SuperscriptBox["nu\[Theta]", "2"], " ", "Rdd\[Theta]\[Theta]"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["fp", "2"], " ", 
   SuperscriptBox["ndt", "2"], " ", "nu\[Theta]", " ", "nu\[Phi]", " ", 
   "Rdd\[Theta]\[Phi]"}], "-", 
  RowBox[{
  "2", " ", "fp", " ", "ndt", " ", "nu\[Theta]", " ", "Rdd\[Rho]\[Theta]"}], 
  "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["fp", "2"], " ", 
   SuperscriptBox["ndt", "2"], " ", "nu\[Theta]", " ", "nu\[Rho]", " ", 
   "Rdd\[Rho]\[Theta]"}], "+", "Rdd\[Rho]\[Rho]", "-", 
  RowBox[{
  "2", " ", "fp", " ", "ndt", " ", "nu\[Rho]", " ", "Rdd\[Rho]\[Rho]"}], "+", 
  
  RowBox[{
   SuperscriptBox["fp", "2"], " ", 
   SuperscriptBox["ndt", "2"], " ", 
   SuperscriptBox["nu\[Rho]", "2"], " ", "Rdd\[Rho]\[Rho]"}], "-", 
  RowBox[{
  "2", " ", "fp", " ", "ndt", " ", "nu\[Phi]", " ", "Rdd\[Rho]\[Phi]"}], "+", 
  
  RowBox[{"2", " ", 
   SuperscriptBox["fp", "2"], " ", 
   SuperscriptBox["ndt", "2"], " ", "nu\[Rho]", " ", "nu\[Phi]", " ", 
   "Rdd\[Rho]\[Phi]"}], "+", 
  RowBox[{
   SuperscriptBox["fp", "2"], " ", 
   SuperscriptBox["ndt", "2"], " ", 
   SuperscriptBox["nu\[Phi]", "2"], " ", "Rdd\[Phi]\[Phi]"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["fp", "2"], " ", "ndt", " ", "nut", " ", "Rddt\[Theta]", 
   " ", "\[Gamma]ud\[Theta]t"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["fp", "2"], " ", "ndt", " ", "nu\[Theta]", " ", 
   "Rdd\[Theta]\[Theta]", " ", "\[Gamma]ud\[Theta]t"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["fp", "2"], " ", "ndt", " ", "nu\[Phi]", " ", 
   "Rdd\[Theta]\[Phi]", " ", "\[Gamma]ud\[Theta]t"}], "+", 
  RowBox[{
  "2", " ", "fp", " ", "Rdd\[Rho]\[Theta]", " ", "\[Gamma]ud\[Theta]t"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["fp", "2"], " ", "ndt", " ", "nu\[Rho]", " ", 
   "Rdd\[Rho]\[Theta]", " ", "\[Gamma]ud\[Theta]t"}], "+", 
  RowBox[{
   SuperscriptBox["fp", "2"], " ", "Rdd\[Theta]\[Theta]", " ", 
   SuperscriptBox["\[Gamma]ud\[Theta]t", "2"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["fp", "2"], " ", "ndt", " ", "nut", " ", "Rddt\[Rho]", " ", 
   "\[Gamma]ud\[Rho]t"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["fp", "2"], " ", "ndt", " ", "nu\[Theta]", " ", 
   "Rdd\[Rho]\[Theta]", " ", "\[Gamma]ud\[Rho]t"}], "+", 
  RowBox[{"2", " ", "fp", " ", "Rdd\[Rho]\[Rho]", " ", "\[Gamma]ud\[Rho]t"}], 
  "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["fp", "2"], " ", "ndt", " ", "nu\[Rho]", " ", 
   "Rdd\[Rho]\[Rho]", " ", "\[Gamma]ud\[Rho]t"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["fp", "2"], " ", "ndt", " ", "nu\[Phi]", " ", 
   "Rdd\[Rho]\[Phi]", " ", "\[Gamma]ud\[Rho]t"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["fp", "2"], " ", "Rdd\[Rho]\[Theta]", " ", 
   "\[Gamma]ud\[Theta]t", " ", "\[Gamma]ud\[Rho]t"}], "+", 
  RowBox[{
   SuperscriptBox["fp", "2"], " ", "Rdd\[Rho]\[Rho]", " ", 
   SuperscriptBox["\[Gamma]ud\[Rho]t", "2"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["fp", "2"], " ", "ndt", " ", "nut", " ", "Rddt\[Phi]", " ", 
   "\[Gamma]ud\[Phi]t"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["fp", "2"], " ", "ndt", " ", "nu\[Theta]", " ", 
   "Rdd\[Theta]\[Phi]", " ", "\[Gamma]ud\[Phi]t"}], "+", 
  RowBox[{"2", " ", "fp", " ", "Rdd\[Rho]\[Phi]", " ", "\[Gamma]ud\[Phi]t"}], 
  "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["fp", "2"], " ", "ndt", " ", "nu\[Rho]", " ", 
   "Rdd\[Rho]\[Phi]", " ", "\[Gamma]ud\[Phi]t"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["fp", "2"], " ", "ndt", " ", "nu\[Phi]", " ", 
   "Rdd\[Phi]\[Phi]", " ", "\[Gamma]ud\[Phi]t"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["fp", "2"], " ", "Rdd\[Theta]\[Phi]", " ", 
   "\[Gamma]ud\[Theta]t", " ", "\[Gamma]ud\[Phi]t"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["fp", "2"], " ", "Rdd\[Rho]\[Phi]", " ", 
   "\[Gamma]ud\[Rho]t", " ", "\[Gamma]ud\[Phi]t"}], "+", 
  RowBox[{
   SuperscriptBox["fp", "2"], " ", "Rdd\[Phi]\[Phi]", " ", 
   SuperscriptBox["\[Gamma]ud\[Phi]t", "2"]}]}]], "Output",
 CellChangeTimes->{
  3.8155617541893473`*^9, {3.815561814779192*^9, 3.81556183160542*^9}, 
   3.815561965266608*^9, 3.815566688778102*^9, 3.815571088048955*^9, {
   3.815571593979014*^9, 3.8155716009879217`*^9}, 3.815629931472927*^9, {
   3.816022056731121*^9, 3.816022063198968*^9}, 3.816324186114808*^9, 
   3.816324766340376*^9, 3.816422937885783*^9, 3.81693012597526*^9, 
   3.817103126187326*^9, 3.817297591405323*^9, 3.817721379690301*^9, 
   3.818395634431641*^9, 3.818569398366604*^9, 3.819802659422481*^9, 
   3.819947219413443*^9, 3.8203130123371267`*^9, {3.82452800818964*^9, 
   3.824528035196488*^9}, 3.824528290349732*^9, 3.824528331267255*^9, 
   3.8246134089167128`*^9, 3.828893018968005*^9, 3.8406894555022793`*^9, 
   3.8407039313857517`*^9, 3.8407048583739443`*^9, 3.840705032205492*^9, 
   3.8414003578206043`*^9, 3.8414848879970713`*^9, 3.841485231138451*^9, 
   3.841823316471636*^9, 3.842416601793655*^9, 3.843915396670824*^9, 
   3.846828971790264*^9},
 CellLabel->
  "Out[129]=",ExpressionUUID->"ebde9474-795f-4fe0-ab82-2218e2d8be5a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mainBSeq1Schm2", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["fp", "2"], 
      RowBox[{"\[Gamma]\[Gamma]Rdd", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}], " ", "+", " ", 
     RowBox[{"2", " ", "fp", " ", 
      RowBox[{"\[Gamma]\[Gamma]Rdd", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}]}], " ", "+", " ", 
     RowBox[{"\[Gamma]\[Gamma]Rdd", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "2"}], "]"}], "]"}], " ", "-", " ", 
     RowBox[{"2", " ", 
      SuperscriptBox["fp", "2"], " ", "ndt", " ", 
      RowBox[{"n\[Gamma]Rdd", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], " ", "-", 
     RowBox[{"2", " ", "fp", " ", "ndt", " ", 
      RowBox[{"n\[Gamma]Rdd", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], " ", "+", 
     RowBox[{
      SuperscriptBox["fp", "2"], "ndt", " ", "ndt", "  ", "nnRdd"}]}], ")"}], 
   "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.8155696619860363`*^9, 3.8155697736060467`*^9}, 
   3.8155699384039087`*^9, {3.8155710943239202`*^9, 3.815571096206396*^9}, {
   3.8155716189283113`*^9, 3.815571621498891*^9}, {3.8157678527869253`*^9, 
   3.8157679590855722`*^9}, {3.8160220841187077`*^9, 
   3.8160221632267637`*^9}, {3.8160222414866858`*^9, 
   3.8160222423898983`*^9}, {3.816022302998823*^9, 3.816022304619179*^9}, {
   3.824528019394308*^9, 3.824528020305298*^9}, {3.8245282938764343`*^9, 
   3.824528329116878*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"eb697d3e-e30f-4732-8c86-1b3128de459c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["fp", "2"], " ", 
   SuperscriptBox["ndt", "2"], " ", 
   SuperscriptBox["nut", "2"], " ", "Rddtt"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["fp", "2"], " ", 
   SuperscriptBox["ndt", "2"], " ", "nut", " ", "nu\[Theta]", " ", 
   "Rddt\[Theta]"}], "-", 
  RowBox[{"2", " ", "fp", " ", "ndt", " ", "nut", " ", "Rddt\[Rho]"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["fp", "2"], " ", 
   SuperscriptBox["ndt", "2"], " ", "nut", " ", "nu\[Rho]", " ", 
   "Rddt\[Rho]"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["fp", "2"], " ", 
   SuperscriptBox["ndt", "2"], " ", "nut", " ", "nu\[Phi]", " ", 
   "Rddt\[Phi]"}], "+", 
  RowBox[{
   SuperscriptBox["fp", "2"], " ", 
   SuperscriptBox["ndt", "2"], " ", 
   SuperscriptBox["nu\[Theta]", "2"], " ", "Rdd\[Theta]\[Theta]"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["fp", "2"], " ", 
   SuperscriptBox["ndt", "2"], " ", "nu\[Theta]", " ", "nu\[Phi]", " ", 
   "Rdd\[Theta]\[Phi]"}], "-", 
  RowBox[{
  "2", " ", "fp", " ", "ndt", " ", "nu\[Theta]", " ", "Rdd\[Rho]\[Theta]"}], 
  "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["fp", "2"], " ", 
   SuperscriptBox["ndt", "2"], " ", "nu\[Theta]", " ", "nu\[Rho]", " ", 
   "Rdd\[Rho]\[Theta]"}], "+", "Rdd\[Rho]\[Rho]", "-", 
  RowBox[{
  "2", " ", "fp", " ", "ndt", " ", "nu\[Rho]", " ", "Rdd\[Rho]\[Rho]"}], "+", 
  
  RowBox[{
   SuperscriptBox["fp", "2"], " ", 
   SuperscriptBox["ndt", "2"], " ", 
   SuperscriptBox["nu\[Rho]", "2"], " ", "Rdd\[Rho]\[Rho]"}], "-", 
  RowBox[{
  "2", " ", "fp", " ", "ndt", " ", "nu\[Phi]", " ", "Rdd\[Rho]\[Phi]"}], "+", 
  
  RowBox[{"2", " ", 
   SuperscriptBox["fp", "2"], " ", 
   SuperscriptBox["ndt", "2"], " ", "nu\[Rho]", " ", "nu\[Phi]", " ", 
   "Rdd\[Rho]\[Phi]"}], "+", 
  RowBox[{
   SuperscriptBox["fp", "2"], " ", 
   SuperscriptBox["ndt", "2"], " ", 
   SuperscriptBox["nu\[Phi]", "2"], " ", "Rdd\[Phi]\[Phi]"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["fp", "2"], " ", "ndt", " ", "nut", " ", "Rddt\[Theta]", 
   " ", "\[Gamma]ud\[Theta]t"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["fp", "2"], " ", "ndt", " ", "nu\[Theta]", " ", 
   "Rdd\[Theta]\[Theta]", " ", "\[Gamma]ud\[Theta]t"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["fp", "2"], " ", "ndt", " ", "nu\[Phi]", " ", 
   "Rdd\[Theta]\[Phi]", " ", "\[Gamma]ud\[Theta]t"}], "+", 
  RowBox[{
  "2", " ", "fp", " ", "Rdd\[Rho]\[Theta]", " ", "\[Gamma]ud\[Theta]t"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["fp", "2"], " ", "ndt", " ", "nu\[Rho]", " ", 
   "Rdd\[Rho]\[Theta]", " ", "\[Gamma]ud\[Theta]t"}], "+", 
  RowBox[{
   SuperscriptBox["fp", "2"], " ", "Rdd\[Theta]\[Theta]", " ", 
   SuperscriptBox["\[Gamma]ud\[Theta]t", "2"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["fp", "2"], " ", "ndt", " ", "nut", " ", "Rddt\[Rho]", " ", 
   "\[Gamma]ud\[Rho]t"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["fp", "2"], " ", "ndt", " ", "nu\[Theta]", " ", 
   "Rdd\[Rho]\[Theta]", " ", "\[Gamma]ud\[Rho]t"}], "+", 
  RowBox[{"2", " ", "fp", " ", "Rdd\[Rho]\[Rho]", " ", "\[Gamma]ud\[Rho]t"}], 
  "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["fp", "2"], " ", "ndt", " ", "nu\[Rho]", " ", 
   "Rdd\[Rho]\[Rho]", " ", "\[Gamma]ud\[Rho]t"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["fp", "2"], " ", "ndt", " ", "nu\[Phi]", " ", 
   "Rdd\[Rho]\[Phi]", " ", "\[Gamma]ud\[Rho]t"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["fp", "2"], " ", "Rdd\[Rho]\[Theta]", " ", 
   "\[Gamma]ud\[Theta]t", " ", "\[Gamma]ud\[Rho]t"}], "+", 
  RowBox[{
   SuperscriptBox["fp", "2"], " ", "Rdd\[Rho]\[Rho]", " ", 
   SuperscriptBox["\[Gamma]ud\[Rho]t", "2"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["fp", "2"], " ", "ndt", " ", "nut", " ", "Rddt\[Phi]", " ", 
   "\[Gamma]ud\[Phi]t"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["fp", "2"], " ", "ndt", " ", "nu\[Theta]", " ", 
   "Rdd\[Theta]\[Phi]", " ", "\[Gamma]ud\[Phi]t"}], "+", 
  RowBox[{"2", " ", "fp", " ", "Rdd\[Rho]\[Phi]", " ", "\[Gamma]ud\[Phi]t"}], 
  "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["fp", "2"], " ", "ndt", " ", "nu\[Rho]", " ", 
   "Rdd\[Rho]\[Phi]", " ", "\[Gamma]ud\[Phi]t"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["fp", "2"], " ", "ndt", " ", "nu\[Phi]", " ", 
   "Rdd\[Phi]\[Phi]", " ", "\[Gamma]ud\[Phi]t"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["fp", "2"], " ", "Rdd\[Theta]\[Phi]", " ", 
   "\[Gamma]ud\[Theta]t", " ", "\[Gamma]ud\[Phi]t"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["fp", "2"], " ", "Rdd\[Rho]\[Phi]", " ", 
   "\[Gamma]ud\[Rho]t", " ", "\[Gamma]ud\[Phi]t"}], "+", 
  RowBox[{
   SuperscriptBox["fp", "2"], " ", "Rdd\[Phi]\[Phi]", " ", 
   SuperscriptBox["\[Gamma]ud\[Phi]t", "2"]}]}]], "Output",
 CellChangeTimes->{
  3.815569953468459*^9, 3.815571097185182*^9, {3.815571596717394*^9, 
   3.815571622019576*^9}, 3.815629931538645*^9, {3.81576795404559*^9, 
   3.8157679596627483`*^9}, 3.816022164876232*^9, {3.816022236973949*^9, 
   3.816022242807658*^9}, 3.816022305122107*^9, 3.8163241861408243`*^9, 
   3.81632476638809*^9, 3.816422937956386*^9, 3.816930126001532*^9, 
   3.817103126203121*^9, 3.817297591427911*^9, 3.817721379720581*^9, 
   3.8183956344592543`*^9, 3.8185693984799957`*^9, 3.819802659472563*^9, 
   3.8199472194453506`*^9, 3.820313012354991*^9, 3.82452803703153*^9, {
   3.824528329515478*^9, 3.824528332346714*^9}, 3.824613408963626*^9, 
   3.828893019003594*^9, 3.840689455542532*^9, 3.840703931439999*^9, 
   3.840704858408435*^9, 3.8407050322484837`*^9, 3.84140035786971*^9, 
   3.841484888025165*^9, 3.8414852311730137`*^9, 3.841823316498872*^9, 
   3.84241660182337*^9, 3.843915396765863*^9, 3.846828971851807*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"7d484c85-e134-4c7b-9c8d-c13dff971f65"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"mainBSeq1Schm", "-", "mainBSeq1Schm2"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.81576780773171*^9, 3.815767810298047*^9}, {
   3.815767980611051*^9, 3.815767990066105*^9}, 3.815768037497191*^9, 
   3.81576808422456*^9, {3.815768134417306*^9, 3.81576817805509*^9}, 
   3.815768222193515*^9, 3.815768257251896*^9, {3.816022252115159*^9, 
   3.816022261824491*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"7d510d51-75fd-4713-abe4-7288ead16066"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.815767810619337*^9, {3.8157679809515533`*^9, 3.815767990418785*^9}, 
   3.815768037988038*^9, 3.815768084600299*^9, {3.815768134840786*^9, 
   3.815768178459667*^9}, 3.81576822332688*^9, 3.815768268760994*^9, {
   3.816022255047009*^9, 3.8160222622638187`*^9}, 3.816022307655458*^9, 
   3.816324186165285*^9, 3.8163247664337254`*^9, 3.8164229379951*^9, 
   3.816930126026313*^9, 3.8171031262174263`*^9, 3.817297591450225*^9, 
   3.81772137974749*^9, 3.81839563446909*^9, 3.818569398490965*^9, 
   3.819802659518156*^9, 3.819947219475635*^9, 3.82031301237132*^9, 
   3.824528038394031*^9, 3.8245283353181868`*^9, 3.824613408987273*^9, 
   3.828893019036014*^9, 3.8406894555713263`*^9, 3.840703931482973*^9, 
   3.840704858444314*^9, 3.840705032300248*^9, 3.841400357916902*^9, 
   3.841484888051518*^9, 3.84148523117973*^9, 3.84182331652957*^9, 
   3.842416601850687*^9, 3.843915396835373*^9, 3.8468289719095707`*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"c9dec83e-f0e0-469d-bd5e-eb87affb80f1"]
}, Open  ]],

Cell["\<\
write it schematically in terms of projections and then translate the \
projections in terms of EE eqs (impose the EEs)\
\>", "Text",
 CellChangeTimes->{{3.816022641680458*^9, 3.816022663541436*^9}, {
  3.843916103002812*^9, 
  3.843916108096447*^9}},ExpressionUUID->"edfb723d-2f6e-4805-a22b-\
cac8bb12691f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mainBSeq1Schm3", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["fp", "2"], " ", "\[Gamma]\[Gamma]Rddtt"}], " ", "+", 
     " ", 
     RowBox[{"2", "fp", " ", "\[Gamma]\[Gamma]Rddt\[Rho]"}], " ", "+", " ", 
     "\[Gamma]\[Gamma]Rdd\[Rho]\[Rho]", " ", "-", " ", 
     RowBox[{"2", " ", 
      SuperscriptBox["fp", "2"], "  ", "ndt", " ", "n\[Gamma]Rddt"}], " ", 
     "-", 
     RowBox[{"2", " ", "fp", " ", "ndt", " ", "n\[Gamma]Rdd\[Rho]"}], " ", 
     "+", 
     RowBox[{"ndt", " ", "ndt", "  ", "nnRdd2"}]}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.816022571170126*^9, 3.816022637528145*^9}, {
  3.8160226714840107`*^9, 3.816022740852241*^9}, {3.8245283666007833`*^9, 
  3.8245283936040154`*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"dfe7e30b-979f-448a-a29a-f4229ec4edc2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"toEEs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Gamma]\[Gamma]Rddtt", "\[Rule]", " ", 
      RowBox[{
       RowBox[{
       "\[Beta]u\[Rho]", " ", "\[Beta]u\[Rho]", " ", "K\[Rho]\[Rho]"}], "+", 
       RowBox[{
       "\[Beta]u\[Theta]", " ", "\[Beta]u\[Theta]", " ", 
        "K\[Theta]\[Theta]"}], "+", 
       RowBox[{
       "\[Beta]u\[Phi]", " ", "\[Beta]u\[Phi]", " ", "K\[Phi]\[Phi]"}], "+", 
       RowBox[{
       "2", "\[Beta]u\[Rho]", " ", "\[Beta]u\[Theta]", " ", 
        "K\[Rho]\[Theta]"}], "+", 
       RowBox[{
       "2", "\[Beta]u\[Rho]", " ", "\[Beta]u\[Phi]", " ", "K\[Rho]\[Phi]"}], 
       "+", 
       RowBox[{
       "2", "\[Beta]u\[Theta]", " ", "\[Beta]u\[Phi]", " ", 
        "K\[Theta]\[Phi]"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Gamma]\[Gamma]Rddt\[Rho]", "\[Rule]", 
      RowBox[{
       RowBox[{"\[Beta]u\[Rho]", " ", "K\[Rho]\[Rho]"}], " ", "+", " ", 
       RowBox[{"\[Beta]u\[Theta]", " ", "K\[Rho]\[Theta]"}], "+", " ", 
       RowBox[{"\[Beta]u\[Phi]", " ", "K\[Rho]\[Phi]"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Gamma]\[Gamma]Rddt\[Theta]", "\[Rule]", 
      RowBox[{
       RowBox[{"\[Beta]u\[Rho]", " ", "K\[Rho]\[Theta]"}], " ", "+", " ", 
       RowBox[{"\[Beta]u\[Theta]", " ", "K\[Theta]\[Theta]"}], "+", " ", 
       RowBox[{"\[Beta]u\[Phi]", " ", "K\[Theta]\[Phi]"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Gamma]\[Gamma]Rddt\[Phi]", "\[Rule]", 
      RowBox[{
       RowBox[{"\[Beta]u\[Rho]", " ", "K\[Rho]\[Phi]"}], " ", "+", " ", 
       RowBox[{"\[Beta]u\[Theta]", " ", "K\[Theta]\[Phi]"}], "+", " ", 
       RowBox[{"\[Beta]u\[Phi]", " ", "K\[Phi]\[Phi]"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"n\[Gamma]Rddt", "\[Rule]", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[Beta]u\[Rho]"}], " ", "M\[Rho]"}], " ", "-", " ", 
       RowBox[{"\[Beta]u\[Theta]", " ", "M\[Theta]"}], "-", " ", 
       RowBox[{"\[Beta]u\[Phi]", " ", "M\[Phi]"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"nnRdd2", " ", "\[Rule]", " ", 
      RowBox[{"H", "\[IndentingNewLine]", "-", 
       RowBox[{"\[Gamma]uu\[Rho]\[Rho]", " ", "K\[Rho]\[Rho]"}], "-", 
       RowBox[{"\[Gamma]uu\[Theta]\[Theta]", " ", "K\[Theta]\[Theta]"}], "-", 
       
       RowBox[{"\[Gamma]uu\[Phi]\[Phi]", " ", "K\[Phi]\[Phi]"}], 
       "\[IndentingNewLine]", "-", 
       RowBox[{"2", "\[Gamma]uu\[Rho]\[Theta]", " ", "K\[Rho]\[Theta]"}], "-", 
       RowBox[{"2", "\[Gamma]uu\[Rho]\[Phi]", " ", "K\[Rho]\[Phi]"}], "-", 
       RowBox[{"2", "\[Gamma]uu\[Theta]\[Phi]", " ", "K\[Theta]\[Phi]"}]}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"n\[Gamma]Rdd\[Rho]", "\[Rule]", " ", 
      RowBox[{"-", "M\[Rho]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"n\[Gamma]Rdd\[Theta]", "\[Rule]", " ", 
      RowBox[{"-", "M\[Theta]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"n\[Gamma]Rdd\[Phi]", "\[Rule]", " ", 
      RowBox[{"-", "M\[Phi]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
     "\[Gamma]\[Gamma]Rdd\[Rho]\[Rho]", "\[Rule]", " ", "K\[Rho]\[Rho]"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
     "\[Gamma]\[Gamma]Rdd\[Rho]\[Theta]", " ", "\[Rule]", " ", 
      "K\[Rho]\[Theta]"}], ",", "\[IndentingNewLine]", 
     RowBox[{
     "\[Gamma]\[Gamma]Rdd\[Rho]\[Phi]", " ", "\[Rule]", " ", 
      "K\[Rho]\[Phi]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.816022743167872*^9, 3.816022887154571*^9}, {
  3.816023233553609*^9, 3.816023458903863*^9}, {3.816023496102069*^9, 
  3.816023507166453*^9}, {3.816023549634904*^9, 3.816023569259774*^9}, {
  3.8160558363217287`*^9, 3.816055867463237*^9}, {3.81605784514424*^9, 
  3.8160578622726307`*^9}, {3.8160593551754427`*^9, 3.8160593638399*^9}, {
  3.816059448602345*^9, 3.8160594845074987`*^9}, {3.824528421993142*^9, 
  3.824528505674644*^9}, {3.842419287587535*^9, 3.84241931782408*^9}, {
  3.8424195441628838`*^9, 3.842419568871817*^9}, {3.8424196288612757`*^9, 
  3.842419658485755*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"b9bbf3a0-e6b0-4e36-a025-71dfa5f2170f"],

Cell["\<\
The following come from the mapping between characteristic and ADM variables, \
and the conditions imposed on the characteristic metric ansatz.\
\>", "Text",
 CellChangeTimes->{{3.843916123285808*^9, 
  3.8439161575083437`*^9}},ExpressionUUID->"567cfa4a-8cdc-455d-9581-\
fd885137afdc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]uuIn\[Gamma]ddLapseShift", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Gamma]uu\[Rho]\[Rho]", "\[Rule]", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"fp", " ", "\[Beta]u\[Rho]"}]}], ")"}], "2"], 
       RowBox[{
        SuperscriptBox["fp", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"]}]]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Gamma]uu\[Rho]\[Theta]", "\[Rule]", 
      FractionBox[
       RowBox[{"\[Beta]u\[Theta]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"fp", " ", "\[Beta]u\[Rho]"}]}], ")"}]}], 
       RowBox[{"fp", " ", 
        SuperscriptBox["\[Alpha]", "2"]}]]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Gamma]uu\[Rho]\[Phi]", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"fp", " ", "\[Beta]u\[Rho]"}]}], ")"}], " ", 
        "\[Beta]u\[Phi]"}], 
       RowBox[{"fp", " ", 
        SuperscriptBox["\[Alpha]", "2"]}]]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Gamma]uu\[Theta]\[Theta]", "\[Rule]", 
      RowBox[{
       FractionBox[
        SuperscriptBox["\[Beta]u\[Theta]", "2"], 
        SuperscriptBox["\[Alpha]", "2"]], "+", 
       FractionBox["\[Gamma]\[Phi]\[Phi]", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"]}], "+", 
         RowBox[{
         "\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Phi]\[Phi]"}]}]]}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"\[Gamma]uu\[Theta]\[Phi]", "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"\[Beta]u\[Theta]", " ", "\[Beta]u\[Phi]"}], 
        SuperscriptBox["\[Alpha]", "2"]], "+", 
       FractionBox["\[Gamma]\[Theta]\[Phi]", 
        RowBox[{
         SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"], "-", 
         RowBox[{
         "\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Phi]\[Phi]"}]}]]}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"\[Gamma]uu\[Phi]\[Phi]", "\[Rule]", 
      RowBox[{
       FractionBox[
        SuperscriptBox["\[Beta]u\[Phi]", "2"], 
        SuperscriptBox["\[Alpha]", "2"]], "+", 
       FractionBox["\[Gamma]\[Theta]\[Theta]", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"]}], "+", 
         RowBox[{
         "\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Phi]\[Phi]"}]}]]}]}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.824544280181581*^9, 3.824544360046413*^9}, 
   3.8246523854736757`*^9, {3.824722825298889*^9, 3.824722837693075*^9}, {
   3.824722902714519*^9, 3.824722937699595*^9}, {3.824723014425497*^9, 
   3.824723104969536*^9}, {3.824788297626628*^9, 3.824788308553507*^9}, {
   3.8424193221743526`*^9, 3.8424193583820553`*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"118cb23f-e76b-4f13-a83e-03a554a106fb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mainBSeq1Schm3b", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"mainBSeq1Schm3", "/.", "toEEs"}], "/.", "toEEs"}], "/.", 
       RowBox[{"ndt", "\[Rule]", 
        RowBox[{"-", "\[Alpha]"}]}]}], "/.", 
      "\[Gamma]uuIn\[Gamma]ddLapseShift"}], "//", "Expand"}], "//", 
    "Simplify"}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.816023336093824*^9, 3.8160233654413424`*^9}, 
   3.816023532180299*^9, {3.816055497095318*^9, 3.816055502235903*^9}, {
   3.8245436946776457`*^9, 3.824543694941619*^9}, {3.824544366105343*^9, 
   3.82454440381295*^9}, {3.824652407182494*^9, 3.824652408101959*^9}, {
   3.8247030453973427`*^9, 3.824703045975844*^9}, {3.8247228597901897`*^9, 
   3.824722860068191*^9}, {3.824722974071394*^9, 3.8247229757532253`*^9}, {
   3.8247232363935413`*^9, 3.8247232373028517`*^9}, {3.824723320480834*^9, 
   3.824723320645754*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"b85e847a-7f09-4c1f-aff1-fd319030343e"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["fp", "2"]}], ")"}], " ", "K\[Rho]\[Rho]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"fp", " ", "\[Beta]u\[Rho]"}]}], ")"}], "2"]}], 
   SuperscriptBox["fp", "2"]], "-", 
  RowBox[{"\[Beta]u\[Theta]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"K\[Theta]\[Theta]", " ", "\[Beta]u\[Theta]"}], "+", 
     RowBox[{"2", " ", "K\[Rho]\[Theta]", " ", "\[Beta]u\[Rho]"}]}], ")"}]}], 
  "-", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"K\[Theta]\[Phi]", " ", "\[Beta]u\[Theta]"}], "+", 
     RowBox[{"K\[Rho]\[Phi]", " ", "\[Beta]u\[Rho]"}]}], ")"}], " ", 
   "\[Beta]u\[Phi]"}], "-", 
  RowBox[{"K\[Phi]\[Phi]", " ", 
   SuperscriptBox["\[Beta]u\[Phi]", "2"]}], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"K\[Rho]\[Theta]", " ", "\[Beta]u\[Theta]"}], "+", 
      RowBox[{"K\[Rho]\[Phi]", " ", "\[Beta]u\[Phi]"}]}], ")"}]}], "fp"], "+", 
  RowBox[{"2", " ", "fp", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "M\[Rho]"}], " ", "\[Alpha]"}], "+", 
     RowBox[{"K\[Rho]\[Theta]", " ", "\[Beta]u\[Theta]"}], "+", 
     RowBox[{"K\[Rho]\[Phi]", " ", "\[Beta]u\[Phi]"}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["fp", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "M\[Theta]", " ", "\[Alpha]", " ", 
      "\[Beta]u\[Theta]"}], "+", 
     RowBox[{"K\[Theta]\[Theta]", " ", 
      SuperscriptBox["\[Beta]u\[Theta]", "2"]}], "+", 
     RowBox[{
     "2", " ", "K\[Rho]\[Theta]", " ", "\[Beta]u\[Theta]", " ", 
      "\[Beta]u\[Rho]"}], "+", 
     RowBox[{
     "2", " ", "K\[Theta]\[Phi]", " ", "\[Beta]u\[Theta]", " ", 
      "\[Beta]u\[Phi]"}], "+", 
     RowBox[{
     "2", " ", "K\[Rho]\[Phi]", " ", "\[Beta]u\[Rho]", " ", 
      "\[Beta]u\[Phi]"}], "+", 
     RowBox[{"K\[Phi]\[Phi]", " ", 
      SuperscriptBox["\[Beta]u\[Phi]", "2"]}], "-", 
     RowBox[{"2", " ", "\[Alpha]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"M\[Rho]", " ", "\[Beta]u\[Rho]"}], "+", 
        RowBox[{"M\[Phi]", " ", "\[Beta]u\[Phi]"}]}], ")"}]}]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[Alpha]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"K\[Phi]\[Phi]", " ", "\[Gamma]\[Theta]\[Theta]"}], "-", 
      RowBox[{"2", " ", "K\[Theta]\[Phi]", " ", "\[Gamma]\[Theta]\[Phi]"}], 
      "+", 
      RowBox[{"H", " ", 
       SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"]}], "+", 
      RowBox[{"K\[Theta]\[Theta]", " ", "\[Gamma]\[Phi]\[Phi]"}], "-", 
      RowBox[{
      "H", " ", "\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Phi]\[Phi]"}]}], 
     ")"}]}], 
   RowBox[{
    SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"], "-", 
    RowBox[{
    "\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Phi]\[Phi]"}]}]]}]], "Output",\

 CellChangeTimes->{{3.8160235149954557`*^9, 3.816023572253542*^9}, 
   3.816055502595438*^9, 3.816055870136899*^9, 3.816057867713912*^9, 
   3.8163241861992083`*^9, 3.816324766489868*^9, 3.816422938052623*^9, 
   3.816930126065454*^9, 3.817103126242838*^9, 3.81729759148872*^9, 
   3.8177213797966003`*^9, 3.81839563451108*^9, 3.81856939857588*^9, 
   3.819802659552545*^9, 3.819947219524663*^9, 3.8203130123976994`*^9, 
   3.824543695901661*^9, 3.824544366852488*^9, 3.82454440426993*^9, 
   3.824613409032415*^9, {3.824652390818012*^9, 3.8246524086133947`*^9}, 
   3.8247030463919897`*^9, 3.824722860768794*^9, 3.824722943324071*^9, 
   3.824722977305711*^9, 3.8247231082895327`*^9, 3.824723238036708*^9, 
   3.824723321141243*^9, 3.824788313181789*^9, 3.8288930216034927`*^9, 
   3.8406894570320663`*^9, 3.840703933408813*^9, 3.840704860241768*^9, 
   3.840705034037525*^9, 3.8414003602391243`*^9, 3.841484889799451*^9, 
   3.841485233577696*^9, 3.841823318594428*^9, 3.8424166039586143`*^9, 
   3.8424194384479103`*^9, 3.8424196773393393`*^9, 3.843915406555262*^9, 
   3.84682897900356*^9},
 CellLabel->
  "Out[135]=",ExpressionUUID->"6edba148-8b25-4688-8eeb-1cc9917ac66a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mainBSeq1Schm3c", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{"mainBSeq1Schm3b", ",", 
    RowBox[{"{", 
     RowBox[{
     "H", ",", "M\[Rho]", ",", "M\[Theta]", ",", "M\[Phi]", ",", 
      "K\[Rho]\[Rho]", ",", "K\[Rho]\[Theta]", ",", "K\[Rho]\[Phi]", ",", 
      "K\[Theta]\[Theta]", ",", "K\[Theta]\[Phi]", ",", "K\[Phi]\[Phi]"}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.824545088723551*^9, 3.824545183268654*^9}, {
  3.824722992537519*^9, 3.824722993565525*^9}, {3.824723115358954*^9, 
  3.824723116257741*^9}, {3.824729378255145*^9, 3.824729386212523*^9}, {
  3.824729423551379*^9, 3.824729461977901*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"95bc1762-e130-46f2-813b-7da95f9fe917"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   SuperscriptBox["fp", "2"], " ", "M\[Theta]", " ", "\[Alpha]", " ", 
   "\[Beta]u\[Theta]"}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["fp", "2"]}], ")"}], " ", "K\[Rho]\[Rho]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"fp", " ", "\[Beta]u\[Rho]"}]}], ")"}], "2"]}], 
   SuperscriptBox["fp", "2"]], "+", 
  RowBox[{"M\[Rho]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "fp", " ", "\[Alpha]"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["fp", "2"], " ", "\[Alpha]", " ", "\[Beta]u\[Rho]"}]}], 
    ")"}]}], "+", 
  RowBox[{"K\[Rho]\[Theta]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "\[Beta]u\[Theta]"}], "fp"]}], "+", 
     RowBox[{"2", " ", "fp", " ", "\[Beta]u\[Theta]"}], "-", 
     RowBox[{"2", " ", "\[Beta]u\[Theta]", " ", "\[Beta]u\[Rho]"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["fp", "2"], " ", "\[Beta]u\[Theta]", " ", 
      "\[Beta]u\[Rho]"}]}], ")"}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["fp", "2"], " ", "M\[Phi]", " ", "\[Alpha]", " ", 
   "\[Beta]u\[Phi]"}], "+", 
  RowBox[{"K\[Rho]\[Phi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "\[Beta]u\[Phi]"}], "fp"]}], "+", 
     RowBox[{"2", " ", "fp", " ", "\[Beta]u\[Phi]"}], "-", 
     RowBox[{"2", " ", "\[Beta]u\[Rho]", " ", "\[Beta]u\[Phi]"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["fp", "2"], " ", "\[Beta]u\[Rho]", " ", 
      "\[Beta]u\[Phi]"}]}], ")"}]}], "+", 
  RowBox[{"K\[Phi]\[Phi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["\[Beta]u\[Phi]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["fp", "2"], " ", 
      SuperscriptBox["\[Beta]u\[Phi]", "2"]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], " ", "\[Gamma]\[Theta]\[Theta]"}], 
      RowBox[{
       SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"], "-", 
       RowBox[{"\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Phi]\[Phi]"}]}]]}],
     ")"}]}], "+", 
  RowBox[{"K\[Theta]\[Phi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "\[Beta]u\[Theta]", " ", "\[Beta]u\[Phi]"}], 
     "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["fp", "2"], " ", "\[Beta]u\[Theta]", " ", 
      "\[Beta]u\[Phi]"}], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", "\[Gamma]\[Theta]\[Phi]"}], 
      RowBox[{
       SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"], "-", 
       RowBox[{"\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Phi]\[Phi]"}]}]]}],
     ")"}]}], "+", 
  RowBox[{"K\[Theta]\[Theta]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["\[Beta]u\[Theta]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["fp", "2"], " ", 
      SuperscriptBox["\[Beta]u\[Theta]", "2"]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], " ", "\[Gamma]\[Phi]\[Phi]"}], 
      RowBox[{
       SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"], "-", 
       RowBox[{"\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Phi]\[Phi]"}]}]]}],
     ")"}]}], "+", 
  RowBox[{"H", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"]}], 
      RowBox[{
       SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"], "-", 
       RowBox[{"\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Phi]\[Phi]"}]}]], 
     "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], " ", "\[Gamma]\[Theta]\[Theta]", " ", 
       "\[Gamma]\[Phi]\[Phi]"}], 
      RowBox[{
       SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"], "-", 
       RowBox[{"\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Phi]\[Phi]"}]}]]}],
     ")"}]}]}]], "Output",
 CellChangeTimes->{{3.824545154658084*^9, 3.824545183682803*^9}, 
   3.8246134090586367`*^9, {3.824652394923706*^9, 3.824652411500702*^9}, 
   3.824703051476129*^9, 3.82472286393524*^9, 3.824722946532847*^9, {
   3.824722979239564*^9, 3.824722993867902*^9}, {3.824723110364324*^9, 
   3.824723116659424*^9}, 3.824723239190798*^9, 3.82472332282345*^9, 
   3.824729388113538*^9, {3.8247294243943863`*^9, 3.824729438599238*^9}, 
   3.824788284167007*^9, 3.824788316564205*^9, 3.828893021667499*^9, 
   3.840689457067666*^9, 3.840703933456963*^9, 3.8407048602858953`*^9, 
   3.840705034095005*^9, 3.84140036028473*^9, 3.841484889831421*^9, 
   3.841485233619734*^9, 3.841823318647595*^9, 3.84241660399218*^9, 
   3.842419449983407*^9, 3.842419679936934*^9, 3.843915406662015*^9, 
   3.8468289790652733`*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"0d6d68da-5aef-4158-8f39-537faad3a150"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "main eq. ",
 Cell[BoxData[
  FormBox[
   RowBox[{"0", " ", "=", " ", 
    RowBox[{
     SubscriptBox["R", "r\[Theta]"], " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"f", "'"}], ")"}], 
       SubscriptBox["R", "t\[Theta]"]}], "+", 
      SubscriptBox["R", "\[Rho]\[Theta]"]}]}]}], TraditionalForm]],
  ExpressionUUID->"37bf32c7-193b-4450-ab1e-31d30881def7"]
}], "Subsection",
 CellChangeTimes->{{3.815571953189827*^9, 3.815571959429031*^9}, {
  3.815572057726058*^9, 3.815572069130254*^9}, {3.8245456502212973`*^9, 
  3.824545670922167*^9}, {3.824546859366283*^9, 
  3.824546862501738*^9}},ExpressionUUID->"9fc67d1f-c37a-4d3c-a055-\
505c8a07c386"],

Cell[TextData[{
 "write ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"f", "'"}], ")"}], 
     SubscriptBox["R", "t\[Theta]"]}], " ", "+", " ", 
    SubscriptBox["R", "\[Rho]\[Theta]"]}], TraditionalForm]],ExpressionUUID->
  "0f53345d-b2c9-401d-944d-8139c212a587"],
 " using ",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    SubscriptBox[
     SuperscriptBox["\[Delta]", "\[Mu]"], "\[Alpha]"]}], TraditionalForm]],
  ExpressionUUID->"72a077e9-4ce1-40aa-86b0-db2c324365bc"],
 " :"
}], "Text",
 CellChangeTimes->{
  3.815572049664674*^9, {3.815572082520191*^9, 3.815572107397069*^9}, {
   3.8160591827563343`*^9, 3.8160591827564907`*^9}, {3.8245457013755903`*^9, 
   3.824545712165653*^9}},ExpressionUUID->"fa56efcc-c46c-43b7-b9e0-\
7c1695c74c18"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mainBSeq2Schm", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"fp", " ", 
     RowBox[{"\[Delta]\[Delta]Rdd", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "+", 
    RowBox[{"\[Delta]\[Delta]Rdd", "[", 
     RowBox[{"[", 
      RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.815572118975993*^9, 3.8155721315445766`*^9}, {
  3.816059185669692*^9, 3.816059189709084*^9}, {3.816059219896483*^9, 
  3.8160592201398993`*^9}, {3.8245457152430077`*^9, 3.824545721183695*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"2cb2d5d1-8ffd-47a5-abeb-95bb6ccea8fd"],

Cell[BoxData[
 RowBox[{"Rdd\[Rho]\[Theta]", "+", 
  RowBox[{"fp", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "ndt"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"nut", " ", "Rddt\[Theta]"}], "+", 
        RowBox[{"nu\[Theta]", " ", "Rdd\[Theta]\[Theta]"}], "+", 
        RowBox[{"nu\[Phi]", " ", "Rdd\[Theta]\[Phi]"}], "+", 
        RowBox[{"nu\[Rho]", " ", "Rdd\[Rho]\[Theta]"}]}], ")"}]}], "+", 
     RowBox[{"Rdd\[Theta]\[Theta]", " ", "\[Gamma]ud\[Theta]t"}], "+", 
     RowBox[{"Rdd\[Rho]\[Theta]", " ", "\[Gamma]ud\[Rho]t"}], "+", 
     RowBox[{"Rdd\[Theta]\[Phi]", " ", "\[Gamma]ud\[Phi]t"}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.815572132035371*^9, 3.8156299320017548`*^9, 
  3.816059191100087*^9, 3.816059288114729*^9, 3.8163241865039167`*^9, 
  3.816324766877108*^9, 3.816423035170808*^9, 3.8169301264585657`*^9, 
  3.817103126731268*^9, 3.8172975920399437`*^9, 3.8177213803345013`*^9, 
  3.818395635082182*^9, 3.818569399223805*^9, 3.8198026600248547`*^9, 
  3.819947219899777*^9, 3.820313012798296*^9, 3.824545724356412*^9, 
  3.824613409233426*^9, 3.824652583787726*^9, 3.824703168214212*^9, 
  3.824788346288419*^9, 3.828893021809595*^9, 3.840689457157897*^9, 
  3.840703933584942*^9, 3.84070486039327*^9, 3.840705034200858*^9, 
  3.841400360379877*^9, 3.84148488992167*^9, 3.8414852337241163`*^9, 
  3.841823318741314*^9, 3.8424166040875*^9, 3.842419700759303*^9, 
  3.843915406820011*^9, 3.84682897918734*^9},
 CellLabel->
  "Out[137]=",ExpressionUUID->"ce102a81-e92e-4e49-abda-a51fae0a254e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mainBSeq2Schm2", "=", 
  RowBox[{
   RowBox[{"fp", " ", 
    RowBox[{"\[Gamma]\[Gamma]Rdd", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "+", 
   RowBox[{"\[Gamma]\[Gamma]Rdd", "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "3"}], "]"}], "]"}], "-", 
   RowBox[{"fp", " ", "ndt", " ", 
    RowBox[{"n\[Gamma]Rdd", "[", 
     RowBox[{"[", "3", "]"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.815768486194495*^9, 3.815768492043709*^9}, 
   3.815768565711375*^9, 3.815768611902336*^9, {3.8160592042593117`*^9, 
   3.816059284013616*^9}, {3.8245457335305767`*^9, 3.824545746407999*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"b045c369-c6d6-42e9-858e-9711fc3b7811"],

Cell[BoxData[
 RowBox[{"Rdd\[Rho]\[Theta]", "-", 
  RowBox[{"fp", " ", "ndt", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"nut", " ", "Rddt\[Theta]"}], "+", 
     RowBox[{"nu\[Theta]", " ", "Rdd\[Theta]\[Theta]"}], "+", 
     RowBox[{"nu\[Phi]", " ", "Rdd\[Theta]\[Phi]"}], "+", 
     RowBox[{"nu\[Rho]", " ", "Rdd\[Rho]\[Theta]"}]}], ")"}]}], "+", 
  RowBox[{"fp", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Rdd\[Theta]\[Theta]", " ", "\[Gamma]ud\[Theta]t"}], "+", 
     RowBox[{"Rdd\[Rho]\[Theta]", " ", "\[Gamma]ud\[Rho]t"}], "+", 
     RowBox[{"Rdd\[Theta]\[Phi]", " ", "\[Gamma]ud\[Phi]t"}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.815768492408701*^9, 3.815768566132977*^9, 
  3.8157686122429123`*^9, 3.816059285589369*^9, 3.816324186534122*^9, 
  3.8163247669252253`*^9, 3.8164230352817917`*^9, 3.816930126483685*^9, 
  3.817103126756413*^9, 3.817297592062005*^9, 3.817721380353485*^9, 
  3.818395635109391*^9, 3.8185693992859583`*^9, 3.819802660048707*^9, 
  3.819947219942428*^9, 3.820313012818243*^9, 3.824545747114379*^9, 
  3.824613409258602*^9, 3.82465258397989*^9, 3.8247031682746468`*^9, 
  3.8247883463515873`*^9, 3.828893021842915*^9, 3.840689457187257*^9, 
  3.8407039336225967`*^9, 3.840704860432188*^9, 3.84070503424232*^9, 
  3.841400360416828*^9, 3.8414848899446163`*^9, 3.841485233761039*^9, 
  3.841823318783889*^9, 3.842416604114003*^9, 3.842419703878368*^9, 
  3.843915406897689*^9, 3.846828979235827*^9},
 CellLabel->
  "Out[138]=",ExpressionUUID->"cd9bc1e2-708b-4fd6-b9d5-f46c3682c207"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"mainBSeq2Schm", "-", "mainBSeq2Schm2"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.8160592924509287`*^9, 3.816059295256456*^9}, {
  3.8245457706993437`*^9, 3.824545771457654*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"324c624a-c5b7-4299-9bc5-495c44981391"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.816059295872591*^9, 3.8163241865829144`*^9, 3.816324766972307*^9, 
   3.8164230352887506`*^9, 3.8169301265090847`*^9, 3.817103126782598*^9, 
   3.817297592084558*^9, 3.817721380369966*^9, 3.818395635136697*^9, 
   3.81856939932722*^9, 3.8198026600727167`*^9, 3.819947219978251*^9, 
   3.820313012838855*^9, {3.824545749521325*^9, 3.824545771748764*^9}, 
   3.824613409281598*^9, 3.8246525841794643`*^9, 3.824703168334889*^9, 
   3.824788346394589*^9, 3.828893021874506*^9, 3.840689457216357*^9, 
   3.840703933664033*^9, 3.840704860474331*^9, 3.840705034287121*^9, 
   3.8414003604540863`*^9, 3.8414848899679823`*^9, 3.841485233797978*^9, 
   3.841823318827116*^9, 3.8424166041406307`*^9, 3.842419705218783*^9, 
   3.8439154069817467`*^9, 3.846828979284535*^9},
 CellLabel->
  "Out[139]=",ExpressionUUID->"97d84dcf-cd03-4557-acc8-f4edf320eb0d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"mainBSeq2Schm3", "=", 
   RowBox[{
    RowBox[{"fp", " ", "\[Gamma]\[Gamma]Rddt\[Theta]"}], "+", 
    "\[Gamma]\[Gamma]Rdd\[Rho]\[Theta]", "-", 
    RowBox[{"fp", " ", "ndt", " ", "n\[Gamma]Rdd\[Theta]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"mainBSeq2Schm3b", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"mainBSeq2Schm3", "/.", "toEEs"}], "/.", "toEEs"}], "//", 
   "Expand"}]}]}], "Input",
 CellChangeTimes->{{3.816059315506804*^9, 3.816059340648365*^9}, {
  3.816059375379285*^9, 3.816059388099012*^9}, {3.824545777076329*^9, 
  3.824545783432042*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"1eb1e479-3a1a-4efc-bfa0-1ab8ec14d196"],

Cell[BoxData[
 RowBox[{"K\[Rho]\[Theta]", "+", 
  RowBox[{"fp", " ", "M\[Theta]", " ", "ndt"}], "+", 
  RowBox[{"fp", " ", "K\[Theta]\[Theta]", " ", "\[Beta]u\[Theta]"}], "+", 
  RowBox[{"fp", " ", "K\[Rho]\[Theta]", " ", "\[Beta]u\[Rho]"}], "+", 
  RowBox[{"fp", " ", "K\[Theta]\[Phi]", " ", "\[Beta]u\[Phi]"}]}]], "Output",
 CellChangeTimes->{
  3.816059388884101*^9, {3.816059460257551*^9, 3.816059489428513*^9}, 
   3.816324186609375*^9, 3.816324767020278*^9, 3.81642303535217*^9, 
   3.816930126535061*^9, 3.8171031268074293`*^9, 3.81729759210439*^9, 
   3.8177213803876534`*^9, 3.8183956351644087`*^9, 3.818569399369266*^9, 
   3.8198026600982227`*^9, 3.819947220011434*^9, 3.8203130128568373`*^9, 
   3.824545785340098*^9, 3.8246134093035917`*^9, 3.824652584251458*^9, 
   3.824703168387187*^9, 3.824788346402342*^9, 3.828893021922675*^9, 
   3.840689457250852*^9, 3.8407039337052593`*^9, 3.840704860483716*^9, 
   3.840705034333171*^9, 3.8414003604918003`*^9, 3.8414848899919767`*^9, 
   3.841485233832135*^9, 3.841823318870599*^9, 3.842416604167824*^9, 
   3.842419707689185*^9, 3.843915407053653*^9, 3.846828979335601*^9},
 CellLabel->
  "Out[141]=",ExpressionUUID->"42bd1a34-d00a-4fc1-96b9-dac4edd67ea3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mainBSeq2Schm3c", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"mainBSeq2Schm3b", "/.", 
     RowBox[{"ndt", "\[Rule]", 
      RowBox[{"-", "\[Alpha]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{
     "H", ",", "M\[Rho]", ",", "M\[Theta]", ",", "M\[Phi]", ",", 
      "K\[Rho]\[Rho]", ",", "K\[Rho]\[Theta]", ",", "K\[Rho]\[Phi]", ",", 
      "K\[Theta]\[Theta]", ",", "K\[Theta]\[Phi]", ",", "K\[Phi]\[Phi]"}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.816059410221924*^9, 3.816059432434259*^9}, 
   3.82454581281894*^9, {3.8245462335689983`*^9, 3.824546247267737*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"dd7b07cc-3789-42cf-bdb8-e363a3139cc5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "fp"}], " ", "M\[Theta]", " ", "\[Alpha]"}], "+", 
  RowBox[{"fp", " ", "K\[Theta]\[Theta]", " ", "\[Beta]u\[Theta]"}], "+", 
  RowBox[{"K\[Rho]\[Theta]", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"fp", " ", "\[Beta]u\[Rho]"}]}], ")"}]}], "+", 
  RowBox[{"fp", " ", "K\[Theta]\[Phi]", " ", "\[Beta]u\[Phi]"}]}]], "Output",
 CellChangeTimes->{{3.816059433525605*^9, 3.816059490875678*^9}, 
   3.816324186635507*^9, 3.816324767074142*^9, 3.8164230354043283`*^9, 
   3.8169301265638447`*^9, 3.817103126831962*^9, 3.817297592132707*^9, 
   3.81772138041381*^9, 3.8183956351958437`*^9, 3.818569399407865*^9, 
   3.819802660124826*^9, 3.8199472200432863`*^9, 3.8203130128787394`*^9, 
   3.824545814369584*^9, 3.824546248092127*^9, 3.824613409325816*^9, 
   3.824652584302952*^9, 3.824703168440928*^9, 3.824788346453402*^9, 
   3.828893021962842*^9, 3.840689457281355*^9, 3.840703933747322*^9, 
   3.8407048605298843`*^9, 3.840705034379087*^9, 3.8414003605420933`*^9, 
   3.841484890016843*^9, 3.8414852338680077`*^9, 3.841823318914246*^9, 
   3.842416604194228*^9, 3.842419711908553*^9, 3.843915407127008*^9, 
   3.846828979390777*^9},
 CellLabel->
  "Out[142]=",ExpressionUUID->"afdccac8-4a3d-483a-803d-e4a756858fe5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mainBSeq2Schm3c", "/.", 
  RowBox[{"K\[Theta]\[Theta]", "\[Rule]", "0"}]}]], "Input",
 CellChangeTimes->{{3.8247227588725147`*^9, 3.824722759712708*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"8aa0f272-4f07-4364-9050-cbd5c4e939b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "fp"}], " ", "M\[Theta]", " ", "\[Alpha]"}], "+", 
  RowBox[{"K\[Rho]\[Theta]", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"fp", " ", "\[Beta]u\[Rho]"}]}], ")"}]}], "+", 
  RowBox[{"fp", " ", "K\[Theta]\[Phi]", " ", "\[Beta]u\[Phi]"}]}]], "Output",
 CellChangeTimes->{3.8247227601831408`*^9, 3.824788346495224*^9, 
  3.828893021996216*^9, 3.8406894573101397`*^9, 3.840703933788576*^9, 
  3.840704860579151*^9, 3.840705034425742*^9, 3.8414003605918407`*^9, 
  3.8414848900408573`*^9, 3.841485233902255*^9, 3.8418233189576178`*^9, 
  3.842416604220332*^9, 3.842419713334268*^9, 3.843915407199398*^9, 
  3.8468289794506073`*^9},
 CellLabel->
  "Out[143]=",ExpressionUUID->"806bf927-1654-4219-82ed-472e79440a0c"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "main eq. ",
 Cell[BoxData[
  FormBox[
   RowBox[{"0", " ", "=", " ", 
    RowBox[{
     SubscriptBox["R", "r\[Phi]"], " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"f", "'"}], ")"}], 
       SubscriptBox["R", "t\[Phi]"]}], "+", 
      SubscriptBox["R", "\[Rho]\[Phi]"]}]}]}], TraditionalForm]],
  ExpressionUUID->"f8217d79-29d5-403f-9d03-d28dbcabe51b"]
}], "Subsection",
 CellChangeTimes->{{3.815571953189827*^9, 3.815571959429031*^9}, {
  3.815572057726058*^9, 3.815572069130254*^9}, {3.8245456502212973`*^9, 
  3.824545670922167*^9}, {3.824546100987356*^9, 3.824546108244618*^9}, {
  3.824546866718692*^9, 
  3.824546869616927*^9}},ExpressionUUID->"b7dd9ba0-c23c-4a44-8903-\
c2fef012bb7c"],

Cell[TextData[{
 "write ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"f", "'"}], ")"}], 
     SubscriptBox["R", "t\[Phi]"]}], " ", "+", " ", 
    SubscriptBox["R", "\[Rho]\[Phi]"]}], TraditionalForm]],ExpressionUUID->
  "4403dc30-5337-473b-9324-3279bfd9b4e6"],
 " using ",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    SubscriptBox[
     SuperscriptBox["\[Delta]", "\[Mu]"], "\[Alpha]"]}], TraditionalForm]],
  ExpressionUUID->"2c3ed332-413e-4045-8d75-ddb2e166929f"],
 " :"
}], "Text",
 CellChangeTimes->{
  3.815572049664674*^9, {3.815572082520191*^9, 3.815572107397069*^9}, {
   3.8160591827563343`*^9, 3.8160591827564907`*^9}, {3.8245457013755903`*^9, 
   3.824545712165653*^9}, {3.824546111611174*^9, 
   3.82454611482948*^9}},ExpressionUUID->"44c30801-70da-4a7f-8c9d-\
fede67c59091"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mainBSeq3Schm", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"fp", " ", 
     RowBox[{"\[Delta]\[Delta]Rdd", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "4"}], "]"}], "]"}]}], "+", 
    RowBox[{"\[Delta]\[Delta]Rdd", "[", 
     RowBox[{"[", 
      RowBox[{"2", ",", "4"}], "]"}], "]"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.815572118975993*^9, 3.8155721315445766`*^9}, {
  3.816059185669692*^9, 3.816059189709084*^9}, {3.816059219896483*^9, 
  3.8160592201398993`*^9}, {3.8245457152430077`*^9, 3.824545721183695*^9}, {
  3.8245461181211233`*^9, 3.824546125324922*^9}},
 CellLabel->
  "In[144]:=",ExpressionUUID->"71cf8388-fa76-4760-be0b-c2bd8ced0271"],

Cell[BoxData[
 RowBox[{"Rdd\[Rho]\[Phi]", "+", 
  RowBox[{"fp", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "ndt"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"nut", " ", "Rddt\[Phi]"}], "+", 
        RowBox[{"nu\[Theta]", " ", "Rdd\[Theta]\[Phi]"}], "+", 
        RowBox[{"nu\[Rho]", " ", "Rdd\[Rho]\[Phi]"}], "+", 
        RowBox[{"nu\[Phi]", " ", "Rdd\[Phi]\[Phi]"}]}], ")"}]}], "+", 
     RowBox[{"Rdd\[Theta]\[Phi]", " ", "\[Gamma]ud\[Theta]t"}], "+", 
     RowBox[{"Rdd\[Rho]\[Phi]", " ", "\[Gamma]ud\[Rho]t"}], "+", 
     RowBox[{"Rdd\[Phi]\[Phi]", " ", "\[Gamma]ud\[Phi]t"}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.815572132035371*^9, 3.8156299320017548`*^9, 
  3.816059191100087*^9, 3.816059288114729*^9, 3.8163241865039167`*^9, 
  3.816324766877108*^9, 3.816423035170808*^9, 3.8169301264585657`*^9, 
  3.817103126731268*^9, 3.8172975920399437`*^9, 3.8177213803345013`*^9, 
  3.818395635082182*^9, 3.818569399223805*^9, 3.8198026600248547`*^9, 
  3.819947219899777*^9, 3.820313012798296*^9, 3.824545724356412*^9, 
  3.824546138089347*^9, 3.8246134094776793`*^9, 3.824652589265284*^9, 
  3.824703182554459*^9, 3.824788351088971*^9, 3.8288930221339817`*^9, 
  3.8406894573982697`*^9, 3.840703933910068*^9, 3.840704860681921*^9, 
  3.840705034522167*^9, 3.8414003606921663`*^9, 3.841484890129694*^9, 
  3.841485234010994*^9, 3.841823319054405*^9, 3.8424166043179502`*^9, 
  3.842419718597703*^9, 3.843915407361793*^9, 3.8468289795821238`*^9},
 CellLabel->
  "Out[144]=",ExpressionUUID->"465bc86e-3d69-41a7-8b54-3255827cf730"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mainBSeq3Schm2", "=", 
  RowBox[{
   RowBox[{"fp", " ", 
    RowBox[{"\[Gamma]\[Gamma]Rdd", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "4"}], "]"}], "]"}]}], "+", 
   RowBox[{"\[Gamma]\[Gamma]Rdd", "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "4"}], "]"}], "]"}], "-", 
   RowBox[{"fp", " ", "ndt", " ", 
    RowBox[{"n\[Gamma]Rdd", "[", 
     RowBox[{"[", "4", "]"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.815768486194495*^9, 3.815768492043709*^9}, 
   3.815768565711375*^9, 3.815768611902336*^9, {3.8160592042593117`*^9, 
   3.816059284013616*^9}, {3.8245457335305767`*^9, 3.824545746407999*^9}, {
   3.824546127513465*^9, 3.824546135947802*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"5a06edf1-0f45-41da-993a-7faa371be436"],

Cell[BoxData[
 RowBox[{"Rdd\[Rho]\[Phi]", "-", 
  RowBox[{"fp", " ", "ndt", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"nut", " ", "Rddt\[Phi]"}], "+", 
     RowBox[{"nu\[Theta]", " ", "Rdd\[Theta]\[Phi]"}], "+", 
     RowBox[{"nu\[Rho]", " ", "Rdd\[Rho]\[Phi]"}], "+", 
     RowBox[{"nu\[Phi]", " ", "Rdd\[Phi]\[Phi]"}]}], ")"}]}], "+", 
  RowBox[{"fp", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Rdd\[Theta]\[Phi]", " ", "\[Gamma]ud\[Theta]t"}], "+", 
     RowBox[{"Rdd\[Rho]\[Phi]", " ", "\[Gamma]ud\[Rho]t"}], "+", 
     RowBox[{"Rdd\[Phi]\[Phi]", " ", "\[Gamma]ud\[Phi]t"}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.815768492408701*^9, 3.815768566132977*^9, 
  3.8157686122429123`*^9, 3.816059285589369*^9, 3.816324186534122*^9, 
  3.8163247669252253`*^9, 3.8164230352817917`*^9, 3.816930126483685*^9, 
  3.817103126756413*^9, 3.817297592062005*^9, 3.817721380353485*^9, 
  3.818395635109391*^9, 3.8185693992859583`*^9, 3.819802660048707*^9, 
  3.819947219942428*^9, 3.820313012818243*^9, 3.824545747114379*^9, 
  3.824546139669417*^9, 3.824613409503726*^9, 3.824652589328746*^9, 
  3.8247031826443567`*^9, 3.824788351148575*^9, 3.828893022177651*^9, 
  3.840689457428952*^9, 3.8407039339438868`*^9, 3.840704860718194*^9, 
  3.840705034562859*^9, 3.84140036073205*^9, 3.841484890150749*^9, 
  3.841485234047377*^9, 3.8418233190969963`*^9, 3.842416604344531*^9, 
  3.842419720197915*^9, 3.8439154074465857`*^9, 3.846828979638706*^9},
 CellLabel->
  "Out[145]=",ExpressionUUID->"d3159b20-04d8-44fb-a4bc-f6ffe3c564c6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"mainBSeq3Schm", "-", "mainBSeq3Schm2"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.8160592924509287`*^9, 3.816059295256456*^9}, {
  3.8245457706993437`*^9, 3.824545771457654*^9}, {3.8245461444099407`*^9, 
  3.824546146515334*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"c2b2b78a-a2a7-4fd2-aac7-f610cc2b7b6b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.816059295872591*^9, 3.8163241865829144`*^9, 3.816324766972307*^9, 
   3.8164230352887506`*^9, 3.8169301265090847`*^9, 3.817103126782598*^9, 
   3.817297592084558*^9, 3.817721380369966*^9, 3.818395635136697*^9, 
   3.81856939932722*^9, 3.8198026600727167`*^9, 3.819947219978251*^9, 
   3.820313012838855*^9, {3.824545749521325*^9, 3.824545771748764*^9}, 
   3.8245461467889853`*^9, 3.8246134095306473`*^9, 3.824652589375451*^9, 
   3.824703182699832*^9, 3.824788351190917*^9, 3.8288930222190723`*^9, 
   3.8406894574575233`*^9, 3.8407039339849157`*^9, 3.840704860758924*^9, 
   3.84070503460749*^9, 3.841400360773075*^9, 3.841484890173911*^9, 
   3.84148523408109*^9, 3.8418233191403427`*^9, 3.842416604370489*^9, 
   3.842419721937828*^9, 3.843915407529128*^9, 3.846828979693943*^9},
 CellLabel->
  "Out[146]=",ExpressionUUID->"c3cb5e06-282c-4999-887c-f3fa31736765"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"mainBSeq3Schm3", "=", 
   RowBox[{
    RowBox[{"fp", " ", "\[Gamma]\[Gamma]Rddt\[Phi]"}], "+", 
    "\[Gamma]\[Gamma]Rdd\[Rho]\[Phi]", "-", 
    RowBox[{"fp", " ", "ndt", " ", "n\[Gamma]Rdd\[Phi]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"mainBSeq3Schm3b", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"mainBSeq3Schm3", "/.", "toEEs"}], "/.", "toEEs"}], "//", 
   "Expand"}]}]}], "Input",
 CellChangeTimes->{{3.816059315506804*^9, 3.816059340648365*^9}, {
  3.816059375379285*^9, 3.816059388099012*^9}, {3.824545777076329*^9, 
  3.824545783432042*^9}, {3.824546149797473*^9, 3.824546158123734*^9}, {
  3.824546197355064*^9, 3.824546200583934*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"dd021c15-cecd-4332-90f0-c89d8c5528de"],

Cell[BoxData[
 RowBox[{"K\[Rho]\[Phi]", "+", 
  RowBox[{"fp", " ", "M\[Phi]", " ", "ndt"}], "+", 
  RowBox[{"fp", " ", "K\[Theta]\[Phi]", " ", "\[Beta]u\[Theta]"}], "+", 
  RowBox[{"fp", " ", "K\[Rho]\[Phi]", " ", "\[Beta]u\[Rho]"}], "+", 
  RowBox[{"fp", " ", "K\[Phi]\[Phi]", " ", "\[Beta]u\[Phi]"}]}]], "Output",
 CellChangeTimes->{
  3.816059388884101*^9, {3.816059460257551*^9, 3.816059489428513*^9}, 
   3.816324186609375*^9, 3.816324767020278*^9, 3.81642303535217*^9, 
   3.816930126535061*^9, 3.8171031268074293`*^9, 3.81729759210439*^9, 
   3.8177213803876534`*^9, 3.8183956351644087`*^9, 3.818569399369266*^9, 
   3.8198026600982227`*^9, 3.819947220011434*^9, 3.8203130128568373`*^9, 
   3.824545785340098*^9, 3.824546201269354*^9, 3.8246134095554447`*^9, 
   3.8246525893828773`*^9, 3.8247031827454643`*^9, 3.8247883512338448`*^9, 
   3.82889302225906*^9, 3.840689457462459*^9, 3.840703934024575*^9, 
   3.840704860801661*^9, 3.8407050346503763`*^9, 3.841400360814067*^9, 
   3.8414848901801853`*^9, 3.8414852341149178`*^9, 3.841823319147366*^9, 
   3.842416604397154*^9, 3.84241972296307*^9, 3.843915407609152*^9, 
   3.846828979747591*^9},
 CellLabel->
  "Out[148]=",ExpressionUUID->"0f88f900-10d5-4d88-9822-6127f601cbca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mainBSeq3Schm3c", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"mainBSeq3Schm3b", "/.", 
     RowBox[{"ndt", "\[Rule]", 
      RowBox[{"-", "\[Alpha]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{
     "H", ",", "M\[Rho]", ",", "M\[Theta]", ",", "M\[Phi]", ",", 
      "K\[Rho]\[Rho]", ",", "K\[Rho]\[Theta]", ",", "K\[Rho]\[Phi]", ",", 
      "K\[Theta]\[Theta]", ",", "K\[Theta]\[Phi]", ",", "K\[Phi]\[Phi]"}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.816059410221924*^9, 3.816059432434259*^9}, 
   3.82454581281894*^9, {3.8245462051575413`*^9, 3.8245462072269583`*^9}, {
   3.824546266434174*^9, 3.82454627182734*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"c4802612-4d89-4253-88ec-99d0362cd684"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "fp"}], " ", "M\[Phi]", " ", "\[Alpha]"}], "+", 
  RowBox[{"fp", " ", "K\[Theta]\[Phi]", " ", "\[Beta]u\[Theta]"}], "+", 
  RowBox[{"K\[Rho]\[Phi]", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"fp", " ", "\[Beta]u\[Rho]"}]}], ")"}]}], "+", 
  RowBox[{"fp", " ", "K\[Phi]\[Phi]", " ", "\[Beta]u\[Phi]"}]}]], "Output",
 CellChangeTimes->{{3.816059433525605*^9, 3.816059490875678*^9}, 
   3.816324186635507*^9, 3.816324767074142*^9, 3.8164230354043283`*^9, 
   3.8169301265638447`*^9, 3.817103126831962*^9, 3.817297592132707*^9, 
   3.81772138041381*^9, 3.8183956351958437`*^9, 3.818569399407865*^9, 
   3.819802660124826*^9, 3.8199472200432863`*^9, 3.8203130128787394`*^9, 
   3.824545814369584*^9, 3.824546207481114*^9, 3.8245462720756598`*^9, 
   3.8246134095828876`*^9, 3.824652589453932*^9, 3.8247031827901993`*^9, 
   3.824788351277647*^9, 3.828893022301002*^9, 3.8406894574972363`*^9, 
   3.840703934067788*^9, 3.840704860845418*^9, 3.8407050347005367`*^9, 
   3.8414003608601522`*^9, 3.841484890205637*^9, 3.841485234149746*^9, 
   3.8418233191910133`*^9, 3.842416604423362*^9, 3.842419724685402*^9, 
   3.84391540772375*^9, 3.846828979802937*^9},
 CellLabel->
  "Out[149]=",ExpressionUUID->"8d61c89d-a506-47dc-8623-0f85357c415a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mainBSeq3Schm3c", "/.", 
  RowBox[{"K\[Phi]\[Phi]", "\[Rule]", "0"}]}]], "Input",
 CellChangeTimes->{{3.824722749232448*^9, 3.824722750080645*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"d35c9638-6e9e-4c33-aefd-494101f5c8fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "fp"}], " ", "M\[Phi]", " ", "\[Alpha]"}], "+", 
  RowBox[{"fp", " ", "K\[Theta]\[Phi]", " ", "\[Beta]u\[Theta]"}], "+", 
  RowBox[{"K\[Rho]\[Phi]", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"fp", " ", "\[Beta]u\[Rho]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.824722750531283*^9, 3.824788351330675*^9, 
  3.828893022342454*^9, 3.840689457526566*^9, 3.8407039341113977`*^9, 
  3.840704860887218*^9, 3.840705034758048*^9, 3.8414003609014482`*^9, 
  3.84148489023032*^9, 3.841485234183769*^9, 3.8418233192330923`*^9, 
  3.842416604449535*^9, 3.842419725824747*^9, 3.843915407815731*^9, 
  3.846828979862371*^9},
 CellLabel->
  "Out[150]=",ExpressionUUID->"10e6a6a8-4d94-4a0b-92a1-45d4db26ecbe"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "simplify the main system; ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["K", "\[Theta]\[Theta]"], "=", 
    RowBox[{
     SubscriptBox["K", "\[Theta]\[Phi]"], "=", 
     RowBox[{
      SubscriptBox["K", "\[Phi]\[Phi]"], "=", 
      RowBox[{
       RowBox[{"0", " ", "are", " ", "provided", " ", "by", " ", 
        SubscriptBox["R", "\[Theta]\[Theta]"]}], "=", 
       RowBox[{
        SubscriptBox["R", "\[Theta]\[Phi]"], "=", 
        RowBox[{
         SubscriptBox["R", "\[Phi]\[Phi]"], "=", "0."}]}]}]}]}]}], 
   TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "cc646f6e-8deb-4f5e-aaab-1a5b4c10cae5"]
}], "Subsection",
 CellChangeTimes->{{3.824729478904954*^9, 3.824729482705185*^9}, {
  3.843916197867909*^9, 
  3.843916251741543*^9}},ExpressionUUID->"cc60dc3e-f5d8-4b8a-92f1-\
a111255c28d0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"mainBSeq3Schm3c", "/.", 
   RowBox[{"K\[Phi]\[Phi]", "\[Rule]", "0"}]}], "/.", 
  RowBox[{"K\[Theta]\[Phi]", "\[Rule]", "0"}]}]], "Input",
 CellChangeTimes->{{3.824730177044702*^9, 3.82473017797703*^9}, {
  3.824730220323976*^9, 3.824730225629182*^9}, {3.8424197664619627`*^9, 
  3.842419768902684*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"9bdd900e-735b-4cc3-8390-b84ed22a9d83"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "fp"}], " ", "M\[Phi]", " ", "\[Alpha]"}], "+", 
  RowBox[{"K\[Rho]\[Phi]", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"fp", " ", "\[Beta]u\[Rho]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.824730102098851*^9, 3.824730178392871*^9, {3.824730221387624*^9, 
   3.824730226190733*^9}, {3.82478835447644*^9, 3.8247883823725758`*^9}, 
   3.82889302238332*^9, 3.8406894575576553`*^9, 3.8407039341501923`*^9, 
   3.84070486092828*^9, 3.840705034803465*^9, 3.841400360942396*^9, 
   3.841484890255863*^9, 3.841485234189416*^9, 3.841823319276672*^9, 
   3.842416604475972*^9, {3.8424197487616587`*^9, 3.842419769291913*^9}, 
   3.843915407947033*^9, 3.846828979916066*^9},
 CellLabel->
  "Out[151]=",ExpressionUUID->"adb38a00-8e92-42bc-b80c-0562d608c0f1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"K\[Rho]\[Theta]Sol", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"mainBSeq2Schm3c", "\[Equal]", "0"}], ",", "K\[Rho]\[Theta]"}], 
    "]"}], "//", "Flatten"}]}]], "Input",
 CellChangeTimes->{{3.824729494048985*^9, 3.8247295145611258`*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"036d2a6f-aa5b-46dd-8757-a2f8f187fc3c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"K\[Rho]\[Theta]", "\[Rule]", 
   FractionBox[
    RowBox[{
     RowBox[{"fp", " ", "M\[Theta]", " ", "\[Alpha]"}], "-", 
     RowBox[{"fp", " ", "K\[Theta]\[Theta]", " ", "\[Beta]u\[Theta]"}], "-", 
     RowBox[{"fp", " ", "K\[Theta]\[Phi]", " ", "\[Beta]u\[Phi]"}]}], 
    RowBox[{"1", "+", 
     RowBox[{"fp", " ", "\[Beta]u\[Rho]"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.824729506935*^9, 3.824729514874045*^9}, {
   3.824788354617621*^9, 3.824788384491313*^9}, 3.8288930224239693`*^9, 
   3.840689457587412*^9, 3.840703934189252*^9, 3.840704860971156*^9, 
   3.840705034844108*^9, 3.841400360984408*^9, 3.841484890281739*^9, 
   3.8414852342247257`*^9, 3.8418233193201923`*^9, 3.842416604502413*^9, 
   3.842419774921736*^9, 3.843915408044229*^9, 3.846828979969479*^9},
 CellLabel->
  "Out[152]=",ExpressionUUID->"7bb5a1c5-9ee2-4032-b52d-0ea8f1b9de92"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"K\[Rho]\[Phi]Sol", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"mainBSeq3Schm3c", "\[Equal]", "0"}], ",", "K\[Rho]\[Phi]"}], 
    "]"}], "//", "Flatten"}]}]], "Input",
 CellChangeTimes->{{3.82472952055278*^9, 3.8247295284726543`*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"7f8cb6b3-78ff-4ae3-9ab4-847d6c1f9f0a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"K\[Rho]\[Phi]", "\[Rule]", 
   FractionBox[
    RowBox[{
     RowBox[{"fp", " ", "M\[Phi]", " ", "\[Alpha]"}], "-", 
     RowBox[{"fp", " ", "K\[Theta]\[Phi]", " ", "\[Beta]u\[Theta]"}], "-", 
     RowBox[{"fp", " ", "K\[Phi]\[Phi]", " ", "\[Beta]u\[Phi]"}]}], 
    RowBox[{"1", "+", 
     RowBox[{"fp", " ", "\[Beta]u\[Rho]"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.82472952876381*^9, 3.824788354657791*^9, 
  3.8247883856349087`*^9, 3.828893022464686*^9, 3.840689457615714*^9, 
  3.840703934229332*^9, 3.840704861009056*^9, 3.840705034886387*^9, 
  3.841400361026327*^9, 3.841484890307027*^9, 3.841485234258628*^9, 
  3.841823319363517*^9, 3.842416604529291*^9, 3.842419794062943*^9, 
  3.843915408177802*^9, 3.846828980020836*^9},
 CellLabel->
  "Out[153]=",ExpressionUUID->"a2c5eb80-9327-498c-abc0-13f035a4ca49"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["mainBSeq1Schm3c"], "Input",
 CellLabel->
  "In[154]:=",ExpressionUUID->"548734f5-6c2a-4117-ba65-8cec0fbfbab6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   SuperscriptBox["fp", "2"], " ", "M\[Theta]", " ", "\[Alpha]", " ", 
   "\[Beta]u\[Theta]"}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["fp", "2"]}], ")"}], " ", "K\[Rho]\[Rho]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"fp", " ", "\[Beta]u\[Rho]"}]}], ")"}], "2"]}], 
   SuperscriptBox["fp", "2"]], "+", 
  RowBox[{"M\[Rho]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "fp", " ", "\[Alpha]"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["fp", "2"], " ", "\[Alpha]", " ", "\[Beta]u\[Rho]"}]}], 
    ")"}]}], "+", 
  RowBox[{"K\[Rho]\[Theta]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "\[Beta]u\[Theta]"}], "fp"]}], "+", 
     RowBox[{"2", " ", "fp", " ", "\[Beta]u\[Theta]"}], "-", 
     RowBox[{"2", " ", "\[Beta]u\[Theta]", " ", "\[Beta]u\[Rho]"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["fp", "2"], " ", "\[Beta]u\[Theta]", " ", 
      "\[Beta]u\[Rho]"}]}], ")"}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["fp", "2"], " ", "M\[Phi]", " ", "\[Alpha]", " ", 
   "\[Beta]u\[Phi]"}], "+", 
  RowBox[{"K\[Rho]\[Phi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "\[Beta]u\[Phi]"}], "fp"]}], "+", 
     RowBox[{"2", " ", "fp", " ", "\[Beta]u\[Phi]"}], "-", 
     RowBox[{"2", " ", "\[Beta]u\[Rho]", " ", "\[Beta]u\[Phi]"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["fp", "2"], " ", "\[Beta]u\[Rho]", " ", 
      "\[Beta]u\[Phi]"}]}], ")"}]}], "+", 
  RowBox[{"K\[Phi]\[Phi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["\[Beta]u\[Phi]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["fp", "2"], " ", 
      SuperscriptBox["\[Beta]u\[Phi]", "2"]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], " ", "\[Gamma]\[Theta]\[Theta]"}], 
      RowBox[{
       SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"], "-", 
       RowBox[{"\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Phi]\[Phi]"}]}]]}],
     ")"}]}], "+", 
  RowBox[{"K\[Theta]\[Phi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "\[Beta]u\[Theta]", " ", "\[Beta]u\[Phi]"}], 
     "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["fp", "2"], " ", "\[Beta]u\[Theta]", " ", 
      "\[Beta]u\[Phi]"}], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", "\[Gamma]\[Theta]\[Phi]"}], 
      RowBox[{
       SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"], "-", 
       RowBox[{"\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Phi]\[Phi]"}]}]]}],
     ")"}]}], "+", 
  RowBox[{"K\[Theta]\[Theta]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["\[Beta]u\[Theta]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["fp", "2"], " ", 
      SuperscriptBox["\[Beta]u\[Theta]", "2"]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], " ", "\[Gamma]\[Phi]\[Phi]"}], 
      RowBox[{
       SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"], "-", 
       RowBox[{"\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Phi]\[Phi]"}]}]]}],
     ")"}]}], "+", 
  RowBox[{"H", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"]}], 
      RowBox[{
       SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"], "-", 
       RowBox[{"\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Phi]\[Phi]"}]}]], 
     "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], " ", "\[Gamma]\[Theta]\[Theta]", " ", 
       "\[Gamma]\[Phi]\[Phi]"}], 
      RowBox[{
       SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"], "-", 
       RowBox[{"\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Phi]\[Phi]"}]}]]}],
     ")"}]}]}]], "Output",
 CellChangeTimes->{3.824788393448934*^9, 3.828893022522654*^9, 
  3.840689457645322*^9, 3.8407039342725353`*^9, 3.840704861052023*^9, 
  3.840705034921648*^9, 3.8414003610690536`*^9, 3.8414848903326797`*^9, 
  3.8414852342946587`*^9, 3.8418233194078703`*^9, 3.8424166045568438`*^9, 
  3.8424198030317783`*^9, 3.843915408267282*^9, 3.846828980124818*^9},
 CellLabel->
  "Out[154]=",ExpressionUUID->"68ab7aa8-e071-4d31-bb31-5e70b2e7e241"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"mainBSeq1Schm3d", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"mainBSeq1Schm3c", "/.", "K\[Rho]\[Theta]Sol"}], "/.", 
        "K\[Rho]\[Phi]Sol"}], "/.", 
       RowBox[{"K\[Theta]\[Theta]", "\[Rule]", "0"}]}], "/.", 
      RowBox[{"K\[Phi]\[Phi]", "\[Rule]", " ", "0"}]}], "/.", 
     RowBox[{"K\[Theta]\[Phi]", "\[Rule]", "0"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"mainBSeq1Schm3e", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{"mainBSeq1Schm3d", ",", 
    RowBox[{"{", 
     RowBox[{
     "H", ",", "M\[Rho]", ",", "M\[Theta]", ",", "M\[Phi]", ",", 
      "K\[Rho]\[Rho]", ",", "K\[Rho]\[Theta]", ",", "K\[Rho]\[Phi]", ",", 
      "K\[Theta]\[Theta]", ",", "K\[Theta]\[Phi]", ",", "K\[Phi]\[Phi]"}], 
     "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8247295521263733`*^9, 3.8247296067123327`*^9}, 
   3.842419820125512*^9},
 CellLabel->
  "In[155]:=",ExpressionUUID->"1851f25e-376a-4514-b31f-0f5c352b2448"],

Cell[BoxData[
 RowBox[{
  RowBox[{"H", " ", 
   SuperscriptBox["\[Alpha]", "2"]}], "-", 
  RowBox[{"2", " ", "M\[Theta]", " ", "\[Alpha]", " ", "\[Beta]u\[Theta]"}], 
  "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["fp", "2"]}], ")"}], " ", "K\[Rho]\[Rho]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"fp", " ", "\[Beta]u\[Rho]"}]}], ")"}], "2"]}], 
   SuperscriptBox["fp", "2"]], "+", 
  RowBox[{"M\[Rho]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "fp", " ", "\[Alpha]"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["fp", "2"], " ", "\[Alpha]", " ", "\[Beta]u\[Rho]"}]}], 
    ")"}]}], "-", 
  RowBox[{
  "2", " ", "M\[Phi]", " ", "\[Alpha]", " ", "\[Beta]u\[Phi]"}]}]], "Output",
 CellChangeTimes->{{3.824729575121928*^9, 3.824729607634862*^9}, 
   3.824788354699812*^9, 3.824788417253478*^9, 3.828893022605822*^9, 
   3.8406894576829443`*^9, 3.8407039343275547`*^9, 3.840704861107978*^9, 
   3.840705034976769*^9, 3.841400361110095*^9, 3.841484890384019*^9, 
   3.841485234340704*^9, 3.841823319451391*^9, 3.84241660460989*^9, {
   3.842419808137883*^9, 3.842419821214304*^9}, 3.843915408359044*^9, 
   3.846828980185425*^9},
 CellLabel->
  "Out[156]=",ExpressionUUID->"ffee7a16-b753-425b-8667-9a4aaaf26352"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "trivial eq. ",
 Cell[BoxData[
  FormBox[
   RowBox[{"0", " ", "=", " ", 
    RowBox[{
     SubscriptBox["R", "ur"], " ", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"f", "'"}], ")"}], 
       SubscriptBox["R", "tt"]}], "+", 
      SubscriptBox["R", "t\[Rho]"]}]}]}], TraditionalForm]],ExpressionUUID->
  "be23d1bb-0aec-4ac3-8254-85bbd9c4064f"]
}], "Subsection",
 CellChangeTimes->{{3.815571953189827*^9, 3.815571959429031*^9}, {
  3.815572057726058*^9, 3.815572069130254*^9}, {3.8245456502212973`*^9, 
  3.824545670922167*^9}, {3.824546100987356*^9, 3.824546108244618*^9}, {
  3.824546866718692*^9, 3.824546869616927*^9}, {3.824546899918559*^9, 
  3.824546900702593*^9}, {3.8245470620497026`*^9, 
  3.82454706963875*^9}},ExpressionUUID->"b487a407-c5ce-4342-9ed8-\
5f845bbb42b4"],

Cell[TextData[{
 "write ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"f", "'"}], ")"}], 
     SubscriptBox["R", "tt"]}], " ", "+", " ", 
    SubscriptBox["R", "t\[Rho]"]}], TraditionalForm]],ExpressionUUID->
  "152a9693-3fbc-4e69-9f92-c629eb1b8179"],
 " using ",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    SubscriptBox[
     SuperscriptBox["\[Delta]", "\[Mu]"], "\[Alpha]"]}], TraditionalForm]],
  ExpressionUUID->"3ac2b0fc-4ffd-4d3d-82bc-26bdf907efc7"],
 " :"
}], "Text",
 CellChangeTimes->{
  3.815572049664674*^9, {3.815572082520191*^9, 3.815572107397069*^9}, {
   3.8160591827563343`*^9, 3.8160591827564907`*^9}, {3.8245457013755903`*^9, 
   3.824545712165653*^9}, {3.824546111611174*^9, 3.82454611482948*^9}, {
   3.824547073806126*^9, 
   3.824547076477754*^9}},ExpressionUUID->"f7685734-bafc-4a59-b49c-\
9f69f9c1ed9d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"trivBSeqSchm", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"fp", " ", 
     RowBox[{"\[Delta]\[Delta]Rdd", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "+", 
    RowBox[{"\[Delta]\[Delta]Rdd", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.815572118975993*^9, 3.8155721315445766`*^9}, {
  3.816059185669692*^9, 3.816059189709084*^9}, {3.816059219896483*^9, 
  3.8160592201398993`*^9}, {3.8245457152430077`*^9, 3.824545721183695*^9}, {
  3.8245461181211233`*^9, 3.824546125324922*^9}, {3.824547079744204*^9, 
  3.824547107427302*^9}},
 CellLabel->
  "In[157]:=",ExpressionUUID->"908bde62-12b4-42d3-bc2c-dcec565af40c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "ndt"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"nut", " ", "Rddt\[Rho]"}], "+", 
     RowBox[{"nu\[Theta]", " ", "Rdd\[Rho]\[Theta]"}], "+", 
     RowBox[{"nu\[Rho]", " ", "Rdd\[Rho]\[Rho]"}], "+", 
     RowBox[{"nu\[Phi]", " ", "Rdd\[Rho]\[Phi]"}]}], ")"}]}], "+", 
  RowBox[{"Rdd\[Rho]\[Theta]", " ", "\[Gamma]ud\[Theta]t"}], "+", 
  RowBox[{"Rdd\[Rho]\[Rho]", " ", "\[Gamma]ud\[Rho]t"}], "+", 
  RowBox[{"Rdd\[Rho]\[Phi]", " ", "\[Gamma]ud\[Phi]t"}], "+", 
  RowBox[{"fp", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["ndt", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["nut", "2"], " ", "Rddtt"}], "+", 
        RowBox[{"2", " ", "nut", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"nu\[Theta]", " ", "Rddt\[Theta]"}], "+", 
           RowBox[{"nu\[Rho]", " ", "Rddt\[Rho]"}], "+", 
           RowBox[{"nu\[Phi]", " ", "Rddt\[Phi]"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["nu\[Theta]", "2"], " ", "Rdd\[Theta]\[Theta]"}], "+", 
        RowBox[{
        "2", " ", "nu\[Theta]", " ", "nu\[Phi]", " ", "Rdd\[Theta]\[Phi]"}], 
        "+", 
        RowBox[{
        "2", " ", "nu\[Theta]", " ", "nu\[Rho]", " ", "Rdd\[Rho]\[Theta]"}], 
        "+", 
        RowBox[{
         SuperscriptBox["nu\[Rho]", "2"], " ", "Rdd\[Rho]\[Rho]"}], "+", 
        RowBox[{
        "2", " ", "nu\[Rho]", " ", "nu\[Phi]", " ", "Rdd\[Rho]\[Phi]"}], "+", 
        
        RowBox[{
         SuperscriptBox["nu\[Phi]", "2"], " ", "Rdd\[Phi]\[Phi]"}]}], ")"}]}],
      "+", 
     RowBox[{"Rdd\[Theta]\[Theta]", " ", 
      SuperscriptBox["\[Gamma]ud\[Theta]t", "2"]}], "+", 
     RowBox[{
     "2", " ", "Rdd\[Rho]\[Theta]", " ", "\[Gamma]ud\[Theta]t", " ", 
      "\[Gamma]ud\[Rho]t"}], "+", 
     RowBox[{"Rdd\[Rho]\[Rho]", " ", 
      SuperscriptBox["\[Gamma]ud\[Rho]t", "2"]}], "+", 
     RowBox[{
     "2", " ", "Rdd\[Theta]\[Phi]", " ", "\[Gamma]ud\[Theta]t", " ", 
      "\[Gamma]ud\[Phi]t"}], "+", 
     RowBox[{
     "2", " ", "Rdd\[Rho]\[Phi]", " ", "\[Gamma]ud\[Rho]t", " ", 
      "\[Gamma]ud\[Phi]t"}], "+", 
     RowBox[{"Rdd\[Phi]\[Phi]", " ", 
      SuperscriptBox["\[Gamma]ud\[Phi]t", "2"]}], "-", 
     RowBox[{"2", " ", "ndt", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"nut", " ", "Rddt\[Theta]", " ", "\[Gamma]ud\[Theta]t"}], "+", 
        RowBox[{
        "nu\[Theta]", " ", "Rdd\[Theta]\[Theta]", " ", 
         "\[Gamma]ud\[Theta]t"}], "+", 
        RowBox[{
        "nu\[Phi]", " ", "Rdd\[Theta]\[Phi]", " ", "\[Gamma]ud\[Theta]t"}], 
        "+", 
        RowBox[{
        "nu\[Rho]", " ", "Rdd\[Rho]\[Theta]", " ", "\[Gamma]ud\[Theta]t"}], 
        "+", 
        RowBox[{"nut", " ", "Rddt\[Rho]", " ", "\[Gamma]ud\[Rho]t"}], "+", 
        RowBox[{
        "nu\[Theta]", " ", "Rdd\[Rho]\[Theta]", " ", "\[Gamma]ud\[Rho]t"}], 
        "+", 
        RowBox[{
        "nu\[Rho]", " ", "Rdd\[Rho]\[Rho]", " ", "\[Gamma]ud\[Rho]t"}], "+", 
        RowBox[{
        "nu\[Phi]", " ", "Rdd\[Rho]\[Phi]", " ", "\[Gamma]ud\[Rho]t"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"nut", " ", "Rddt\[Phi]"}], "+", 
           RowBox[{"nu\[Theta]", " ", "Rdd\[Theta]\[Phi]"}], "+", 
           RowBox[{"nu\[Rho]", " ", "Rdd\[Rho]\[Phi]"}], "+", 
           RowBox[{"nu\[Phi]", " ", "Rdd\[Phi]\[Phi]"}]}], ")"}], " ", 
         "\[Gamma]ud\[Phi]t"}]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.815572132035371*^9, 3.8156299320017548`*^9, 3.816059191100087*^9, 
   3.816059288114729*^9, 3.8163241865039167`*^9, 3.816324766877108*^9, 
   3.816423035170808*^9, 3.8169301264585657`*^9, 3.817103126731268*^9, 
   3.8172975920399437`*^9, 3.8177213803345013`*^9, 3.818395635082182*^9, 
   3.818569399223805*^9, 3.8198026600248547`*^9, 3.819947219899777*^9, 
   3.820313012798296*^9, 3.824545724356412*^9, 3.824546138089347*^9, {
   3.8245470850105867`*^9, 3.824547109368352*^9}, 3.824613410415772*^9, 
   3.824652598087471*^9, 3.824703207096673*^9, 3.824788367447323*^9, 
   3.828893023734682*^9, 3.8406894582866087`*^9, 3.840703934679535*^9, 
   3.840704861420044*^9, 3.840705035093569*^9, 3.841400361951901*^9, 
   3.841484891104518*^9, 3.84148523522366*^9, 3.841823320346427*^9, 
   3.8424166055137663`*^9, 3.842420065797728*^9, 3.843915409847514*^9, 
   3.846828981248604*^9},
 CellLabel->
  "Out[157]=",ExpressionUUID->"2d8766ce-0a8b-4738-9932-88c2db75d511"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"trivBSeqSchm2", "=", 
  RowBox[{
   RowBox[{"fp", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Gamma]\[Gamma]Rdd", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], "-", 
      RowBox[{"2", " ", "ndt", " ", 
       RowBox[{"n\[Gamma]Rdd", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], " ", "+", 
      RowBox[{"ndt", " ", "ndt", "  ", "nnRdd"}]}], ")"}]}], "+", 
   RowBox[{"\[Gamma]\[Gamma]Rdd", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}], " ", "-", " ", 
   RowBox[{"ndt", " ", 
    RowBox[{"n\[Gamma]Rdd", "[", 
     RowBox[{"[", "2", "]"}], "]"}], " "}]}]}]], "Input",
 CellChangeTimes->{{3.815768486194495*^9, 3.815768492043709*^9}, 
   3.815768565711375*^9, 3.815768611902336*^9, {3.8160592042593117`*^9, 
   3.816059284013616*^9}, {3.8245457335305767`*^9, 3.824545746407999*^9}, {
   3.824546127513465*^9, 3.824546135947802*^9}, {3.824547113561756*^9, 
   3.824547114044641*^9}, {3.824548345390005*^9, 3.824548399122403*^9}, {
   3.824548478714368*^9, 3.824548479074942*^9}},
 CellLabel->
  "In[158]:=",ExpressionUUID->"3883c5fd-7a63-4f25-bf27-b5b8eed1885a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "ndt"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"nut", " ", "Rddt\[Rho]"}], "+", 
     RowBox[{"nu\[Theta]", " ", "Rdd\[Rho]\[Theta]"}], "+", 
     RowBox[{"nu\[Rho]", " ", "Rdd\[Rho]\[Rho]"}], "+", 
     RowBox[{"nu\[Phi]", " ", "Rdd\[Rho]\[Phi]"}]}], ")"}]}], "+", 
  RowBox[{"Rdd\[Rho]\[Theta]", " ", "\[Gamma]ud\[Theta]t"}], "+", 
  RowBox[{"Rdd\[Rho]\[Rho]", " ", "\[Gamma]ud\[Rho]t"}], "+", 
  RowBox[{"Rdd\[Rho]\[Phi]", " ", "\[Gamma]ud\[Phi]t"}], "+", 
  RowBox[{"fp", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["ndt", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["nut", "2"], " ", "Rddtt"}], "+", 
        RowBox[{"2", " ", "nut", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"nu\[Theta]", " ", "Rddt\[Theta]"}], "+", 
           RowBox[{"nu\[Rho]", " ", "Rddt\[Rho]"}], "+", 
           RowBox[{"nu\[Phi]", " ", "Rddt\[Phi]"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["nu\[Theta]", "2"], " ", "Rdd\[Theta]\[Theta]"}], "+", 
        RowBox[{"2", " ", "nu\[Theta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"nu\[Phi]", " ", "Rdd\[Theta]\[Phi]"}], "+", 
           RowBox[{"nu\[Rho]", " ", "Rdd\[Rho]\[Theta]"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["nu\[Rho]", "2"], " ", "Rdd\[Rho]\[Rho]"}], "+", 
        RowBox[{
        "2", " ", "nu\[Rho]", " ", "nu\[Phi]", " ", "Rdd\[Rho]\[Phi]"}], "+", 
        
        RowBox[{
         SuperscriptBox["nu\[Phi]", "2"], " ", "Rdd\[Phi]\[Phi]"}]}], ")"}]}],
      "+", 
     RowBox[{"Rdd\[Theta]\[Theta]", " ", 
      SuperscriptBox["\[Gamma]ud\[Theta]t", "2"]}], "+", 
     RowBox[{
     "2", " ", "Rdd\[Rho]\[Theta]", " ", "\[Gamma]ud\[Theta]t", " ", 
      "\[Gamma]ud\[Rho]t"}], "+", 
     RowBox[{"Rdd\[Rho]\[Rho]", " ", 
      SuperscriptBox["\[Gamma]ud\[Rho]t", "2"]}], "+", 
     RowBox[{
     "2", " ", "Rdd\[Theta]\[Phi]", " ", "\[Gamma]ud\[Theta]t", " ", 
      "\[Gamma]ud\[Phi]t"}], "+", 
     RowBox[{
     "2", " ", "Rdd\[Rho]\[Phi]", " ", "\[Gamma]ud\[Rho]t", " ", 
      "\[Gamma]ud\[Phi]t"}], "+", 
     RowBox[{"Rdd\[Phi]\[Phi]", " ", 
      SuperscriptBox["\[Gamma]ud\[Phi]t", "2"]}], "-", 
     RowBox[{"2", " ", "ndt", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"nut", " ", "Rddt\[Theta]", " ", "\[Gamma]ud\[Theta]t"}], "+", 
        RowBox[{
        "nu\[Theta]", " ", "Rdd\[Theta]\[Theta]", " ", 
         "\[Gamma]ud\[Theta]t"}], "+", 
        RowBox[{
        "nu\[Phi]", " ", "Rdd\[Theta]\[Phi]", " ", "\[Gamma]ud\[Theta]t"}], 
        "+", 
        RowBox[{
        "nu\[Rho]", " ", "Rdd\[Rho]\[Theta]", " ", "\[Gamma]ud\[Theta]t"}], 
        "+", 
        RowBox[{"nut", " ", "Rddt\[Rho]", " ", "\[Gamma]ud\[Rho]t"}], "+", 
        RowBox[{
        "nu\[Theta]", " ", "Rdd\[Rho]\[Theta]", " ", "\[Gamma]ud\[Rho]t"}], 
        "+", 
        RowBox[{
        "nu\[Rho]", " ", "Rdd\[Rho]\[Rho]", " ", "\[Gamma]ud\[Rho]t"}], "+", 
        RowBox[{
        "nu\[Phi]", " ", "Rdd\[Rho]\[Phi]", " ", "\[Gamma]ud\[Rho]t"}], "+", 
        RowBox[{"nut", " ", "Rddt\[Phi]", " ", "\[Gamma]ud\[Phi]t"}], "+", 
        RowBox[{
        "nu\[Theta]", " ", "Rdd\[Theta]\[Phi]", " ", "\[Gamma]ud\[Phi]t"}], 
        "+", 
        RowBox[{
        "nu\[Rho]", " ", "Rdd\[Rho]\[Phi]", " ", "\[Gamma]ud\[Phi]t"}], "+", 
        RowBox[{
        "nu\[Phi]", " ", "Rdd\[Phi]\[Phi]", " ", "\[Gamma]ud\[Phi]t"}]}], 
       ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.815768492408701*^9, 3.815768566132977*^9, 
  3.8157686122429123`*^9, 3.816059285589369*^9, 3.816324186534122*^9, 
  3.8163247669252253`*^9, 3.8164230352817917`*^9, 3.816930126483685*^9, 
  3.817103126756413*^9, 3.817297592062005*^9, 3.817721380353485*^9, 
  3.818395635109391*^9, 3.8185693992859583`*^9, 3.819802660048707*^9, 
  3.819947219942428*^9, 3.820313012818243*^9, 3.824545747114379*^9, 
  3.824546139669417*^9, 3.824548403893073*^9, 3.8245484794162207`*^9, 
  3.824613410465266*^9, 3.824652598134008*^9, 3.824703207146172*^9, 
  3.8247883675018997`*^9, 3.8288930238010063`*^9, 3.840689458324151*^9, 
  3.84070393472445*^9, 3.840704861469514*^9, 3.840705035140862*^9, 
  3.841400361999926*^9, 3.841484891137259*^9, 3.8414852352679863`*^9, 
  3.84182332039713*^9, 3.8424166055467157`*^9, 3.842420067385716*^9, 
  3.843915409925309*^9, 3.8468289812829723`*^9},
 CellLabel->
  "Out[158]=",ExpressionUUID->"4583feab-0d7b-4a66-8d56-1ae4cd6508cb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"trivBSeqSchm", "-", "trivBSeqSchm2"}], "//", "Simplify"}]], "Input",\

 CellChangeTimes->{{3.8160592924509287`*^9, 3.816059295256456*^9}, {
  3.8245457706993437`*^9, 3.824545771457654*^9}, {3.8245461444099407`*^9, 
  3.824546146515334*^9}, {3.8245484081247873`*^9, 3.824548410730311*^9}},
 CellLabel->
  "In[159]:=",ExpressionUUID->"a0a06c65-1214-45e0-95eb-b5e7650db48e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.816059295872591*^9, 3.8163241865829144`*^9, 3.816324766972307*^9, 
   3.8164230352887506`*^9, 3.8169301265090847`*^9, 3.817103126782598*^9, 
   3.817297592084558*^9, 3.817721380369966*^9, 3.818395635136697*^9, 
   3.81856939932722*^9, 3.8198026600727167`*^9, 3.819947219978251*^9, 
   3.820313012838855*^9, {3.824545749521325*^9, 3.824545771748764*^9}, 
   3.8245461467889853`*^9, 3.824548411436356*^9, 3.824548481479582*^9, 
   3.824613410487337*^9, 3.824652598173481*^9, 3.824703207173334*^9, 
   3.824788367547076*^9, 3.828893023830646*^9, 3.84068945835424*^9, 
   3.8407039347633667`*^9, 3.8407048615079403`*^9, 3.840705035180002*^9, 
   3.8414003620408773`*^9, 3.8414848911629353`*^9, 3.841485235300975*^9, 
   3.8418233204398108`*^9, 3.84241660557329*^9, 3.8424200688439417`*^9, 
   3.843915409996126*^9, 3.846828981304925*^9},
 CellLabel->
  "Out[159]=",ExpressionUUID->"0708ac12-3b67-4234-9e0e-5caece37180e"]
}, Open  ]],

Cell["schematically; drop dependence on coordinates:", "Text",
 CellChangeTimes->{{3.843916273632289*^9, 
  3.843916282763958*^9}},ExpressionUUID->"175783e6-4153-4ec2-b2b6-\
8969d0a2df94"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ADMrules2b", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nut", "\[Rule]", 
      FractionBox["1", "\[Alpha]"]}], ",", 
     RowBox[{"nu\[Rho]", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["\[Beta]u\[Rho]", "\[Alpha]"]}]}], ",", 
     RowBox[{"nu\[Theta]", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["\[Beta]u\[Theta]", "\[Alpha]"]}]}], ",", 
     RowBox[{"nu\[Phi]", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["\[Beta]u\[Phi]", "\[Alpha]"]}]}], ",", 
     RowBox[{"ndt", "\[Rule]", 
      RowBox[{"-", "\[Alpha]"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.824548679391473*^9, 3.824548717681489*^9}, 
   3.824548825892571*^9},
 CellLabel->
  "In[160]:=",ExpressionUUID->"421d3554-38b7-42de-a878-f5e6169666fd"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"trivBSeqSchm3", "=", 
   RowBox[{
    RowBox[{"fp", " ", 
     RowBox[{"(", 
      RowBox[{"\[Gamma]\[Gamma]Rddtt", "-", 
       RowBox[{"2", " ", "ndt", " ", "n\[Gamma]Rddt"}], " ", "+", 
       RowBox[{"ndt", " ", "ndt", "  ", "nnRdd2"}]}], ")"}]}], "+", 
    "\[Gamma]\[Gamma]Rddt\[Rho]", " ", "-", " ", 
    RowBox[{"ndt", " ", "n\[Gamma]Rdd\[Rho]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"trivBSeqSchm3b", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"trivBSeqSchm3", "/.", "toEEs"}], "/.", "toEEs"}], "/.", 
    "ADMrules2b"}], "//", "Expand"}]}]}], "Input",
 CellChangeTimes->{{3.816059315506804*^9, 3.816059340648365*^9}, {
  3.816059375379285*^9, 3.816059388099012*^9}, {3.824545777076329*^9, 
  3.824545783432042*^9}, {3.824546149797473*^9, 3.824546158123734*^9}, {
  3.824546197355064*^9, 3.824546200583934*^9}, {3.824548487117573*^9, 
  3.824548556479862*^9}, {3.8245486007349863`*^9, 3.824548602216682*^9}, {
  3.824548722940455*^9, 3.8245487231208353`*^9}, {3.8245488293075447`*^9, 
  3.824548840959453*^9}, {3.8245489434678183`*^9, 3.8245489439692173`*^9}, {
  3.824700152423772*^9, 3.824700154594583*^9}},
 CellLabel->
  "In[161]:=",ExpressionUUID->"babe7666-76a0-4482-bce6-edfba1cfb4df"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "M\[Rho]"}], " ", "\[Alpha]"}], "+", 
  RowBox[{"fp", " ", "H", " ", 
   SuperscriptBox["\[Alpha]", "2"]}], "+", 
  RowBox[{"K\[Rho]\[Theta]", " ", "\[Beta]u\[Theta]"}], "-", 
  RowBox[{
  "2", " ", "fp", " ", "M\[Theta]", " ", "\[Alpha]", " ", 
   "\[Beta]u\[Theta]"}], "+", 
  RowBox[{"fp", " ", "K\[Theta]\[Theta]", " ", 
   SuperscriptBox["\[Beta]u\[Theta]", "2"]}], "+", 
  RowBox[{"K\[Rho]\[Rho]", " ", "\[Beta]u\[Rho]"}], "-", 
  RowBox[{
  "2", " ", "fp", " ", "M\[Rho]", " ", "\[Alpha]", " ", "\[Beta]u\[Rho]"}], 
  "+", 
  RowBox[{
  "2", " ", "fp", " ", "K\[Rho]\[Theta]", " ", "\[Beta]u\[Theta]", " ", 
   "\[Beta]u\[Rho]"}], "+", 
  RowBox[{"fp", " ", "K\[Rho]\[Rho]", " ", 
   SuperscriptBox["\[Beta]u\[Rho]", "2"]}], "+", 
  RowBox[{"K\[Rho]\[Phi]", " ", "\[Beta]u\[Phi]"}], "-", 
  RowBox[{
  "2", " ", "fp", " ", "M\[Phi]", " ", "\[Alpha]", " ", "\[Beta]u\[Phi]"}], 
  "+", 
  RowBox[{
  "2", " ", "fp", " ", "K\[Theta]\[Phi]", " ", "\[Beta]u\[Theta]", " ", 
   "\[Beta]u\[Phi]"}], "+", 
  RowBox[{
  "2", " ", "fp", " ", "K\[Rho]\[Phi]", " ", "\[Beta]u\[Rho]", " ", 
   "\[Beta]u\[Phi]"}], "+", 
  RowBox[{"fp", " ", "K\[Phi]\[Phi]", " ", 
   SuperscriptBox["\[Beta]u\[Phi]", "2"]}], "-", 
  RowBox[{"fp", " ", "K\[Theta]\[Theta]", " ", 
   SuperscriptBox["\[Alpha]", "2"], " ", "\[Gamma]uu\[Theta]\[Theta]"}], "-", 
  
  RowBox[{"2", " ", "fp", " ", "K\[Theta]\[Phi]", " ", 
   SuperscriptBox["\[Alpha]", "2"], " ", "\[Gamma]uu\[Theta]\[Phi]"}], "-", 
  RowBox[{"2", " ", "fp", " ", "K\[Rho]\[Theta]", " ", 
   SuperscriptBox["\[Alpha]", "2"], " ", "\[Gamma]uu\[Rho]\[Theta]"}], "-", 
  RowBox[{"fp", " ", "K\[Rho]\[Rho]", " ", 
   SuperscriptBox["\[Alpha]", "2"], " ", "\[Gamma]uu\[Rho]\[Rho]"}], "-", 
  RowBox[{"2", " ", "fp", " ", "K\[Rho]\[Phi]", " ", 
   SuperscriptBox["\[Alpha]", "2"], " ", "\[Gamma]uu\[Rho]\[Phi]"}], "-", 
  RowBox[{"fp", " ", "K\[Phi]\[Phi]", " ", 
   SuperscriptBox["\[Alpha]", "2"], " ", 
   "\[Gamma]uu\[Phi]\[Phi]"}]}]], "Output",
 CellChangeTimes->{
  3.816059388884101*^9, {3.816059460257551*^9, 3.816059489428513*^9}, 
   3.816324186609375*^9, 3.816324767020278*^9, 3.81642303535217*^9, 
   3.816930126535061*^9, 3.8171031268074293`*^9, 3.81729759210439*^9, 
   3.8177213803876534`*^9, 3.8183956351644087`*^9, 3.818569399369266*^9, 
   3.8198026600982227`*^9, 3.819947220011434*^9, 3.8203130128568373`*^9, 
   3.824545785340098*^9, 3.824546201269354*^9, {3.824548595076653*^9, 
   3.824548602475684*^9}, 3.824548723640757*^9, 3.824548841664968*^9, 
   3.82454894513829*^9, 3.8246134105146217`*^9, 3.8246525982875233`*^9, 
   3.824700154951714*^9, 3.824703207222337*^9, 3.824788367691916*^9, 
   3.828893023891519*^9, 3.840689458389324*^9, 3.840703934812685*^9, 
   3.840704861558454*^9, 3.8407050352260637`*^9, 3.841400362095891*^9, 
   3.8414848911916847`*^9, 3.841485235339447*^9, 3.8418233204899817`*^9, 
   3.842416605603757*^9, 3.842420072051415*^9, 3.843915410093313*^9, 
   3.8468289813500834`*^9},
 CellLabel->
  "Out[162]=",ExpressionUUID->"ba3d7328-5b02-41d3-b024-7f37ef30b0da"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"trivBSeqSchm3c", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{"trivBSeqSchm3b", ",", 
    RowBox[{"{", 
     RowBox[{
     "H", ",", "M\[Rho]", ",", "M\[Theta]", ",", "M\[Phi]", ",", 
      "K\[Rho]\[Rho]", ",", "K\[Rho]\[Theta]", ",", "K\[Rho]\[Phi]", ",", 
      "K\[Theta]\[Theta]", ",", "K\[Theta]\[Phi]", ",", "K\[Phi]\[Phi]"}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.816059410221924*^9, 3.816059432434259*^9}, 
   3.82454581281894*^9, {3.8245462051575413`*^9, 3.8245462072269583`*^9}, {
   3.824546266434174*^9, 3.82454627182734*^9}, {3.8245488538288603`*^9, 
   3.824548860694089*^9}},
 CellLabel->
  "In[163]:=",ExpressionUUID->"34ee4293-e730-4d4a-a65b-98759c2a5a2e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fp", " ", "H", " ", 
   SuperscriptBox["\[Alpha]", "2"]}], "-", 
  RowBox[{
  "2", " ", "fp", " ", "M\[Theta]", " ", "\[Alpha]", " ", 
   "\[Beta]u\[Theta]"}], "+", 
  RowBox[{"M\[Rho]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "\[Alpha]"}], "-", 
     RowBox[{"2", " ", "fp", " ", "\[Alpha]", " ", "\[Beta]u\[Rho]"}]}], 
    ")"}]}], "-", 
  RowBox[{
  "2", " ", "fp", " ", "M\[Phi]", " ", "\[Alpha]", " ", "\[Beta]u\[Phi]"}], 
  "+", 
  RowBox[{"K\[Theta]\[Theta]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"fp", " ", 
      SuperscriptBox["\[Beta]u\[Theta]", "2"]}], "-", 
     RowBox[{"fp", " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", "\[Gamma]uu\[Theta]\[Theta]"}]}], 
    ")"}]}], "+", 
  RowBox[{"K\[Theta]\[Phi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "fp", " ", "\[Beta]u\[Theta]", " ", "\[Beta]u\[Phi]"}],
      "-", 
     RowBox[{"2", " ", "fp", " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", "\[Gamma]uu\[Theta]\[Phi]"}]}], 
    ")"}]}], "+", 
  RowBox[{"K\[Rho]\[Theta]", " ", 
   RowBox[{"(", 
    RowBox[{"\[Beta]u\[Theta]", "+", 
     RowBox[{"2", " ", "fp", " ", "\[Beta]u\[Theta]", " ", "\[Beta]u\[Rho]"}],
      "-", 
     RowBox[{"2", " ", "fp", " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", "\[Gamma]uu\[Rho]\[Theta]"}]}], 
    ")"}]}], "+", 
  RowBox[{"K\[Rho]\[Rho]", " ", 
   RowBox[{"(", 
    RowBox[{"\[Beta]u\[Rho]", "+", 
     RowBox[{"fp", " ", 
      SuperscriptBox["\[Beta]u\[Rho]", "2"]}], "-", 
     RowBox[{"fp", " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", "\[Gamma]uu\[Rho]\[Rho]"}]}], 
    ")"}]}], "+", 
  RowBox[{"K\[Rho]\[Phi]", " ", 
   RowBox[{"(", 
    RowBox[{"\[Beta]u\[Phi]", "+", 
     RowBox[{"2", " ", "fp", " ", "\[Beta]u\[Rho]", " ", "\[Beta]u\[Phi]"}], 
     "-", 
     RowBox[{"2", " ", "fp", " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", "\[Gamma]uu\[Rho]\[Phi]"}]}], 
    ")"}]}], "+", 
  RowBox[{"K\[Phi]\[Phi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"fp", " ", 
      SuperscriptBox["\[Beta]u\[Phi]", "2"]}], "-", 
     RowBox[{"fp", " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", "\[Gamma]uu\[Phi]\[Phi]"}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.816059433525605*^9, 3.816059490875678*^9}, 
   3.816324186635507*^9, 3.816324767074142*^9, 3.8164230354043283`*^9, 
   3.8169301265638447`*^9, 3.817103126831962*^9, 3.817297592132707*^9, 
   3.81772138041381*^9, 3.8183956351958437`*^9, 3.818569399407865*^9, 
   3.819802660124826*^9, 3.8199472200432863`*^9, 3.8203130128787394`*^9, 
   3.824545814369584*^9, 3.824546207481114*^9, 3.8245462720756598`*^9, {
   3.824548858131681*^9, 3.8245488611273127`*^9}, 3.824548952993445*^9, 
   3.824613410536962*^9, 3.824652598317099*^9, 3.824703207283897*^9, 
   3.824788367872444*^9, 3.828893023940402*^9, 3.840689458420958*^9, 
   3.8407039348567533`*^9, 3.840704861605274*^9, 3.840705035269081*^9, 
   3.841400362137722*^9, 3.841484891217375*^9, 3.841485235375885*^9, 
   3.841823320532516*^9, 3.8424166056306667`*^9, 3.842420074078906*^9, 
   3.843915410239688*^9, 3.846828981374963*^9},
 CellLabel->
  "Out[163]=",ExpressionUUID->"185810ce-bce3-4e81-8115-af29835cf5d9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"trivBSeqSchm3c", "/.", 
    RowBox[{"K\[Theta]\[Theta]", "\[Rule]", "0"}]}], "/.", 
   RowBox[{"K\[Phi]\[Phi]", "\[Rule]", "0"}]}], "/.", 
  RowBox[{"K\[Theta]\[Phi]", "\[Rule]", "0"}]}]], "Input",
 CellChangeTimes->{{3.842420200452086*^9, 3.842420211444285*^9}},
 CellLabel->
  "In[164]:=",ExpressionUUID->"6be19c30-1ee4-4ce8-be82-ab253825a4bc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fp", " ", "H", " ", 
   SuperscriptBox["\[Alpha]", "2"]}], "-", 
  RowBox[{
  "2", " ", "fp", " ", "M\[Theta]", " ", "\[Alpha]", " ", 
   "\[Beta]u\[Theta]"}], "+", 
  RowBox[{"M\[Rho]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "\[Alpha]"}], "-", 
     RowBox[{"2", " ", "fp", " ", "\[Alpha]", " ", "\[Beta]u\[Rho]"}]}], 
    ")"}]}], "-", 
  RowBox[{
  "2", " ", "fp", " ", "M\[Phi]", " ", "\[Alpha]", " ", "\[Beta]u\[Phi]"}], 
  "+", 
  RowBox[{"K\[Rho]\[Theta]", " ", 
   RowBox[{"(", 
    RowBox[{"\[Beta]u\[Theta]", "+", 
     RowBox[{"2", " ", "fp", " ", "\[Beta]u\[Theta]", " ", "\[Beta]u\[Rho]"}],
      "-", 
     RowBox[{"2", " ", "fp", " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", "\[Gamma]uu\[Rho]\[Theta]"}]}], 
    ")"}]}], "+", 
  RowBox[{"K\[Rho]\[Rho]", " ", 
   RowBox[{"(", 
    RowBox[{"\[Beta]u\[Rho]", "+", 
     RowBox[{"fp", " ", 
      SuperscriptBox["\[Beta]u\[Rho]", "2"]}], "-", 
     RowBox[{"fp", " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", "\[Gamma]uu\[Rho]\[Rho]"}]}], 
    ")"}]}], "+", 
  RowBox[{"K\[Rho]\[Phi]", " ", 
   RowBox[{"(", 
    RowBox[{"\[Beta]u\[Phi]", "+", 
     RowBox[{"2", " ", "fp", " ", "\[Beta]u\[Rho]", " ", "\[Beta]u\[Phi]"}], 
     "-", 
     RowBox[{"2", " ", "fp", " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", "\[Gamma]uu\[Rho]\[Phi]"}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.842420211911031*^9, 3.8439154102572727`*^9, 
  3.8468289813994904`*^9},
 CellLabel->
  "Out[164]=",ExpressionUUID->"bbbed98a-e45e-432e-90fe-1a62c3103611"]
}, Open  ]],

Cell["check for f =\[Rho]  (fp means f\[CloseCurlyQuote])", "Text",
 CellChangeTimes->{{3.843916297552383*^9, 
  3.843916311596801*^9}},ExpressionUUID->"3fef63fe-1ac4-4d68-867e-\
466454ac9d3a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"trivBSeqSchm3c", "/.", 
  RowBox[{"fp", "\[Rule]", "1"}]}]], "Input",
 CellChangeTimes->{{3.824548869199736*^9, 3.824548871816101*^9}},
 CellLabel->
  "In[165]:=",ExpressionUUID->"57b6cc43-74fd-4c27-bb7a-8f7c009f7f7a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"H", " ", 
   SuperscriptBox["\[Alpha]", "2"]}], "-", 
  RowBox[{"2", " ", "M\[Theta]", " ", "\[Alpha]", " ", "\[Beta]u\[Theta]"}], 
  "+", 
  RowBox[{"M\[Rho]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "\[Alpha]"}], "-", 
     RowBox[{"2", " ", "\[Alpha]", " ", "\[Beta]u\[Rho]"}]}], ")"}]}], "-", 
  RowBox[{"2", " ", "M\[Phi]", " ", "\[Alpha]", " ", "\[Beta]u\[Phi]"}], "+", 
  
  RowBox[{"K\[Theta]\[Theta]", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[Beta]u\[Theta]", "2"], "-", 
     RowBox[{
      SuperscriptBox["\[Alpha]", "2"], " ", "\[Gamma]uu\[Theta]\[Theta]"}]}], 
    ")"}]}], "+", 
  RowBox[{"K\[Theta]\[Phi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "\[Beta]u\[Theta]", " ", "\[Beta]u\[Phi]"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", "\[Gamma]uu\[Theta]\[Phi]"}]}], 
    ")"}]}], "+", 
  RowBox[{"K\[Rho]\[Theta]", " ", 
   RowBox[{"(", 
    RowBox[{"\[Beta]u\[Theta]", "+", 
     RowBox[{"2", " ", "\[Beta]u\[Theta]", " ", "\[Beta]u\[Rho]"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", "\[Gamma]uu\[Rho]\[Theta]"}]}], 
    ")"}]}], "+", 
  RowBox[{"K\[Rho]\[Rho]", " ", 
   RowBox[{"(", 
    RowBox[{"\[Beta]u\[Rho]", "+", 
     SuperscriptBox["\[Beta]u\[Rho]", "2"], "-", 
     RowBox[{
      SuperscriptBox["\[Alpha]", "2"], " ", "\[Gamma]uu\[Rho]\[Rho]"}]}], 
    ")"}]}], "+", 
  RowBox[{"K\[Rho]\[Phi]", " ", 
   RowBox[{"(", 
    RowBox[{"\[Beta]u\[Phi]", "+", 
     RowBox[{"2", " ", "\[Beta]u\[Rho]", " ", "\[Beta]u\[Phi]"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", "\[Gamma]uu\[Rho]\[Phi]"}]}], 
    ")"}]}], "+", 
  RowBox[{"K\[Phi]\[Phi]", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[Beta]u\[Phi]", "2"], "-", 
     RowBox[{
      SuperscriptBox["\[Alpha]", "2"], " ", "\[Gamma]uu\[Phi]\[Phi]"}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.8245488720542717`*^9, 3.824548961490226*^9, 
  3.824613410558962*^9, 3.824652598399621*^9, 3.824703207314271*^9, 
  3.824788367916812*^9, 3.828893023962078*^9, 3.8406894584514313`*^9, 
  3.8407039348985167`*^9, 3.8407048616540833`*^9, 3.840705035314447*^9, 
  3.8414003621440983`*^9, 3.841484891242834*^9, 3.841485235411096*^9, 
  3.8418233205754843`*^9, 3.8424166056369877`*^9, 3.842420086037875*^9, 
  3.843915410371318*^9, 3.846828981423121*^9},
 CellLabel->
  "Out[165]=",ExpressionUUID->"79c684fd-a5e4-448e-88d8-0234f961db71"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"diff", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"trivBSeqSchm3c", "-", "mainBSeq1Schm3c"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "H", ",", "M\[Rho]", ",", "M\[Theta]", ",", "M\[Phi]", ",", 
      "K\[Rho]\[Rho]", ",", "K\[Rho]\[Theta]", ",", "K\[Rho]\[Phi]", ",", 
      "K\[Theta]\[Theta]", ",", "K\[Theta]\[Phi]", ",", "K\[Phi]\[Phi]"}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.824652635477792*^9, 3.824652673294261*^9}},
 CellLabel->
  "In[166]:=",ExpressionUUID->"155aa3ae-6651-4c3d-b303-bb9cccd62dab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M\[Theta]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "fp", " ", "\[Alpha]", " ", 
      "\[Beta]u\[Theta]"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["fp", "2"], " ", "\[Alpha]", " ", "\[Beta]u\[Theta]"}]}],
     ")"}]}], "+", 
  RowBox[{"M\[Rho]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "\[Alpha]"}], "+", 
     RowBox[{"2", " ", "fp", " ", "\[Alpha]"}], "-", 
     RowBox[{"2", " ", "fp", " ", "\[Alpha]", " ", "\[Beta]u\[Rho]"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["fp", "2"], " ", "\[Alpha]", " ", "\[Beta]u\[Rho]"}]}], 
    ")"}]}], "+", 
  RowBox[{"M\[Phi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "fp", " ", "\[Alpha]", " ", "\[Beta]u\[Phi]"}],
      "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["fp", "2"], " ", "\[Alpha]", " ", "\[Beta]u\[Phi]"}]}], 
    ")"}]}], "+", 
  RowBox[{"K\[Rho]\[Theta]", " ", 
   RowBox[{"(", 
    RowBox[{"\[Beta]u\[Theta]", "+", 
     FractionBox[
      RowBox[{"2", " ", "\[Beta]u\[Theta]"}], "fp"], "-", 
     RowBox[{"2", " ", "fp", " ", "\[Beta]u\[Theta]"}], "+", 
     RowBox[{"2", " ", "\[Beta]u\[Theta]", " ", "\[Beta]u\[Rho]"}], "+", 
     RowBox[{"2", " ", "fp", " ", "\[Beta]u\[Theta]", " ", "\[Beta]u\[Rho]"}],
      "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["fp", "2"], " ", "\[Beta]u\[Theta]", " ", 
      "\[Beta]u\[Rho]"}], "-", 
     RowBox[{"2", " ", "fp", " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", "\[Gamma]uu\[Rho]\[Theta]"}]}], 
    ")"}]}], "+", 
  RowBox[{"K\[Rho]\[Rho]", " ", 
   RowBox[{"(", 
    RowBox[{"\[Beta]u\[Rho]", "+", 
     RowBox[{"fp", " ", 
      SuperscriptBox["\[Beta]u\[Rho]", "2"]}], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["fp", "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"fp", " ", "\[Beta]u\[Rho]"}]}], ")"}], "2"]}], 
      SuperscriptBox["fp", "2"]], "-", 
     RowBox[{"fp", " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", "\[Gamma]uu\[Rho]\[Rho]"}]}], 
    ")"}]}], "+", 
  RowBox[{"K\[Rho]\[Phi]", " ", 
   RowBox[{"(", 
    RowBox[{"\[Beta]u\[Phi]", "+", 
     FractionBox[
      RowBox[{"2", " ", "\[Beta]u\[Phi]"}], "fp"], "-", 
     RowBox[{"2", " ", "fp", " ", "\[Beta]u\[Phi]"}], "+", 
     RowBox[{"2", " ", "\[Beta]u\[Rho]", " ", "\[Beta]u\[Phi]"}], "+", 
     RowBox[{"2", " ", "fp", " ", "\[Beta]u\[Rho]", " ", "\[Beta]u\[Phi]"}], 
     "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["fp", "2"], " ", "\[Beta]u\[Rho]", " ", 
      "\[Beta]u\[Phi]"}], "-", 
     RowBox[{"2", " ", "fp", " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", "\[Gamma]uu\[Rho]\[Phi]"}]}], 
    ")"}]}], "+", 
  RowBox[{"K\[Phi]\[Phi]", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[Beta]u\[Phi]", "2"], "+", 
     RowBox[{"fp", " ", 
      SuperscriptBox["\[Beta]u\[Phi]", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["fp", "2"], " ", 
      SuperscriptBox["\[Beta]u\[Phi]", "2"]}], "-", 
     RowBox[{"fp", " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", "\[Gamma]uu\[Phi]\[Phi]"}], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], " ", "\[Gamma]\[Theta]\[Theta]"}], 
      RowBox[{
       SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"], "-", 
       RowBox[{"\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Phi]\[Phi]"}]}]]}],
     ")"}]}], "+", 
  RowBox[{"K\[Theta]\[Phi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "\[Beta]u\[Theta]", " ", "\[Beta]u\[Phi]"}], "+", 
     RowBox[{"2", " ", "fp", " ", "\[Beta]u\[Theta]", " ", "\[Beta]u\[Phi]"}],
      "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["fp", "2"], " ", "\[Beta]u\[Theta]", " ", 
      "\[Beta]u\[Phi]"}], "-", 
     RowBox[{"2", " ", "fp", " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", "\[Gamma]uu\[Theta]\[Phi]"}], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", "\[Gamma]\[Theta]\[Phi]"}], 
      RowBox[{
       SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"], "-", 
       RowBox[{"\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Phi]\[Phi]"}]}]]}],
     ")"}]}], "+", 
  RowBox[{"K\[Theta]\[Theta]", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[Beta]u\[Theta]", "2"], "+", 
     RowBox[{"fp", " ", 
      SuperscriptBox["\[Beta]u\[Theta]", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["fp", "2"], " ", 
      SuperscriptBox["\[Beta]u\[Theta]", "2"]}], "-", 
     RowBox[{"fp", " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", "\[Gamma]uu\[Theta]\[Theta]"}], 
     "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], " ", "\[Gamma]\[Phi]\[Phi]"}], 
      RowBox[{
       SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"], "-", 
       RowBox[{"\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Phi]\[Phi]"}]}]]}],
     ")"}]}], "+", 
  RowBox[{"H", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"fp", " ", 
      SuperscriptBox["\[Alpha]", "2"]}], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"]}], 
      RowBox[{
       SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"], "-", 
       RowBox[{"\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Phi]\[Phi]"}]}]], 
     "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], " ", "\[Gamma]\[Theta]\[Theta]", " ", 
       "\[Gamma]\[Phi]\[Phi]"}], 
      RowBox[{
       SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"], "-", 
       RowBox[{"\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Phi]\[Phi]"}]}]]}],
     ")"}]}]}]], "Output",
 CellChangeTimes->{{3.824652635913329*^9, 3.824652673830572*^9}, 
   3.824703207344117*^9, 3.824788367965581*^9, 3.8288930239823933`*^9, 
   3.840689458459051*^9, 3.840703934939169*^9, 3.840704861703114*^9, 
   3.840705035361718*^9, 3.841400362187894*^9, 3.84148489126959*^9, 
   3.841485235446311*^9, 3.841823320619857*^9, 3.8424166056650467`*^9, 
   3.842420089270938*^9, 3.8439154104683027`*^9, 3.846828981453382*^9},
 CellLabel->
  "Out[166]=",ExpressionUUID->"840a2d8f-87c0-4a27-93b2-3136c6485ca9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"mainBSeq1Schm3c", "/.", "K\[Rho]\[Theta]Sol"}], "/.", 
            "K\[Rho]\[Phi]Sol"}], "/.", 
           RowBox[{"fp", "\[Rule]", "1"}]}], "/.", 
          RowBox[{"K\[Theta]\[Theta]", "\[Rule]", "0"}]}], "/.", 
         RowBox[{"K\[Phi]\[Phi]", "\[Rule]", "0"}]}], "/.", 
        RowBox[{"K\[Theta]\[Phi]", "\[Rule]", "0"}]}], "//", "Simplify"}], "//",
       "Expand"}], ")"}], "\[Equal]", "0"}], ",", "H"}], "]"}]], "Input",
 CellChangeTimes->{{3.824788586989085*^9, 3.8247886167298727`*^9}, {
  3.842420099199457*^9, 3.842420103001099*^9}},
 CellLabel->
  "In[167]:=",ExpressionUUID->"2f1a029c-ceb3-42bb-96e0-8d60d4046762"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"H", "\[Rule]", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"M\[Rho]", "+", 
        RowBox[{"M\[Theta]", " ", "\[Beta]u\[Theta]"}], "+", 
        RowBox[{"M\[Rho]", " ", "\[Beta]u\[Rho]"}], "+", 
        RowBox[{"M\[Phi]", " ", "\[Beta]u\[Phi]"}]}], ")"}]}], "\[Alpha]"]}], 
   "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.824788587567108*^9, 3.8247886169315557`*^9}, 
   3.82889302400324*^9, 3.8406894584936657`*^9, 3.840703934982026*^9, 
   3.8407048617520742`*^9, 3.840705035403125*^9, 3.841400362228805*^9, 
   3.841484891295608*^9, 3.841485235480712*^9, 3.8418233206632833`*^9, 
   3.84241660569215*^9, {3.842420092323361*^9, 3.842420103291852*^9}, 
   3.843915410542955*^9, 3.846828981486559*^9},
 CellLabel->
  "Out[167]=",ExpressionUUID->"a33df07d-e890-4b43-b54a-352a2ea66830"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"trivBSeqSchm3d", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"trivBSeqSchm3c", "/.", "K\[Rho]\[Theta]Sol"}], "/.", 
           "K\[Rho]\[Phi]Sol"}], "/.", 
          RowBox[{"K\[Theta]\[Theta]", "\[Rule]", "0"}]}], "/.", 
         RowBox[{"K\[Phi]\[Phi]", "\[Rule]", "0"}]}], "/.", 
        RowBox[{"K\[Theta]\[Phi]", "\[Rule]", "0"}]}], "/.", 
       RowBox[{"H", "\[Rule]", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"M\[Rho]", "+", 
            RowBox[{"M\[Theta]", " ", "\[Beta]u\[Theta]"}], "+", 
            RowBox[{"M\[Rho]", " ", "\[Beta]u\[Rho]"}], "+", " ", 
            RowBox[{"M\[Phi]", " ", "\[Beta]u\[Phi]"}]}], ")"}]}], 
         "\[Alpha]"]}]}], "/.", "\[Gamma]uuIn\[Gamma]ddLapseShift"}], "/.", 
     RowBox[{"fp", "\[Rule]", "1"}]}], "//", "Simplify"}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.824652680614386*^9, 3.824652681918351*^9}, {
   3.824731698702284*^9, 3.824731729216298*^9}, {3.824731779455368*^9, 
   3.824731780233706*^9}, {3.824788484625207*^9, 3.8247885719149323`*^9}, {
   3.8247886227576857`*^9, 3.824788623171075*^9}, {3.824788659056035*^9, 
   3.824788660505643*^9}, {3.824788709602665*^9, 3.8247887195839376`*^9}, {
   3.824788768723127*^9, 3.824788800888631*^9}, 3.824788831839881*^9, 
   3.842420124782838*^9, {3.8424202844121304`*^9, 3.842420287981777*^9}},
 CellLabel->
  "In[168]:=",ExpressionUUID->"6bb39d78-f037-4970-8e44-397bc8134bde"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "K\[Rho]\[Rho]"}], "-", 
  RowBox[{"K\[Rho]\[Rho]", " ", "\[Beta]u\[Rho]"}], "+", 
  FractionBox[
   RowBox[{"M\[Rho]", " ", "\[Alpha]"}], 
   RowBox[{"1", "+", "\[Beta]u\[Rho]"}]], "-", 
  FractionBox[
   RowBox[{"M\[Theta]", " ", "\[Alpha]", " ", "\[Beta]u\[Theta]"}], 
   RowBox[{"1", "+", "\[Beta]u\[Rho]"}]], "+", 
  FractionBox[
   RowBox[{"M\[Rho]", " ", "\[Alpha]", " ", "\[Beta]u\[Rho]"}], 
   RowBox[{"1", "+", "\[Beta]u\[Rho]"}]], "-", 
  FractionBox[
   RowBox[{"M\[Phi]", " ", "\[Alpha]", " ", "\[Beta]u\[Phi]"}], 
   RowBox[{"1", "+", "\[Beta]u\[Rho]"}]]}]], "Output",
 CellChangeTimes->{
  3.824652682330841*^9, 3.824703207373801*^9, {3.824731703012465*^9, 
   3.824731729478924*^9}, 3.824731780543363*^9, 3.82478836801406*^9, {
   3.824788486144115*^9, 3.8247885726924667`*^9}, 3.8247886238962183`*^9, 
   3.824788660872572*^9, 3.824788720392992*^9, 3.824788769744404*^9, 
   3.824788801189294*^9, 3.824788832405531*^9, 3.828893024023788*^9, 
   3.840689458522258*^9, 3.840703935023258*^9, 3.8407048617955017`*^9, 
   3.8407050354419737`*^9, 3.841400362269887*^9, 3.841484891320628*^9, 
   3.8414852355141897`*^9, 3.841823320706963*^9, 3.842416605723563*^9, 
   3.8424201259138536`*^9, 3.842420288246675*^9, 3.843915410624092*^9, 
   3.8468289815218983`*^9},
 CellLabel->
  "Out[168]=",ExpressionUUID->"2f40f31c-4575-4dec-8899-cbad237176cc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"trivBSeqSchm3e", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{"trivBSeqSchm3d", ",", 
    RowBox[{"{", 
     RowBox[{
     "H", ",", "M\[Rho]", ",", "M\[Theta]", ",", "M\[Phi]", ",", 
      "K\[Rho]\[Rho]", ",", "K\[Rho]\[Theta]", ",", "K\[Rho]\[Phi]", ",", 
      "K\[Theta]\[Theta]", ",", "K\[Theta]\[Phi]", ",", "K\[Phi]\[Phi]"}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.824788673499757*^9, 3.82478870103201*^9}},
 CellLabel->
  "In[169]:=",ExpressionUUID->"74a641ba-c3e2-4501-9ffb-e44a9c69a38c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"K\[Rho]\[Rho]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "-", "\[Beta]u\[Rho]"}], ")"}]}], "-", 
  FractionBox[
   RowBox[{"M\[Theta]", " ", "\[Alpha]", " ", "\[Beta]u\[Theta]"}], 
   RowBox[{"1", "+", "\[Beta]u\[Rho]"}]], "+", 
  RowBox[{"M\[Rho]", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["\[Alpha]", 
      RowBox[{"1", "+", "\[Beta]u\[Rho]"}]], "+", 
     FractionBox[
      RowBox[{"\[Alpha]", " ", "\[Beta]u\[Rho]"}], 
      RowBox[{"1", "+", "\[Beta]u\[Rho]"}]]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{"M\[Phi]", " ", "\[Alpha]", " ", "\[Beta]u\[Phi]"}], 
   RowBox[{"1", "+", "\[Beta]u\[Rho]"}]]}]], "Output",
 CellChangeTimes->{3.8247886818213997`*^9, 3.8247887221481743`*^9, 
  3.8247887715276318`*^9, 3.8247888026685658`*^9, 3.824788833649576*^9, 
  3.828893024042095*^9, 3.840689458552164*^9, 3.840703935068001*^9, 
  3.8407048618388233`*^9, 3.84070503545077*^9, 3.841400362310897*^9, 
  3.8414848913451557`*^9, 3.8414852355487003`*^9, 3.841823320750177*^9, 
  3.8424166057507677`*^9, 3.84242012725705*^9, 3.8424202964451447`*^9, 
  3.843915410701498*^9, 3.84682898155294*^9},
 CellLabel->
  "Out[169]=",ExpressionUUID->"c883e6bb-3540-4fc6-b69d-d6a83291c615"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    FractionBox["\[Alpha]", 
     RowBox[{"1", "+", "\[Beta]u\[Rho]"}]], "+", 
    FractionBox[
     RowBox[{"\[Alpha]", " ", "\[Beta]u\[Rho]"}], 
     RowBox[{"1", "+", "\[Beta]u\[Rho]"}]]}], ")"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.8424203575712433`*^9, 3.8424203583970137`*^9}},
 CellLabel->
  "In[170]:=",ExpressionUUID->"9a1e4356-3515-461a-ae71-c731ae3db5d8"],

Cell[BoxData["\[Alpha]"], "Output",
 CellChangeTimes->{3.842420358650485*^9, 3.843915410775631*^9, 
  3.846828981590699*^9},
 CellLabel->
  "Out[170]=",ExpressionUUID->"808957ef-84b2-435d-8d6a-02e9cd5617fb"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]]
},
WindowSize->{960, 1016},
WindowMargins->{{0, Automatic}, {0, Automatic}},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 386, 6, 89, "Chapter",ExpressionUUID->"28ba930f-84e1-4e7d-8857-03975a1f3e49"],
Cell[CellGroupData[{
Cell[991, 32, 333, 5, 85, "Section",ExpressionUUID->"a12ea104-0d84-467e-acd7-ac900991ff59"],
Cell[1327, 39, 223, 4, 45, "Text",ExpressionUUID->"7050e506-b94e-46a4-8882-f3e25877d512"],
Cell[1553, 45, 838, 15, 39, "Input",ExpressionUUID->"07f28c77-6042-4d64-ab66-dbc73e7fff59"],
Cell[2394, 62, 181, 3, 45, "Text",ExpressionUUID->"02d25b9d-b984-4128-86ae-a784e39a0299"],
Cell[CellGroupData[{
Cell[2600, 69, 2586, 53, 156, "Input",ExpressionUUID->"4b7e4a91-cc79-41a4-b1d5-21fd757ea281"],
Cell[5189, 124, 4217, 78, 132, "Output",ExpressionUUID->"1d46e286-421d-4692-9e8a-e67b55859822"]
}, Open  ]],
Cell[9421, 205, 238, 4, 45, "Text",ExpressionUUID->"1253101a-9d48-49f8-be20-010e3c5a208a"],
Cell[CellGroupData[{
Cell[9684, 213, 848, 15, 69, "Input",ExpressionUUID->"57bf6c03-64cc-405f-bf32-63842c630cd7"],
Cell[10535, 230, 12943, 306, 229, "Output",ExpressionUUID->"09a58678-b775-49a0-bc02-229bd9d4e69e"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[23527, 542, 755, 15, 118, "Section",ExpressionUUID->"e505f6b3-4a83-4a76-b8f3-7d804abfa210"],
Cell[24285, 559, 343, 8, 105, "Text",ExpressionUUID->"dd09d7da-5664-419c-a058-0d2ac6b0a398"],
Cell[24631, 569, 1595, 49, 91, "Text",ExpressionUUID->"0dcc5ea5-87d4-4c7c-8bdc-455a171ad625"],
Cell[CellGroupData[{
Cell[26251, 622, 1603, 31, 69, "Input",ExpressionUUID->"8541a941-5304-4ad7-a980-e0e80119b041"],
Cell[27857, 655, 1510, 33, 132, "Output",ExpressionUUID->"a6b7a982-b277-44cf-a428-c3dbf1b0d558"]
}, Open  ]],
Cell[29382, 691, 170, 3, 45, "Text",ExpressionUUID->"84accebb-244d-445f-ac3d-c2eb0ba121ef"],
Cell[CellGroupData[{
Cell[29577, 698, 306, 7, 69, "Input",ExpressionUUID->"94a4be91-3888-4224-ad32-2ee69ad8238e"],
Cell[29886, 707, 1082, 26, 132, "Output",ExpressionUUID->"ce202683-dd24-4804-8b6f-1ae071ad5ea6"]
}, Open  ]],
Cell[30983, 736, 256, 4, 45, "Text",ExpressionUUID->"20926a24-33eb-43f6-a87c-ab90677837b4"],
Cell[31242, 742, 887, 15, 39, "Input",ExpressionUUID->"5aaa264a-f232-4d5b-8fd8-fe232de9021c"],
Cell[32132, 759, 637, 11, 45, "Text",ExpressionUUID->"3574605b-1dbb-4f62-8c90-a548b8ab458c"],
Cell[CellGroupData[{
Cell[32794, 774, 1962, 35, 69, "Input",ExpressionUUID->"9c93176e-4dc0-464f-8096-890a709031f1"],
Cell[34759, 811, 6429, 127, 132, "Output",ExpressionUUID->"b6acc7f0-ff77-45aa-8f3e-643b841c147d"]
}, Open  ]],
Cell[41203, 941, 223, 4, 45, "Text",ExpressionUUID->"53e7a794-bf5e-4d56-ae67-0ef218ce73c9"],
Cell[CellGroupData[{
Cell[41451, 949, 1016, 17, 69, "Input",ExpressionUUID->"cab59e3f-f499-4c89-9c1c-80746c5b53df"],
Cell[42470, 968, 28347, 695, 252, "Output",ExpressionUUID->"239120b5-b781-4a4d-a4ee-4e5016cdc415"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[70866, 1669, 518, 8, 66, "Section",ExpressionUUID->"b682c988-71df-47d0-bf25-30f3eb49d093"],
Cell[71387, 1679, 514, 8, 45, "Text",ExpressionUUID->"bd56a094-9b23-4714-b6cb-15ea07deb0d5"],
Cell[CellGroupData[{
Cell[71926, 1691, 7506, 181, 446, "Input",ExpressionUUID->"54891ddd-7c3c-42c2-b7c3-62bc42f0dc51"],
Cell[79435, 1874, 11350, 252, 226, "Output",ExpressionUUID->"8de1697f-4ef1-4aad-b992-82211b5f766a"]
}, Open  ]],
Cell[90800, 2129, 215, 5, 45, "Text",ExpressionUUID->"78e8e2bd-6f1a-4cc1-bba1-53f888d878aa"],
Cell[CellGroupData[{
Cell[91040, 2138, 803, 15, 69, "Input",ExpressionUUID->"0ae1962a-42d5-4e1d-92a7-91bd365f208d"],
Cell[91846, 2155, 12859, 320, 232, "Output",ExpressionUUID->"099eb1d3-9461-4116-8ad1-7d3b0adc7a2c"]
}, Open  ]],
Cell[104720, 2478, 561, 16, 45, "Text",ExpressionUUID->"50d52c82-b08d-490e-8950-b9cb927a1a03"],
Cell[CellGroupData[{
Cell[105306, 2498, 1466, 36, 69, "Input",ExpressionUUID->"af7aa32e-e1e8-4c9f-9a88-149dc6e13382"],
Cell[106775, 2536, 3104, 75, 74, "Output",ExpressionUUID->"c79b40f5-b16c-4550-8c15-9ba35e75ae95"]
}, Open  ]],
Cell[109894, 2614, 185, 3, 45, "Text",ExpressionUUID->"8e396390-d3ad-404e-bd79-384183e76fc9"],
Cell[CellGroupData[{
Cell[110104, 2621, 3311, 80, 127, "Input",ExpressionUUID->"11ed695b-ae36-4824-bd8f-f49ee9ebb62a"],
Cell[113418, 2703, 4567, 107, 193, "Output",ExpressionUUID->"760f322b-5bd5-49b4-870a-320b7f05afb9"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[118034, 2816, 481, 7, 66, "Section",ExpressionUUID->"65c311bc-b185-4083-8216-ef3a8b81ec0f"],
Cell[118518, 2825, 566, 8, 45, "Text",ExpressionUUID->"bd0c535a-6637-4143-b724-0d857cd47aa3"],
Cell[CellGroupData[{
Cell[119109, 2837, 6540, 150, 475, "Input",ExpressionUUID->"d5241513-435f-4854-9509-2c203354d371"],
Cell[125652, 2989, 8265, 159, 136, "Output",ExpressionUUID->"9c650f51-bd9e-438b-8a70-de7afffacf20"]
}, Open  ]],
Cell[133932, 3151, 249, 4, 45, "Text",ExpressionUUID->"959f5850-cb95-45bc-b0fd-643e95336a27"],
Cell[134184, 3157, 985, 15, 39, "Input",ExpressionUUID->"d04f27b3-972b-4b96-962f-fd197d752c46"],
Cell[135172, 3174, 532, 14, 47, "Text",ExpressionUUID->"fbbbb973-707b-4d6b-85c9-b3402acecbf6"],
Cell[135707, 3190, 648, 16, 39, "Input",ExpressionUUID->"613f0ca5-60d6-49ad-a253-d976db45fc4f"],
Cell[136358, 3208, 624, 15, 39, "Input",ExpressionUUID->"e05caaa5-d5b2-4b5d-ae9d-0d5758bfce0e"],
Cell[136985, 3225, 183, 3, 45, "Text",ExpressionUUID->"5be0e7e6-0fb3-4fa2-ad11-d513c498ba07"],
Cell[137171, 3230, 455, 11, 39, "Input",ExpressionUUID->"9e2f3a1f-3d09-41d8-85a6-65d3e3a42a51"],
Cell[137629, 3243, 259, 6, 45, "Text",ExpressionUUID->"dc858d49-eaff-48a2-8a9d-fcc38ee420a8"],
Cell[CellGroupData[{
Cell[137913, 3253, 893, 23, 39, "Input",ExpressionUUID->"fb488cfa-2f97-40fa-9c57-8c2f945f628c"],
Cell[138809, 3278, 3938, 93, 103, "Output",ExpressionUUID->"241c97d7-2e08-4939-b940-1f25246e21d6"]
}, Open  ]],
Cell[142762, 3374, 552, 17, 45, "Text",ExpressionUUID->"03efd087-8997-46f3-bcba-34f789cff20a"],
Cell[143317, 3393, 346, 7, 45, "Text",ExpressionUUID->"c71acbfa-ddee-456a-ac64-946d9bdaab3e"],
Cell[CellGroupData[{
Cell[143688, 3404, 808, 14, 39, "Input",ExpressionUUID->"55c31ea9-0554-47ff-a770-b85ed3f12856"],
Cell[144499, 3420, 20884, 517, 531, "Output",ExpressionUUID->"e08d8b47-c8c4-4621-a88e-564209b6699b"]
}, Open  ]],
Cell[165398, 3940, 566, 13, 77, "Text",ExpressionUUID->"314ce222-27f6-4b21-aaa3-eaefdf112f48"],
Cell[CellGroupData[{
Cell[165989, 3957, 1800, 43, 98, "Input",ExpressionUUID->"45626952-a2d0-4e2b-88ff-1b3bc3500293"],
Cell[167792, 4002, 6470, 152, 185, "Output",ExpressionUUID->"72eec80d-4102-4fc3-9090-35dc93bbb587"]
}, Open  ]],
Cell[CellGroupData[{
Cell[174299, 4159, 410, 6, 39, "Input",ExpressionUUID->"e8bb10f5-dd9a-477c-82a9-a5d7cbcb29d6"],
Cell[174712, 4167, 6530, 161, 171, "Output",ExpressionUUID->"e8929410-b923-4c92-8095-8a5ba4523275"]
}, Open  ]],
Cell[181257, 4331, 1609, 39, 98, "Input",ExpressionUUID->"756180a9-d5df-48c5-bcca-fcfc2c02e856"],
Cell[182869, 4372, 494, 10, 105, "Text",ExpressionUUID->"fbc7e722-1fd8-45cc-a409-ccb04546510a"],
Cell[183366, 4384, 1181, 30, 43, "Input",ExpressionUUID->"c2a9fa95-32d7-4209-b6a6-9791552a8e73"],
Cell[CellGroupData[{
Cell[184572, 4418, 122, 1, 39, "Input",ExpressionUUID->"8278208a-3d12-4141-92fa-765ca6f458fb"],
Cell[184697, 4421, 1338, 29, 72, "Output",ExpressionUUID->"61ac5ed4-8c7e-447b-b17c-cba8656a58ce"]
}, Open  ]],
Cell[186050, 4453, 433, 13, 45, "Text",ExpressionUUID->"714782d8-7634-4f6e-b157-6fb0a5b6cda0"],
Cell[CellGroupData[{
Cell[186508, 4470, 433, 10, 39, "Input",ExpressionUUID->"5100f8a8-60c2-4712-bf2b-cfb55f2063f4"],
Cell[186944, 4482, 1435, 27, 72, "Output",ExpressionUUID->"444c7486-c944-43b7-86fa-ebc1a1569529"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[188428, 4515, 377, 10, 69, "Section",ExpressionUUID->"0db91937-c301-416c-af2d-c319449f46ff"],
Cell[188808, 4527, 667, 21, 45, "Text",ExpressionUUID->"9eb14233-3423-47fe-8900-d7bd833a0242"],
Cell[CellGroupData[{
Cell[189500, 4552, 650, 12, 39, "Input",ExpressionUUID->"bf0f9d0d-016f-4fb2-8c39-d6dafd7f92c7"],
Cell[190153, 4566, 2396, 36, 44, "Output",ExpressionUUID->"d496a765-176f-42b2-b04e-6f1283503ba2"]
}, Open  ]],
Cell[192564, 4605, 513, 15, 45, "Text",ExpressionUUID->"2dca0301-969b-426e-b7ad-0ccc31feca86"],
Cell[CellGroupData[{
Cell[193102, 4624, 1055, 24, 39, "Input",ExpressionUUID->"c45e3216-2b98-425c-bb20-e838fbedada9"],
Cell[194160, 4650, 2766, 53, 67, "Output",ExpressionUUID->"3166101c-14fa-46f6-b3e1-2d4d7c757d1b"]
}, Open  ]],
Cell[196941, 4706, 407, 13, 45, "Text",ExpressionUUID->"70d92324-0782-49d3-8200-50682cb92386"],
Cell[CellGroupData[{
Cell[197373, 4723, 111, 1, 39, "Input",ExpressionUUID->"2557c7ec-f3e2-4912-8753-772d34df2767"],
Cell[197487, 4726, 4743, 118, 144, "Output",ExpressionUUID->"e58d0973-97ae-4a5e-8b01-1134a95a9cda"]
}, Open  ]],
Cell[CellGroupData[{
Cell[202267, 4849, 831, 23, 39, "Input",ExpressionUUID->"c66b24c4-4a28-4bc7-8143-b08ae25e6b18"],
Cell[203101, 4874, 8526, 201, 261, "Output",ExpressionUUID->"50616b66-6954-4be0-a562-4269785ddcc7"]
}, Open  ]],
Cell[211642, 5078, 558, 16, 71, "Text",ExpressionUUID->"c9cb04ea-61e5-4702-be64-2ed735cb4684"],
Cell[CellGroupData[{
Cell[212225, 5098, 1081, 27, 69, "Input",ExpressionUUID->"a17c3c7b-63e1-42b2-b2ba-fcf1d9ed57c9"],
Cell[213309, 5127, 59801, 1370, 252, "Output",ExpressionUUID->"c62ae879-5804-448b-82bd-29df7ef7a0d3"]
}, Open  ]],
Cell[273125, 6500, 412, 11, 45, "Text",ExpressionUUID->"3aba9417-df2a-45f7-bd39-15378a7b5aca"],
Cell[273540, 6513, 784, 15, 69, "Input",ExpressionUUID->"527d1b1d-3db6-4b49-ada1-08221f391478"],
Cell[274327, 6530, 621, 20, 45, "Text",ExpressionUUID->"bb1ba38a-1189-4602-bd0e-13818119741a"],
Cell[CellGroupData[{
Cell[274973, 6554, 649, 19, 39, "Input",ExpressionUUID->"f10044c1-0fc7-4128-b91e-1f59c4b8032f"],
Cell[275625, 6575, 2351, 48, 132, "Output",ExpressionUUID->"75e5792a-a2df-4b07-bca0-fe395b95b107"]
}, Open  ]],
Cell[CellGroupData[{
Cell[278013, 6628, 211, 3, 39, "Input",ExpressionUUID->"94c2d204-b2ed-4ae5-b30d-33fe1afbf906"],
Cell[278227, 6633, 8621, 213, 226, "Output",ExpressionUUID->"2e1136ec-f233-44b9-8161-2d304bae0f82"]
}, Open  ]],
Cell[286863, 6849, 388, 12, 45, "Text",ExpressionUUID->"099c1196-2713-41b2-a905-db710eef44c8"],
Cell[287254, 6863, 1145, 29, 39, "Input",ExpressionUUID->"3300919c-43c1-496a-93ba-038324d68980"],
Cell[288402, 6894, 1167, 29, 69, "Input",ExpressionUUID->"036e5243-58f4-4b98-8f8e-642545b0cfe9"],
Cell[CellGroupData[{
Cell[289594, 6927, 115, 1, 39, "Input",ExpressionUUID->"8b5a6aad-45fd-4b87-a4b6-5190158299f7"],
Cell[289712, 6930, 1106, 22, 44, "Output",ExpressionUUID->"3fe43811-1fe2-44b5-8ccc-75d5cc5a6355"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[290867, 6958, 666, 19, 118, "Section",ExpressionUUID->"55b2e5bc-d442-4c7c-aa33-d8d2cfb67945"],
Cell[291536, 6979, 222, 4, 39, "Input",ExpressionUUID->"473a4293-057e-4cfc-a2eb-f9dfefdea503"],
Cell[CellGroupData[{
Cell[291783, 6987, 458, 10, 39, "Input",ExpressionUUID->"4eea3fea-bc14-4cee-8ec7-f86aac139b66"],
Cell[292244, 6999, 3251, 81, 103, "Output",ExpressionUUID->"5fe07aac-9276-4d90-9392-f92dd6d003df"]
}, Open  ]],
Cell[CellGroupData[{
Cell[295532, 7085, 674, 15, 39, "Input",ExpressionUUID->"9895333b-5d85-4e12-ace6-c997ae2020b0"],
Cell[296209, 7102, 1837, 38, 44, "Output",ExpressionUUID->"c0c8bdf5-2018-4137-b88a-530c4c72fe59"]
}, Open  ]],
Cell[CellGroupData[{
Cell[298083, 7145, 301, 6, 39, "Input",ExpressionUUID->"960281d0-ba8f-4392-85d9-d74024049cee"],
Cell[298387, 7153, 9639, 232, 136, "Output",ExpressionUUID->"3a8e27cd-85af-49f7-b607-ad37ca6d5bf3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[308063, 7390, 117, 1, 39, "Input",ExpressionUUID->"75c9f740-9f7d-4d9b-a677-d7c3f7e6674a"],
Cell[308183, 7393, 3345, 92, 103, "Output",ExpressionUUID->"211fc19f-5ab1-47e6-b050-211f416ec743"]
}, Open  ]],
Cell[311543, 7488, 758, 14, 39, "Input",ExpressionUUID->"a5d2468b-84cf-4eb5-adc2-3c6e65b2b45f"],
Cell[CellGroupData[{
Cell[312326, 7506, 564, 13, 39, "Input",ExpressionUUID->"a9905469-fb35-41cc-8f31-d31a54916895"],
Cell[312893, 7521, 3613, 82, 81, "Output",ExpressionUUID->"d8d130fa-fd76-4457-93e5-a2460b4ddd21"]
}, Open  ]],
Cell[CellGroupData[{
Cell[316543, 7608, 642, 16, 39, "Input",ExpressionUUID->"b89237fd-aa16-4d10-bed2-bb21e6d2d6cb"],
Cell[317188, 7626, 4473, 102, 111, "Output",ExpressionUUID->"a3264f13-bd12-4803-abcd-d377c3b69887"]
}, Open  ]],
Cell[CellGroupData[{
Cell[321698, 7733, 863, 18, 39, "Input",ExpressionUUID->"1eb92b5f-709c-46bd-bb91-ae97c2d2f899"],
Cell[322564, 7753, 2209, 45, 44, "Output",ExpressionUUID->"76eab96d-0767-4690-ae38-6f4da780e437"]
}, Open  ]],
Cell[CellGroupData[{
Cell[324810, 7803, 809, 18, 39, "Input",ExpressionUUID->"26cc6df6-1973-4a2b-be64-4355f7fe123f"],
Cell[325622, 7823, 2153, 44, 44, "Output",ExpressionUUID->"4db03f19-559a-4619-9933-2818b48b7445"]
}, Open  ]],
Cell[CellGroupData[{
Cell[327812, 7872, 968, 21, 39, "Input",ExpressionUUID->"a649f114-cacb-46bb-be3d-0c67fb109799"],
Cell[328783, 7895, 1529, 26, 44, "Output",ExpressionUUID->"e03a2074-5975-42f9-8dab-ad3874338cfe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[330349, 7926, 871, 20, 39, "Input",ExpressionUUID->"9276469f-b063-478f-af9c-a938d8e74c0c"],
Cell[331223, 7948, 1443, 25, 44, "Output",ExpressionUUID->"e779af69-cea3-4e0a-adb3-d1179ac78245"]
}, Open  ]],
Cell[CellGroupData[{
Cell[332703, 7978, 803, 19, 39, "Input",ExpressionUUID->"94b3c58c-33c9-4a32-a724-370917351bd8"],
Cell[333509, 7999, 1408, 24, 44, "Output",ExpressionUUID->"db0e96e8-f9b1-4aef-8ca9-d4d8bd969715"]
}, Open  ]],
Cell[334932, 8026, 821, 16, 272, "Input",ExpressionUUID->"e512c220-91e7-4e6a-9fa1-ca2368af38b2"],
Cell[CellGroupData[{
Cell[335778, 8046, 123, 1, 39, "Input",ExpressionUUID->"12daf7b6-a494-4ac0-bbb5-b6f3a522f6be"],
Cell[335904, 8049, 5323, 136, 185, "Output",ExpressionUUID->"4f0b711f-b9ef-4be7-866f-caf3d30e89c6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[341264, 8190, 729, 13, 69, "Input",ExpressionUUID->"2eed84e9-3016-4b08-adf5-72145aa58ec8"],
Cell[341996, 8205, 7122, 174, 289, "Output",ExpressionUUID->"ef004e0c-707e-4a19-a543-4a5da1233451"]
}, Open  ]],
Cell[349133, 8382, 553, 15, 45, "Text",ExpressionUUID->"40ac3ecb-0dbe-4741-b014-6cc98b1e2f1d"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[349735, 8403, 421, 6, 74, "Chapter",ExpressionUUID->"2e484a1c-4aad-4d16-92cb-7dd66ba6fb6b"],
Cell[CellGroupData[{
Cell[350181, 8413, 4983, 110, 475, "Input",ExpressionUUID->"e0c833a6-f62a-47aa-9da8-440091720bbd"],
Cell[355167, 8525, 5843, 109, 136, "Output",ExpressionUUID->"3ee3f2d9-956b-4e74-ba46-65922789e93a"]
}, Open  ]],
Cell[361025, 8637, 2474, 60, 76, "Input",ExpressionUUID->"36ac1214-3955-4962-a6f1-76a77758fd1a"],
Cell[CellGroupData[{
Cell[363524, 8701, 470, 11, 69, "Input",ExpressionUUID->"d486623f-784b-4ee0-8606-0198927d13a2"],
Cell[363997, 8714, 2037, 43, 108, "Output",ExpressionUUID->"9671e3a0-d301-40aa-b8a0-4fcedb0ae4cc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[366071, 8762, 340, 5, 85, "Section",ExpressionUUID->"3395c068-88fc-4749-87f3-bb7f7fb02c9f"],
Cell[366414, 8769, 753, 22, 77, "Text",ExpressionUUID->"18e1b49c-e348-4b62-9f7f-71a4c37daf10"],
Cell[CellGroupData[{
Cell[367192, 8795, 1150, 24, 69, "Input",ExpressionUUID->"0ecc319c-8c31-475c-af6c-dcf46c2a2e0d"],
Cell[368345, 8821, 1676, 34, 132, "Output",ExpressionUUID->"9a44420e-ef8e-4863-8889-e164a723549c"]
}, Open  ]],
Cell[370036, 8858, 882, 27, 138, "Text",ExpressionUUID->"34731f43-07d8-4ed9-93ec-b87213248ac2"],
Cell[370921, 8887, 312, 9, 45, "Text",ExpressionUUID->"c3180f46-c324-4708-aa14-4341023cee6e"],
Cell[CellGroupData[{
Cell[371258, 8900, 580, 12, 69, "Input",ExpressionUUID->"46a13584-913c-4ab5-811e-808f29cd61dd"],
Cell[371841, 8914, 1571, 36, 132, "Output",ExpressionUUID->"2bad1cc0-fe3f-4c37-95cf-4a593beb4932"]
}, Open  ]],
Cell[CellGroupData[{
Cell[373449, 8955, 241, 5, 39, "Input",ExpressionUUID->"5f499089-b820-4732-879e-df0c224feef1"],
Cell[373693, 8962, 954, 15, 44, "Output",ExpressionUUID->"786041b4-896a-49db-affc-304d36df1343"]
}, Open  ]],
Cell[374662, 8980, 390, 11, 47, "Text",ExpressionUUID->"c526518d-e66b-467d-af2e-860c009b53b6"],
Cell[CellGroupData[{
Cell[375077, 8995, 1054, 26, 69, "Input",ExpressionUUID->"71142750-6b89-4636-8c7c-e047eebdb56c"],
Cell[376134, 9023, 1236, 28, 132, "Output",ExpressionUUID->"3ff2ccef-7019-4285-b34c-5b99f0c156a7"]
}, Open  ]],
Cell[377385, 9054, 745, 21, 48, "Text",ExpressionUUID->"4f01fa39-f703-4755-a926-7bc3f8ddf3a0"],
Cell[CellGroupData[{
Cell[378155, 9079, 1590, 37, 98, "Input",ExpressionUUID->"87e77255-61b8-4a80-b5d0-dedc1b07184a"],
Cell[379748, 9118, 3742, 77, 136, "Output",ExpressionUUID->"31942bae-265b-479b-a344-1b891280a7ba"]
}, Open  ]],
Cell[383505, 9198, 182, 3, 45, "Text",ExpressionUUID->"a398a7b1-9005-4de1-a9a3-0ff49e374c61"],
Cell[CellGroupData[{
Cell[383712, 9205, 862, 22, 69, "Input",ExpressionUUID->"68a7e1ab-9306-491b-b3e1-05ca621100f5"],
Cell[384577, 9229, 4625, 102, 140, "Output",ExpressionUUID->"d0df3be0-c312-447b-8007-9760f3654e62"]
}, Open  ]],
Cell[CellGroupData[{
Cell[389239, 9336, 118, 2, 39, "Input",ExpressionUUID->"5bb9f0b2-584d-4ce8-ac64-c46e15968712"],
Cell[389360, 9340, 2292, 56, 121, "Output",ExpressionUUID->"60562a06-0800-42d3-8b6c-cb869167df9b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[391689, 9401, 262, 6, 39, "Input",ExpressionUUID->"92b518ef-be35-4f1a-80dd-48f6885b769b"],
Cell[391954, 9409, 987, 16, 44, "Output",ExpressionUUID->"4ddb2bc9-b617-433c-b97a-4d4e8b6d6c92"]
}, Open  ]],
Cell[392956, 9428, 523, 14, 107, "Text",ExpressionUUID->"dc6054a2-1c41-4eb3-b665-68aa91342d17"],
Cell[CellGroupData[{
Cell[393504, 9446, 966, 24, 69, "Input",ExpressionUUID->"79e0d4da-2115-4297-a1a3-d1f911ca70b7"],
Cell[394473, 9472, 1902, 38, 44, "Output",ExpressionUUID->"a9b5bb9c-5cc3-45a7-8371-e3c71da4195c"]
}, Open  ]],
Cell[396390, 9513, 480, 14, 48, "Text",ExpressionUUID->"95370216-a382-4d71-b789-0ef6cdb0f647"],
Cell[CellGroupData[{
Cell[396895, 9531, 1295, 31, 69, "Input",ExpressionUUID->"60d2e6ae-6b5f-4c3e-a178-e4dc8cc7325b"],
Cell[398193, 9564, 3477, 78, 132, "Output",ExpressionUUID->"3156be6e-8ed0-4020-b014-986a02226c65"]
}, Open  ]],
Cell[CellGroupData[{
Cell[401707, 9647, 611, 16, 69, "Input",ExpressionUUID->"68e3b0ba-8c3c-4803-bb02-225a7689eca9"],
Cell[402321, 9665, 2705, 57, 74, "Output",ExpressionUUID->"ef7039ae-3eb7-4d48-b094-b2d3652e9810"]
}, Open  ]],
Cell[CellGroupData[{
Cell[405063, 9727, 251, 5, 39, "Input",ExpressionUUID->"4154f8aa-e19d-432f-b195-411eb588e2c8"],
Cell[405317, 9734, 859, 13, 44, "Output",ExpressionUUID->"c0fec42a-3cd2-4398-a908-bbf75e22404a"]
}, Open  ]],
Cell[406191, 9750, 168, 3, 45, "Text",ExpressionUUID->"ba0097b5-b0ce-42d2-8470-6865fd6325f7"]
}, Closed]],
Cell[CellGroupData[{
Cell[406396, 9758, 324, 5, 66, "Section",ExpressionUUID->"9212da5d-c4a0-4b0d-8a01-dbf38d21b6ca"],
Cell[406723, 9765, 7393, 223, 791, "Text",ExpressionUUID->"c8195d46-4476-4a62-82d3-d4ea41f1e164"],
Cell[CellGroupData[{
Cell[414141, 9992, 1311, 32, 69, "Input",ExpressionUUID->"3e79173c-6936-4f06-a957-f05809e526b6"],
Cell[415455, 10026, 1849, 46, 132, "Output",ExpressionUUID->"a268ab5f-03ae-4282-84f6-7d414bf98ebe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[417341, 10077, 287, 7, 39, "Input",ExpressionUUID->"af28aa85-c3b4-4c23-8377-037408bcdc98"],
Cell[417631, 10086, 1409, 31, 132, "Output",ExpressionUUID->"a21170fd-36a9-4180-b018-2269dad5ea23"]
}, Open  ]],
Cell[419055, 10120, 470, 14, 47, "Text",ExpressionUUID->"3e34a1e0-824f-4915-9505-8d90cf7d2ee9"],
Cell[CellGroupData[{
Cell[419550, 10138, 1382, 33, 69, "Input",ExpressionUUID->"52cbfbb3-a2b8-41b5-8d31-9e067e67303b"],
Cell[420935, 10173, 8289, 173, 136, "Output",ExpressionUUID->"7dd7b0f2-380c-4226-a85e-3b160b9dfa10"]
}, Open  ]],
Cell[CellGroupData[{
Cell[429261, 10351, 202, 5, 39, "Input",ExpressionUUID->"8eddbaa5-1436-4fe2-971b-395c8683d274"],
Cell[429466, 10358, 3877, 94, 132, "Output",ExpressionUUID->"1295fb5b-d476-47bb-8d11-7e654649b34a"]
}, Open  ]],
Cell[433358, 10455, 150, 3, 45, "Text",ExpressionUUID->"c5b60220-b751-4a5e-9286-1f614fcd9fdf"],
Cell[CellGroupData[{
Cell[433533, 10462, 967, 21, 39, "Input",ExpressionUUID->"c113bb49-1325-4a0d-8cc3-4743923819b1"],
Cell[434503, 10485, 921, 14, 44, "Output",ExpressionUUID->"5368b1fb-9f08-4e19-90dd-83bd70c837cc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[435461, 10504, 571, 15, 39, "Input",ExpressionUUID->"d9e06d5f-4e2c-40e7-b3fb-e19d9bd76f48"],
Cell[436035, 10521, 813, 12, 44, "Output",ExpressionUUID->"05851124-cc77-48d2-b4d3-e2419bdc56fa"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[436897, 10539, 928, 22, 167, "Section",ExpressionUUID->"6157d4e3-7243-4ade-bf6c-1012f8c65e17"],
Cell[CellGroupData[{
Cell[437850, 10565, 908, 25, 71, "Subsection",ExpressionUUID->"3559a28c-a854-4abb-9153-a4200d372acd"],
Cell[438761, 10592, 780, 25, 53, "Text",ExpressionUUID->"d7a7fa3a-ff21-4784-9999-ec80c50e4cd1"],
Cell[CellGroupData[{
Cell[439566, 10621, 1046, 25, 43, "Input",ExpressionUUID->"74b495eb-38f3-4e8d-8fae-f6e65a09da4c"],
Cell[440615, 10648, 5774, 128, 161, "Output",ExpressionUUID->"ebde9474-795f-4fe0-ab82-2218e2d8be5a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[446426, 10781, 1567, 36, 43, "Input",ExpressionUUID->"eb697d3e-e30f-4732-8c86-1b3128de459c"],
Cell[447996, 10819, 5742, 127, 161, "Output",ExpressionUUID->"7d484c85-e134-4c7b-9c8d-c13dff971f65"]
}, Open  ]],
Cell[CellGroupData[{
Cell[453775, 10951, 496, 10, 39, "Input",ExpressionUUID->"7d510d51-75fd-4713-abe4-7288ead16066"],
Cell[454274, 10963, 1052, 16, 44, "Output",ExpressionUUID->"c9dec83e-f0e0-469d-bd5e-eb87affb80f1"]
}, Open  ]],
Cell[455341, 10982, 318, 7, 45, "Text",ExpressionUUID->"edfb723d-2f6e-4805-a22b-cac8bb12691f"],
Cell[455662, 10991, 850, 20, 43, "Input",ExpressionUUID->"dfe7e30b-979f-448a-a29a-f4229ec4edc2"],
Cell[456515, 11013, 4100, 84, 417, "Input",ExpressionUUID->"b9bbf3a0-e6b0-4e36-a025-71dfa5f2170f"],
Cell[460618, 11099, 295, 6, 45, "Text",ExpressionUUID->"567cfa4a-8cdc-455d-9581-fd885137afdc"],
Cell[460916, 11107, 2902, 72, 398, "Input",ExpressionUUID->"118cb23f-e76b-4f13-a83e-03a554a106fb"],
Cell[CellGroupData[{
Cell[463843, 11183, 1032, 22, 39, "Input",ExpressionUUID->"b85e847a-7f09-4c1f-aff1-fd319030343e"],
Cell[464878, 11207, 4143, 101, 140, "Output",ExpressionUUID->"6edba148-8b25-4688-8eeb-1cc9917ac66a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[469058, 11313, 734, 15, 39, "Input",ExpressionUUID->"95bc1762-e130-46f2-813b-7da95f9fe917"],
Cell[469795, 11330, 4913, 128, 197, "Output",ExpressionUUID->"0d6d68da-5aef-4158-8f39-537faad3a150"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[474757, 11464, 702, 19, 50, "Subsection",ExpressionUUID->"9fc67d1f-c37a-4d3c-a055-505c8a07c386"],
Cell[475462, 11485, 786, 24, 47, "Text",ExpressionUUID->"fa56efcc-c46c-43b7-b9e0-7c1695c74c18"],
Cell[CellGroupData[{
Cell[476273, 11513, 654, 16, 39, "Input",ExpressionUUID->"2cb2d5d1-8ffd-47a5-abeb-95bb6ccea8fd"],
Cell[476930, 11531, 1562, 30, 44, "Output",ExpressionUUID->"ce102a81-e92e-4e49-abda-a51fae0a254e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[478529, 11566, 720, 17, 39, "Input",ExpressionUUID->"b045c369-c6d6-42e9-858e-9711fc3b7811"],
Cell[479252, 11585, 1535, 29, 44, "Output",ExpressionUUID->"cd9bc1e2-708b-4fd6-b9d5-f46c3682c207"]
}, Open  ]],
Cell[CellGroupData[{
Cell[480824, 11619, 310, 7, 39, "Input",ExpressionUUID->"324c624a-c5b7-4299-9bc5-495c44981391"],
Cell[481137, 11628, 897, 14, 44, "Output",ExpressionUUID->"97d84dcf-cd03-4557-acc8-f4edf320eb0d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[482071, 11647, 682, 17, 69, "Input",ExpressionUUID->"1eb1e479-3a1a-4efc-bfa0-1ab8ec14d196"],
Cell[482756, 11666, 1215, 19, 44, "Output",ExpressionUUID->"42bd1a34-d00a-4fc1-96b9-dac4edd67ea3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[484008, 11690, 703, 16, 39, "Input",ExpressionUUID->"dd7b07cc-3789-42cf-bdb8-e363a3139cc5"],
Cell[484714, 11708, 1280, 23, 44, "Output",ExpressionUUID->"afdccac8-4a3d-483a-803d-e4a756858fe5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[486031, 11736, 260, 5, 39, "Input",ExpressionUUID->"8aa0f272-4f07-4364-9050-cbd5c4e939b8"],
Cell[486294, 11743, 775, 16, 44, "Output",ExpressionUUID->"806bf927-1654-4219-82ed-472e79440a0c"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[487118, 11765, 745, 20, 50, "Subsection",ExpressionUUID->"b7dd9ba0-c23c-4a44-8903-c2fef012bb7c"],
Cell[487866, 11787, 831, 25, 47, "Text",ExpressionUUID->"44c30801-70da-4a7f-8c9d-fede67c59091"],
Cell[CellGroupData[{
Cell[488722, 11816, 705, 17, 39, "Input",ExpressionUUID->"71cf8388-fa76-4760-be0b-c2bd8ced0271"],
Cell[489430, 11835, 1583, 30, 44, "Output",ExpressionUUID->"465bc86e-3d69-41a7-8b54-3255827cf730"]
}, Open  ]],
Cell[CellGroupData[{
Cell[491050, 11870, 770, 18, 39, "Input",ExpressionUUID->"5a06edf1-0f45-41da-993a-7faa371be436"],
Cell[491823, 11890, 1542, 29, 44, "Output",ExpressionUUID->"d3159b20-04d8-44fb-a4bc-f6ffe3c564c6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[493402, 11924, 361, 8, 39, "Input",ExpressionUUID->"c2b2b78a-a2a7-4fd2-aac7-f610cc2b7b6b"],
Cell[493766, 11934, 919, 14, 44, "Output",ExpressionUUID->"c3cb5e06-282c-4999-887c-f3fa31736765"]
}, Open  ]],
Cell[CellGroupData[{
Cell[494722, 11953, 771, 18, 69, "Input",ExpressionUUID->"dd021c15-cecd-4332-90f0-c89d8c5528de"],
Cell[495496, 11973, 1235, 20, 44, "Output",ExpressionUUID->"0f88f900-10d5-4d88-9822-6127f601cbca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[496768, 11998, 754, 17, 39, "Input",ExpressionUUID->"c4802612-4d89-4253-88ec-99d0362cd684"],
Cell[497525, 12017, 1301, 23, 44, "Output",ExpressionUUID->"8d61c89d-a506-47dc-8623-0f85357c415a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[498863, 12045, 254, 5, 39, "Input",ExpressionUUID->"d35c9638-6e9e-4c33-aefd-494101f5c8fd"],
Cell[499120, 12052, 766, 16, 44, "Output",ExpressionUUID->"10e6a6a8-4d94-4a0b-92a1-45d4db26ecbe"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[499935, 12074, 849, 24, 50, "Subsection",ExpressionUUID->"cc60dc3e-f5d8-4b8a-92f1-a111255c28d0"],
Cell[CellGroupData[{
Cell[500809, 12102, 421, 9, 39, "Input",ExpressionUUID->"9bdd900e-735b-4cc3-8390-b84ed22a9d83"],
Cell[501233, 12113, 821, 17, 44, "Output",ExpressionUUID->"adb38a00-8e92-42bc-b80c-0562d608c0f1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[502091, 12135, 371, 9, 39, "Input",ExpressionUUID->"036d2a6f-aa5b-46dd-8757-a2f8f187fc3c"],
Cell[502465, 12146, 903, 17, 68, "Output",ExpressionUUID->"7bb5a1c5-9ee2-4032-b52d-0ea8f1b9de92"]
}, Open  ]],
Cell[CellGroupData[{
Cell[503405, 12168, 366, 9, 39, "Input",ExpressionUUID->"7f8cb6b3-78ff-4ae3-9ab4-847d6c1f9f0a"],
Cell[503774, 12179, 862, 17, 68, "Output",ExpressionUUID->"a2c5eb80-9327-498c-abc0-13f035a4ca49"]
}, Open  ]],
Cell[CellGroupData[{
Cell[504673, 12201, 124, 2, 39, "Input",ExpressionUUID->"548734f5-6c2a-4117-ba65-8cec0fbfbab6"],
Cell[504800, 12205, 4463, 121, 197, "Output",ExpressionUUID->"68ab7aa8-e071-4d31-bb31-5e70b2e7e241"]
}, Open  ]],
Cell[CellGroupData[{
Cell[509300, 12331, 1031, 26, 69, "Input",ExpressionUUID->"1851f25e-376a-4514-b31f-0f5c352b2448"],
Cell[510334, 12359, 1373, 35, 76, "Output",ExpressionUUID->"ffee7a16-b753-425b-8667-9a4aaaf26352"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[511756, 12400, 824, 21, 50, "Subsection",ExpressionUUID->"b487a407-c5ce-4342-9ed8-5f845bbb42b4"],
Cell[512583, 12423, 871, 26, 47, "Text",ExpressionUUID->"f7685734-bafc-4a59-b49c-9f69f9c1ed9d"],
Cell[CellGroupData[{
Cell[513479, 12453, 753, 18, 39, "Input",ExpressionUUID->"908bde62-12b4-42d3-bc2c-dcec565af40c"],
Cell[514235, 12473, 4492, 103, 141, "Output",ExpressionUUID->"2d8766ce-0a8b-4738-9932-88c2db75d511"]
}, Open  ]],
Cell[CellGroupData[{
Cell[518764, 12581, 1149, 26, 39, "Input",ExpressionUUID->"3883c5fd-7a63-4f25-bf27-b5b8eed1885a"],
Cell[519916, 12609, 4517, 102, 141, "Output",ExpressionUUID->"4583feab-0d7b-4a66-8d56-1ae4cd6508cb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[524470, 12716, 406, 8, 39, "Input",ExpressionUUID->"a0a06c65-1214-45e0-95eb-b5e7650db48e"],
Cell[524879, 12726, 969, 15, 44, "Output",ExpressionUUID->"0708ac12-3b67-4234-9e0e-5caece37180e"]
}, Open  ]],
Cell[525863, 12744, 188, 3, 45, "Text",ExpressionUUID->"175783e6-4153-4ec2-b2b6-8969d0a2df94"],
Cell[526054, 12749, 784, 21, 63, "Input",ExpressionUUID->"421d3554-38b7-42de-a878-f5e6169666fd"],
Cell[CellGroupData[{
Cell[526863, 12774, 1260, 27, 69, "Input",ExpressionUUID->"babe7666-76a0-4482-bce6-edfba1cfb4df"],
Cell[528126, 12803, 3093, 63, 74, "Output",ExpressionUUID->"ba3d7328-5b02-41d3-b024-7f37ef30b0da"]
}, Open  ]],
Cell[CellGroupData[{
Cell[531256, 12871, 715, 15, 39, "Input",ExpressionUUID->"34ee4293-e730-4d4a-a65b-98759c2a5a2e"],
Cell[531974, 12888, 3193, 78, 81, "Output",ExpressionUUID->"185810ce-bce3-4e81-8115-af29835cf5d9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[535204, 12971, 393, 9, 39, "Input",ExpressionUUID->"6be19c30-1ee4-4ce8-be82-ab253825a4bc"],
Cell[535600, 12982, 1566, 43, 48, "Output",ExpressionUUID->"bbbed98a-e45e-432e-90fe-1a62c3103611"]
}, Open  ]],
Cell[537181, 13028, 193, 3, 45, "Text",ExpressionUUID->"3fef63fe-1ac4-4d68-867e-466454ac9d3a"],
Cell[CellGroupData[{
Cell[537399, 13035, 242, 5, 39, "Input",ExpressionUUID->"57b6cc43-74fd-4c27-bb7a-8f7c009f7f7a"],
Cell[537644, 13042, 2503, 63, 81, "Output",ExpressionUUID->"79c684fd-a5e4-448e-88d8-0234f961db71"]
}, Open  ]],
Cell[CellGroupData[{
Cell[540184, 13110, 568, 13, 39, "Input",ExpressionUUID->"155aa3ae-6651-4c3d-b303-bb9cccd62dab"],
Cell[540755, 13125, 6229, 161, 234, "Output",ExpressionUUID->"840a2d8f-87c0-4a27-93b2-3136c6485ca9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[547021, 13291, 848, 22, 39, "Input",ExpressionUUID->"2f1a029c-ceb3-42bb-96e0-8d60d4046762"],
Cell[547872, 13315, 877, 19, 63, "Output",ExpressionUUID->"a33df07d-e890-4b43-b54a-352a2ea66830"]
}, Open  ]],
Cell[CellGroupData[{
Cell[548786, 13339, 1589, 35, 63, "Input",ExpressionUUID->"6bb39d78-f037-4970-8e44-397bc8134bde"],
Cell[550378, 13376, 1396, 28, 65, "Output",ExpressionUUID->"2f40f31c-4575-4dec-8899-cbad237176cc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[551811, 13409, 538, 12, 39, "Input",ExpressionUUID->"74a641ba-c3e2-4501-9ffb-e44a9c69a38c"],
Cell[552352, 13423, 1242, 28, 65, "Output",ExpressionUUID->"c883e6bb-3540-4fc6-b69d-d6a83291c615"]
}, Open  ]],
Cell[CellGroupData[{
Cell[553631, 13456, 437, 12, 64, "Input",ExpressionUUID->"9a1e4356-3515-461a-ae71-c731ae3db5d8"],
Cell[554071, 13470, 207, 4, 44, "Output",ExpressionUUID->"808957ef-84b2-435d-8d6a-02e9cd5617fb"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]]
}
]
*)



==> anc/mathematica/IV_B_affine_null_radial.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    256551,       7146]
NotebookOptionsPosition[    234613,       6798]
NotebookOutlinePosition[    234978,       6814]
CellTagsIndexPosition[    234935,       6811]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[StyleBox["The generalized Bondi-like equations in affine null \
gauge", "Title"]], "Chapter",
 CellChangeTimes->{{3.821684445886331*^9, 3.821684464295746*^9}, {
  3.8281940058643503`*^9, 
  3.828194031558569*^9}},ExpressionUUID->"00acf980-0c50-47e9-b38e-\
09842c78e706"],

Cell[CellGroupData[{

Cell["Load the equations; the affine null gauge is not imposed yet", "Chapter",
 CellChangeTimes->{{3.821684475218899*^9, 3.8216844779773283`*^9}, {
  3.82819404773025*^9, 
  3.8281940611263514`*^9}},ExpressionUUID->"352b6fe8-bf0b-4fc5-95ed-\
63dfba2333ae"],

Cell["\<\
The full field equations for GR in a generalized Bondi-like gauge and in \
vacuum are computed in ./Rdd.nb and extracted to Rdd.m.
Load the full non-linear equations:\
\>", "Text",
 CellChangeTimes->{{3.828237626819305*^9, 
  3.8282377094469*^9}},ExpressionUUID->"f0e6c50d-9866-4513-9be8-c4d88625f989"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Rdd", "=", 
  RowBox[{
  "Import", "[", 
   "\"\</home/thanasis/repos/BSWP/Papers/drafts/anc/mathematica/Rdd.m\>\"", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.821260866734131*^9, 3.821260877591267*^9}, {
  3.828182215658873*^9, 3.828182225857595*^9}, {3.8439900605461903`*^9, 
  3.843990060863974*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"d56dcc93-7405-4af4-98ee-b0f3a777bb84"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          TemplateBox[{"1"},
           "OutputSizeLimit`Skeleton"], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{80., {3., 10.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{72., {0., 10.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 1, 20028976293620507653, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{81., {0., 10.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 1, 20028976293620507653, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{61., {0., 10.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 1, 20028976293620507653, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{110., {0., 10.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[20028976293620507653 === $SessionID, 
   Out[1], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{
  3.8212608800885057`*^9, 3.821261072589591*^9, 3.821277273402882*^9, 
   3.821331347085455*^9, 3.8213323444537783`*^9, 3.8213388788556557`*^9, 
   3.821339495953012*^9, 3.821356334483756*^9, 3.821528448585761*^9, 
   3.821615180448257*^9, 3.8216152678912277`*^9, 3.821615768176735*^9, 
   3.821679299730096*^9, 3.821769347721081*^9, 3.822369897270158*^9, 
   3.828086045007181*^9, {3.828094353426036*^9, 3.8280943667136908`*^9}, {
   3.828094399692137*^9, 3.828094412280589*^9}, 3.8281073877079697`*^9, 
   3.8281698460623293`*^9, 3.8281822277507257`*^9, 3.828237591312191*^9, 
   3.828249906074799*^9, 3.84399061045287*^9, 3.8468266634000607`*^9, 
   3.846828545732526*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"8228100b-d1f5-48b2-b39f-0fe48830e260"]
}, Open  ]],

Cell[TextData[{
 "The full Bondi-like system (the main equations) is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["R", "rr"], " ", "=", " ", 
    RowBox[{
     SubscriptBox["R", "r\[Theta]"], " ", "=", " ", 
     RowBox[{
      SubscriptBox["R", "r\[Phi]"], " ", "=", " ", 
      RowBox[{
       SubscriptBox["R", "\[Theta]\[Theta]"], " ", "=", " ", 
       RowBox[{
        SubscriptBox["R", "\[Theta]\[Phi]"], " ", "=", " ", 
        RowBox[{
         SubscriptBox["R", "\[Phi]\[Phi]"], " ", "=", 
         RowBox[{"0", ":"}]}]}]}]}]}]}], TraditionalForm]],ExpressionUUID->
  "f601d76d-31f9-43af-99b3-b5d13cc2e5d7"]
}], "Text",
 CellChangeTimes->{{3.821261430400769*^9, 3.821261462933247*^9}, {
  3.82818224132491*^9, 3.828182243177846*^9}, {3.8281872673206882`*^9, 
  3.828187288978931*^9}, {3.828237717852147*^9, 
  3.8282377311748047`*^9}},ExpressionUUID->"ead3458f-af66-4945-9f42-\
4b72bba5dbd1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fullsys", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Rdd", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "2"}], "]"}], "]"}], ",", 
     RowBox[{"Rdd", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "3"}], "]"}], "]"}], ",", 
     RowBox[{"Rdd", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "4"}], "]"}], "]"}], ",", 
     RowBox[{"Rdd", "[", 
      RowBox[{"[", 
       RowBox[{"3", ",", "3"}], "]"}], "]"}], ",", 
     RowBox[{"Rdd", "[", 
      RowBox[{"[", 
       RowBox[{"3", ",", "4"}], "]"}], "]"}], ",", 
     RowBox[{"Rdd", "[", 
      RowBox[{"[", 
       RowBox[{"4", ",", "4"}], "]"}], "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.821261340480547*^9, 3.821261405209873*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"4f662aa8-c8ca-4d51-90c7-e79029533de3"],

Cell["The trivial and supplementary equations respectively:", "Text",
 CellChangeTimes->{{3.8282377345744057`*^9, 
  3.82823774478244*^9}},ExpressionUUID->"a99bcdf4-5bf3-4769-b0ab-\
5db5a3aa4934"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"triv", "=", 
   RowBox[{"Rdd", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"suppl", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Rdd", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
     RowBox[{"Rdd", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "3"}], "]"}], "]"}], ",", 
     RowBox[{"Rdd", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "4"}], "]"}], "]"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.82152904793186*^9, 3.8215291062793303`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"f1b026d1-3e68-4db9-96f0-7e1dbb5e89a9"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Spherical symmetry", "Chapter",
 CellChangeTimes->{{3.828163513717889*^9, 3.828163525836898*^9}, {
  3.828194122827312*^9, 3.8281941258747177`*^9}, {3.8282375747027607`*^9, 
  3.828237578999539*^9}},ExpressionUUID->"c7807cd6-ec45-49bc-8948-\
840db86293b2"],

Cell[CellGroupData[{

Cell["\<\
Analysis without the determinant definition not used 
(first parametrization in the paper)\
\>", "Section",
 CellChangeTimes->{{3.828242218652864*^9, 3.828242229493216*^9}, {
  3.8468263845604153`*^9, 
  3.846826400208075*^9}},ExpressionUUID->"ffc583a8-8e74-4f96-8d89-\
242b3d6880ed"],

Cell["Spherical symmetry in affine null gauge", "Text",
 CellChangeTimes->{{3.828194604234645*^9, 
  3.828194612005125*^9}},ExpressionUUID->"14428fb2-162c-4071-96e0-\
c637b73410c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"spher", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"guu", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"guu", "[", 
         RowBox[{"u", ",", "r"}], "]"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"affine", " ", "null"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"gur", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"-", "1"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"gu\[Theta]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"gu\[Phi]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"g\[Theta]\[Theta]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"g\[Theta]\[Theta]", "[", 
         RowBox[{"u", ",", "r"}], "]"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"g\[Theta]\[Phi]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"g\[Phi]\[Phi]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"g\[Phi]\[Phi]", "[", 
         RowBox[{"u", ",", "r"}], "]"}]}], "]"}]}]}], "}"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.828194134540903*^9, 3.828194136338809*^9}, {
  3.8281946154698143`*^9, 3.8281946420185337`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"304b80e4-2c3d-4173-ba2d-7a4c503a03b4"],

Cell["\<\
The full non-linear main, trivial and supplementary equations in spherical \
symmetry, respectively:\
\>", "Text",
 CellChangeTimes->{{3.828237841869492*^9, 3.828237864277869*^9}, {
  3.843990095057373*^9, 
  3.8439900962398663`*^9}},ExpressionUUID->"b41777e9-5339-4a2d-8b35-\
94253ff0eb31"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fullsysSpher", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"fullsys", "/.", "spher"}], "//", "Simplify"}], "//", 
    "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"trivSpher", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"triv", "/.", "spher"}], "//", "Simplify"}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"supplShper", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"suppl", "/.", "spher"}], "//", "Simplify"}], "//", "Expand"}]}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.8281943936172047`*^9, 3.8281944279830837`*^9}, {
  3.828194521707107*^9, 3.828194522377507*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"fb43e318-a8aa-4f0d-a548-7cdfd8ac4e73"],

Cell["\<\
Introduce the linearization rules about flat space for spherical symmetry:\
\>", "Text",
 CellChangeTimes->{{3.828179053796658*^9, 3.828179061963462*^9}, {
  3.828237869693899*^9, 3.8282378984136066`*^9}, {3.8468264064778957`*^9, 
  3.846826407519895*^9}},ExpressionUUID->"83b3fda9-0e80-4425-9b25-\
8c7721c419ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LinSpher", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"guu", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r"}], "}"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], " ", "+", " ", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"\[Delta]guu", "[", 
           RowBox[{"u", ",", "r"}], "]"}]}]}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"g\[Theta]\[Theta]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r"}], "}"}], ",", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"\[Delta]g\[Theta]\[Theta]", "[", 
           RowBox[{"u", ",", "r"}], "]"}]}]}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"g\[Phi]\[Phi]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r"}], "}"}], ",", 
        RowBox[{
         RowBox[{
          SuperscriptBox["r", "2"], 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], " ", "+", " ", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"\[Delta]g\[Phi]\[Phi]", "[", 
           RowBox[{"u", ",", "r"}], "]"}]}]}]}], "]"}]}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.828163550975142*^9, 3.828163634555334*^9}, {
  3.8281877691006536`*^9, 3.8281878176078587`*^9}, {3.828194788690823*^9, 
  3.828194831592864*^9}, {3.828194877693378*^9, 3.8281948962483664`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"41c500b2-2f27-4167-9d3a-96529d3a74ba"],

Cell["Linearize about flat space the main equations:", "Text",
 CellChangeTimes->{{3.82823790230134*^9, 
  3.8282379132052307`*^9}},ExpressionUUID->"99e7a1d2-0b23-4868-98a9-\
5ec90e444436"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSysSpherLinMink", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"fullsysSpher", "/.", "LinSpher"}], ",", "\[Epsilon]"}], "]"}],
      "/.", 
     RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], "//", "Simplify"}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.828163641345977*^9, 3.8281636484046583`*^9}, {
  3.82818787130409*^9, 3.828187873773069*^9}, {3.828194847695587*^9, 
  3.8281948629000893`*^9}, {3.828194926458727*^9, 3.828194928194965*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"48e8f8fa-24f9-4627-917c-bf21dc66f3d9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[Delta]g\[Theta]\[Theta]", "[", 
       RowBox[{"u", ",", "r"}], "]"}], 
      SuperscriptBox["r", "4"]]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"\[Delta]g\[Phi]\[Phi]", "[", 
       RowBox[{"u", ",", "r"}], "]"}]}], 
     SuperscriptBox["r", "4"]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Delta]g\[Theta]\[Theta]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "r"}], "]"}], 
     SuperscriptBox["r", "3"]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["\[Delta]g\[Phi]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r"}], "]"}]}], 
     SuperscriptBox["r", "3"]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Delta]g\[Theta]\[Theta]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "2"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "r"}], "]"}], 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["\[Delta]g\[Phi]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r"}], "]"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "2"]}]]}], ",", "0", ",", "0", ",", 
   RowBox[{
    RowBox[{"\[Delta]guu", "[", 
     RowBox[{"u", ",", "r"}], "]"}], "-", 
    FractionBox[
     RowBox[{"\[Delta]g\[Theta]\[Theta]", "[", 
      RowBox[{"u", ",", "r"}], "]"}], 
     SuperscriptBox["r", "2"]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"\[Delta]g\[Phi]\[Phi]", "[", 
       RowBox[{"u", ",", "r"}], "]"}]}], 
     SuperscriptBox["r", "2"]], "+", 
    RowBox[{"r", " ", 
     RowBox[{
      SuperscriptBox["\[Delta]guu", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "r"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Delta]g\[Theta]\[Theta]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "r"}], "]"}], 
     RowBox[{"2", " ", "r"}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["\[Delta]g\[Phi]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r"}], "]"}]}], 
     RowBox[{"2", " ", "r"}]], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      SuperscriptBox["\[Delta]g\[Theta]\[Theta]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "2"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "r"}], "]"}]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Delta]g\[Theta]\[Theta]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "r"}], "]"}], 
     RowBox[{"2", " ", "r"}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["\[Delta]g\[Phi]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r"}], "]"}]}], 
     RowBox[{"2", " ", "r"}]], "+", 
    RowBox[{
     SuperscriptBox["\[Delta]g\[Theta]\[Theta]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"u", ",", "r"}], "]"}]}], ",", "0", ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
     RowBox[{"\[Delta]guu", "[", 
      RowBox[{"u", ",", "r"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"\[Delta]g\[Theta]\[Theta]", "[", 
       RowBox[{"u", ",", "r"}], "]"}]}], 
     SuperscriptBox["r", "2"]], "-", 
    FractionBox[
     RowBox[{"\[Delta]g\[Phi]\[Phi]", "[", 
      RowBox[{"u", ",", "r"}], "]"}], 
     SuperscriptBox["r", "2"]], "+", 
    RowBox[{"r", " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
     RowBox[{
      SuperscriptBox["\[Delta]guu", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "r"}], "]"}]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["\[Delta]g\[Theta]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r"}], "]"}]}], 
     RowBox[{"2", " ", "r"}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Delta]g\[Phi]\[Phi]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "r"}], "]"}], 
     RowBox[{"2", " ", "r"}]], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      SuperscriptBox["\[Delta]g\[Phi]\[Phi]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "2"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "r"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["\[Delta]g\[Theta]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r"}], "]"}]}], 
     RowBox[{"2", " ", "r"}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Delta]g\[Phi]\[Phi]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "r"}], "]"}], 
     RowBox[{"2", " ", "r"}]], "+", 
    RowBox[{
     SuperscriptBox["\[Delta]g\[Phi]\[Phi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"u", ",", "r"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.828163645633141*^9, 3.8281636502627707`*^9}, 
   3.8281698605282*^9, 3.828187875757299*^9, {3.828194863257183*^9, 
   3.828194929030776*^9}, 3.828237594276781*^9, 3.828242599690897*^9, 
   3.828249906426173*^9, 3.843990611370376*^9, 3.84682666405799*^9, 
   3.846828546685009*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"8283bce3-9f00-43db-b3c4-804ee07be509"]
}, Open  ]],

Cell["Linearize the trivial equation about flat space:", "Text",
 CellChangeTimes->{{3.82823791630912*^9, 
  3.828237925933463*^9}},ExpressionUUID->"5e87a25b-24e6-472a-9934-\
ff6ede5e56df"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TrivSpherLinMink", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"trivSpher", "/.", "LinSpher"}], ",", "\[Epsilon]"}], "]"}], "/.", 
     RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], "//", "Simplify"}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.8281637708088837`*^9, 3.828163774875955*^9}, {
  3.828187979048164*^9, 3.828187981697136*^9}, {3.828194931930546*^9, 
  3.828194952252652*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"3d70e56e-72b2-4c68-b15c-8274622f8367"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Delta]guu", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"u", ",", "r"}], "]"}], "r"]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    SuperscriptBox["\[Delta]guu", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "2"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "r"}], "]"}]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[Delta]g\[Theta]\[Theta]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "r"}], "]"}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
    RowBox[{
     SuperscriptBox["\[Delta]g\[Phi]\[Phi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"u", ",", "r"}], "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "3"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[Delta]g\[Theta]\[Theta]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "r"}], "]"}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "2"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
    RowBox[{
     SuperscriptBox["\[Delta]g\[Phi]\[Phi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"u", ",", "r"}], "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "2"]}]]}]], "Output",
 CellChangeTimes->{3.8281637752916393`*^9, 3.828169860691222*^9, 
  3.8281879823050823`*^9, 3.8281949528376513`*^9, 3.82823759436115*^9, 
  3.828242599710053*^9, 3.8282499065178022`*^9, 3.8439906114856453`*^9, 
  3.846826664146029*^9, 3.84682854676889*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"0e62737c-ecd7-4f7a-a27c-1756427492dc"]
}, Open  ]],

Cell[TextData[{
 "Include initially in the system the main equations ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["R", "rr"], "=", 
    RowBox[{
     SubscriptBox["R", "\[Theta]\[Theta]"], "=", 
     RowBox[{
      SubscriptBox["R", "\[Phi]\[Phi]"], "=", "0"}]}]}], TraditionalForm]],
  ExpressionUUID->"0a9df4ae-0fb2-47ef-96e8-69f1cd8d8db2"],
 ":"
}], "Text",
 CellChangeTimes->{{3.8281638113194857`*^9, 
  3.828163837045957*^9}},ExpressionUUID->"d0cbfbd6-4a09-44e8-9b8d-\
029ac66c510b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"spherSys", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"FullSysSpherLinMink", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"FullSysSpherLinMink", "[", 
      RowBox[{"[", "4", "]"}], "]"}], ",", 
     RowBox[{"FullSysSpherLinMink", "[", 
      RowBox[{"[", "6", "]"}], "]"}]}], "}"}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.828163841911669*^9, 3.828163842367895*^9}, {
  3.828163882476136*^9, 3.8281638982873707`*^9}, {3.828187987970611*^9, 
  3.828187998472577*^9}, {3.828194970504568*^9, 3.8281949745561857`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"cedead8c-3e12-400f-9260-eb3152852cac"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[Delta]g\[Theta]\[Theta]", "[", 
       RowBox[{"u", ",", "r"}], "]"}], 
      SuperscriptBox["r", "4"]]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"\[Delta]g\[Phi]\[Phi]", "[", 
       RowBox[{"u", ",", "r"}], "]"}]}], 
     SuperscriptBox["r", "4"]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Delta]g\[Theta]\[Theta]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "r"}], "]"}], 
     SuperscriptBox["r", "3"]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["\[Delta]g\[Phi]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r"}], "]"}]}], 
     SuperscriptBox["r", "3"]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Delta]g\[Theta]\[Theta]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "2"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "r"}], "]"}], 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["\[Delta]g\[Phi]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r"}], "]"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"\[Delta]guu", "[", 
     RowBox[{"u", ",", "r"}], "]"}], "-", 
    FractionBox[
     RowBox[{"\[Delta]g\[Theta]\[Theta]", "[", 
      RowBox[{"u", ",", "r"}], "]"}], 
     SuperscriptBox["r", "2"]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"\[Delta]g\[Phi]\[Phi]", "[", 
       RowBox[{"u", ",", "r"}], "]"}]}], 
     SuperscriptBox["r", "2"]], "+", 
    RowBox[{"r", " ", 
     RowBox[{
      SuperscriptBox["\[Delta]guu", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "r"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Delta]g\[Theta]\[Theta]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "r"}], "]"}], 
     RowBox[{"2", " ", "r"}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["\[Delta]g\[Phi]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r"}], "]"}]}], 
     RowBox[{"2", " ", "r"}]], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      SuperscriptBox["\[Delta]g\[Theta]\[Theta]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "2"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "r"}], "]"}]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Delta]g\[Theta]\[Theta]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "r"}], "]"}], 
     RowBox[{"2", " ", "r"}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["\[Delta]g\[Phi]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r"}], "]"}]}], 
     RowBox[{"2", " ", "r"}]], "+", 
    RowBox[{
     SuperscriptBox["\[Delta]g\[Theta]\[Theta]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"u", ",", "r"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
     RowBox[{"\[Delta]guu", "[", 
      RowBox[{"u", ",", "r"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"\[Delta]g\[Theta]\[Theta]", "[", 
       RowBox[{"u", ",", "r"}], "]"}]}], 
     SuperscriptBox["r", "2"]], "-", 
    FractionBox[
     RowBox[{"\[Delta]g\[Phi]\[Phi]", "[", 
      RowBox[{"u", ",", "r"}], "]"}], 
     SuperscriptBox["r", "2"]], "+", 
    RowBox[{"r", " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
     RowBox[{
      SuperscriptBox["\[Delta]guu", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "r"}], "]"}]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["\[Delta]g\[Theta]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r"}], "]"}]}], 
     RowBox[{"2", " ", "r"}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Delta]g\[Phi]\[Phi]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "r"}], "]"}], 
     RowBox[{"2", " ", "r"}]], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      SuperscriptBox["\[Delta]g\[Phi]\[Phi]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "2"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "r"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["\[Delta]g\[Theta]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r"}], "]"}]}], 
     RowBox[{"2", " ", "r"}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Delta]g\[Phi]\[Phi]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "r"}], "]"}], 
     RowBox[{"2", " ", "r"}]], "+", 
    RowBox[{
     SuperscriptBox["\[Delta]g\[Phi]\[Phi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"u", ",", "r"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8281638426576147`*^9, {3.8281638900353394`*^9, 3.828163898613654*^9}, 
   3.828169860731517*^9, {3.828187993379499*^9, 3.8281879987951307`*^9}, 
   3.828194974912442*^9, 3.82823759438481*^9, 3.828242599729653*^9, 
   3.828249906610455*^9, 3.843990611552075*^9, 3.8468266641734343`*^9, 
   3.846828546811606*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"8d9d56c8-09d7-40b4-b090-f00bbd1fcd6e"]
}, Open  ]],

Cell["First order reduction:", "Text",
 CellChangeTimes->{{3.828237957552198*^9, 
  3.828237961820878*^9}},ExpressionUUID->"029bea43-5b82-4016-b39e-\
0a0d208a4c66"],

Cell[BoxData[
 RowBox[{
  RowBox[{"spherReduction", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]g\[Theta]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r"}], "]"}], "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]g\[Theta]\[Theta]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]g\[Phi]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r"}], "]"}], "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]g\[Phi]\[Phi]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]g\[Theta]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r"}], "]"}], "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]g\[Theta]\[Theta]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]g\[Phi]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r"}], "]"}], "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]g\[Phi]\[Phi]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]g\[Theta]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r"}], "]"}], "\[Rule]", " ", 
      RowBox[{"\[Delta]g\[Theta]\[Theta]r", "[", 
       RowBox[{"u", ",", "r"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]g\[Phi]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r"}], "]"}], "\[Rule]", " ", 
      RowBox[{"\[Delta]g\[Phi]\[Phi]r", "[", 
       RowBox[{"u", ",", "r"}], "]"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.828163900981021*^9, 3.828163978127062*^9}, {
  3.8281881079354897`*^9, 3.828188145681529*^9}, {3.8282425666799793`*^9, 
  3.828242596430174*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"9bd35085-5bdd-4f71-b342-5f057cb8ea4a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"spherSys1stOrder", "=", 
  RowBox[{
   RowBox[{"spherSys", "/.", "spherReduction"}], "//", "Expand"}]}]], "Input",\

 CellChangeTimes->{{3.8281639821164618`*^9, 3.828163994489016*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"86f17686-bbfb-4eca-9a0d-0aa12d267d8e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[Delta]g\[Theta]\[Theta]", "[", 
       RowBox[{"u", ",", "r"}], "]"}], 
      SuperscriptBox["r", "4"]]}], "+", 
    FractionBox[
     RowBox[{"\[Delta]g\[Theta]\[Theta]r", "[", 
      RowBox[{"u", ",", "r"}], "]"}], 
     SuperscriptBox["r", "3"]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"\[Delta]g\[Phi]\[Phi]", "[", 
       RowBox[{"u", ",", "r"}], "]"}]}], 
     SuperscriptBox["r", "4"]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"\[Delta]g\[Phi]\[Phi]r", "[", 
       RowBox[{"u", ",", "r"}], "]"}]}], 
     SuperscriptBox["r", "3"]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Delta]g\[Theta]\[Theta]r", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "r"}], "]"}], 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["\[Delta]g\[Phi]\[Phi]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r"}], "]"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"\[Delta]guu", "[", 
     RowBox[{"u", ",", "r"}], "]"}], "-", 
    FractionBox[
     RowBox[{"\[Delta]g\[Theta]\[Theta]", "[", 
      RowBox[{"u", ",", "r"}], "]"}], 
     SuperscriptBox["r", "2"]], "+", 
    FractionBox[
     RowBox[{"\[Delta]g\[Theta]\[Theta]r", "[", 
      RowBox[{"u", ",", "r"}], "]"}], 
     RowBox[{"2", " ", "r"}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"\[Delta]g\[Phi]\[Phi]", "[", 
       RowBox[{"u", ",", "r"}], "]"}]}], 
     SuperscriptBox["r", "2"]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"\[Delta]g\[Phi]\[Phi]r", "[", 
       RowBox[{"u", ",", "r"}], "]"}]}], 
     RowBox[{"2", " ", "r"}]], "+", 
    RowBox[{"r", " ", 
     RowBox[{
      SuperscriptBox["\[Delta]guu", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "r"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      SuperscriptBox["\[Delta]g\[Theta]\[Theta]r", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "r"}], "]"}]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Delta]g\[Theta]\[Theta]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "r"}], "]"}], 
     RowBox[{"2", " ", "r"}]], "+", 
    RowBox[{
     SuperscriptBox["\[Delta]g\[Theta]\[Theta]r", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"u", ",", "r"}], "]"}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["\[Delta]g\[Phi]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r"}], "]"}]}], 
     RowBox[{"2", " ", "r"}]]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
     RowBox[{"\[Delta]guu", "[", 
      RowBox[{"u", ",", "r"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"\[Delta]g\[Theta]\[Theta]", "[", 
       RowBox[{"u", ",", "r"}], "]"}]}], 
     SuperscriptBox["r", "2"]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"\[Delta]g\[Theta]\[Theta]r", "[", 
       RowBox[{"u", ",", "r"}], "]"}]}], 
     RowBox[{"2", " ", "r"}]], "-", 
    FractionBox[
     RowBox[{"\[Delta]g\[Phi]\[Phi]", "[", 
      RowBox[{"u", ",", "r"}], "]"}], 
     SuperscriptBox["r", "2"]], "+", 
    FractionBox[
     RowBox[{"\[Delta]g\[Phi]\[Phi]r", "[", 
      RowBox[{"u", ",", "r"}], "]"}], 
     RowBox[{"2", " ", "r"}]], "+", 
    RowBox[{"r", " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
     RowBox[{
      SuperscriptBox["\[Delta]guu", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "r"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      SuperscriptBox["\[Delta]g\[Phi]\[Phi]r", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "r"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["\[Delta]g\[Theta]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r"}], "]"}]}], 
     RowBox[{"2", " ", "r"}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Delta]g\[Phi]\[Phi]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "r"}], "]"}], 
     RowBox[{"2", " ", "r"}]], "+", 
    RowBox[{
     SuperscriptBox["\[Delta]g\[Phi]\[Phi]r", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"u", ",", "r"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8281639870123863`*^9, 3.828163994727365*^9}, 
   3.8281698607816677`*^9, 3.828188148690534*^9, 3.828194984433154*^9, 
   3.828237594412174*^9, 3.828242599776126*^9, 3.828249906750695*^9, 
   3.843990611603018*^9, 3.846826664211986*^9, 3.846828546850369*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"ccb1252f-11b6-4314-bfed-428d3ee9e513"]
}, Open  ]],

Cell["Complete the 1st order system:", "Text",
 CellChangeTimes->{{3.828237969788927*^9, 
  3.828237974885014*^9}},ExpressionUUID->"41534fae-aeb8-45e6-9d78-\
a58d446e2561"],

Cell[BoxData[
 RowBox[{
  RowBox[{"spherSys1stOrder2", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"spherSys1stOrder", ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]g\[Theta]\[Theta]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r"}], "]"}], "-", " ", 
       RowBox[{"\[Delta]g\[Theta]\[Theta]r", "[", 
        RowBox[{"u", ",", "r"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]g\[Phi]\[Phi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r"}], "]"}], "-", " ", 
       RowBox[{"\[Delta]g\[Phi]\[Phi]r", "[", 
        RowBox[{"u", ",", "r"}], "]"}]}]}], "}"}], "//", "Flatten"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.828188153602775*^9, 3.8281881674814663`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"6c0f22d9-d0b3-4381-a31b-28f3d62fa3e4"],

Cell["State vector and principal matrices:", "Text",
 CellChangeTimes->{{3.828237979316794*^9, 
  3.828237986292815*^9}},ExpressionUUID->"b90aff91-701f-4b68-9114-\
3a5bc467be2b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"spherStateV", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Delta]guu", "[", 
      RowBox[{"u", ",", "r"}], "]"}], ",", 
     RowBox[{"\[Delta]g\[Theta]\[Theta]", "[", 
      RowBox[{"u", ",", "r"}], "]"}], ",", 
     RowBox[{"\[Delta]g\[Phi]\[Phi]", "[", 
      RowBox[{"u", ",", "r"}], "]"}], ",", 
     RowBox[{"\[Delta]g\[Theta]\[Theta]r", "[", 
      RowBox[{"u", ",", "r"}], "]"}], ",", 
     RowBox[{"\[Delta]g\[Phi]\[Phi]r", "[", 
      RowBox[{"u", ",", "r"}], "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.828164063611061*^9, 3.82816411006351*^9}, {
  3.828188171236051*^9, 3.828188186896105*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"d030dd5b-0de1-43dd-8582-b6cb0e5d1adc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"spherVarsToCauchy", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Delta]guu", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r"}], "}"}], ",", 
        RowBox[{"\[Delta]guu", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r"}], "]"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Delta]g\[Theta]\[Theta]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r"}], "}"}], ",", 
        RowBox[{"\[Delta]g\[Theta]\[Theta]", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r"}], "]"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Delta]g\[Phi]\[Phi]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r"}], "}"}], ",", 
        RowBox[{"\[Delta]g\[Phi]\[Phi]", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r"}], "]"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Delta]g\[Theta]\[Theta]r", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r"}], "}"}], ",", 
        RowBox[{"\[Delta]g\[Theta]\[Theta]r", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r"}], "]"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Delta]g\[Phi]\[Phi]r", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r"}], "}"}], ",", 
        RowBox[{"\[Delta]g\[Phi]\[Phi]r", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r"}], "]"}]}], "]"}]}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.828164111582385*^9, 3.8281642017811317`*^9}, {
  3.828188189529626*^9, 3.828188223576231*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"1eac4686-7e9a-4aef-86ef-b605f30591bc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"spherSys1stOrderCauchy", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"spherSys1stOrder2", "/.", "spherVarsToCauchy"}], "/.", 
      RowBox[{"u", "\[Rule]", 
       RowBox[{"t", "-", "r"}]}]}], "/.", 
     RowBox[{"r", "\[Rule]", "\[Rho]"}]}], "//", "Expand"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.8281642137361403`*^9, 3.828164236617713*^9}, {
  3.828164416093463*^9, 3.828164420734901*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"07e9dd84-4971-4e88-960b-409acd95d71e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"spherStateV2", "=", 
   RowBox[{
    RowBox[{"spherStateV", "/.", 
     RowBox[{"u", "\[Rule]", "t"}]}], "/.", 
    RowBox[{"r", "\[Rule]", "\[Rho]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dtspherStateV2", "=", 
   RowBox[{"D", "[", 
    RowBox[{"spherStateV2", ",", "t"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d\[Rho]spherStateV2", "=", 
   RowBox[{"D", "[", 
    RowBox[{"spherStateV2", ",", "\[Rho]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8281642423006153`*^9, 3.828164271197927*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"82602d7b-1c5f-4f85-9eb8-8185367efb3a"],

Cell[CellGroupData[{

Cell["principal matrices", "Subsection",
 CellChangeTimes->{{3.828242970738471*^9, 
  3.8282429741097517`*^9}},ExpressionUUID->"9bcf2c32-aa1b-4916-8ea5-\
45ee73bdf5a9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Asphert", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"at", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Length", "[", "spherStateV2", "]"}], ",", 
       RowBox[{"Length", "[", "spherStateV2", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Aspher\[Rho]", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"a\[Rho]", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Length", "[", "spherStateV2", "]"}], ",", 
       RowBox[{"Length", "[", "spherStateV2", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQfcg5sv3qh9eO/Zftu0D0g7A1M0D0ziCZxSBahGX1
FRB9xDzrKoh+9ebI6usCbxwfvd66HkSHPdzzF0QfijkDpmWfBzHdANJSk+OZ
QfQtu3K1n4JvHA9MEFIH0cfidvspCb9x3ONXFQ6i/zAkzQPRPSm5YNpOsn0J
iH716wiYDjo8QSZN443jiQ1xiiD63EXmxFi3N47z/l9IAdG2qz/OSMp845gt
e3kmiJ4166Xg36w3jhGenfIg2ufSN2MQrXN1gx2InrnTdEVDxRtHB5HrG0B0
k3XLdRB9atWnWyDabsrjCd0g/tSrE0G0sNb7aSD62N6iGSC68e6tN/OB9KeN
SR9AdFn2x3+NrW8cvUziGJuA9J05W68vAdJc1zVugmgA8QrBzA==
  "],
 CellLabel->"In[22]:=",ExpressionUUID->"07867eb6-80a5-420a-8815-c5e4fed2eb77"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", " ", 
   RowBox[{"i", "\[LessEqual]", " ", 
    RowBox[{"Length", "[", "spherStateV2", "]"}]}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", "=", "1"}], ",", 
     RowBox[{"j", "\[LessEqual]", " ", 
      RowBox[{"Length", "[", "spherStateV2", "]"}]}], ",", 
     RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Asphert", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"Asphert", ".", "dtspherStateV2"}], ")"}], "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "-", 
                RowBox[{"spherSys1stOrderCauchy", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], ")"}], ",", 
              RowBox[{"dtspherStateV2", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "\[Equal]", "0"}], 
           ",", 
           RowBox[{"Asphert", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.8133582234809027`*^9, 3.813358236221345*^9}, 
   3.814185416559823*^9, {3.8141941067173147`*^9, 3.814194112654749*^9}, {
   3.8141941644020567`*^9, 3.814194200149666*^9}, {3.814194252056177*^9, 
   3.8141942711799393`*^9}, 3.814194465821417*^9, 3.814194599180317*^9, {
   3.814194858047657*^9, 3.814194899124597*^9}, {3.8141949589835033`*^9, 
   3.814194961957456*^9}, {3.8142501450957203`*^9, 3.814250145285379*^9}, 
   3.814461758518133*^9, 3.814722174863234*^9, {3.821274598818657*^9, 
   3.8212746430620193`*^9}, {3.821274675674189*^9, 3.821274675842245*^9}, 
   3.821274737134025*^9, {3.821276997997974*^9, 3.821276999617589*^9}, {
   3.821277115310907*^9, 3.821277149600223*^9}, {3.821296851121709*^9, 
   3.821296875671915*^9}, {3.821338510761898*^9, 3.821338539273863*^9}, {
   3.828092941683054*^9, 3.8280929565544987`*^9}, 3.828093176788178*^9, {
   3.8281642987104683`*^9, 3.828164336250312*^9}, 3.828164475703586*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"d441564b-88cb-4b9e-a61e-4f03de62d4d4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Asphert", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.828164427450515*^9, 3.82816442807018*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"c130b4a2-f61b-4ef1-8234-cdefdb4f34bc"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Rho]", "2"]}]]}], 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Rho]", "2"]}]]}]},
     {"\[Rho]", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", "\[Rho]"}]]}], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], 
       RowBox[{"2", " ", "\[Rho]"}]], 
      FractionBox["1", "2"], "0"},
     {
      RowBox[{"\[Rho]", " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], 
       RowBox[{"2", " ", "\[Rho]"}]], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", "\[Rho]"}]]}], "0", 
      FractionBox["1", "2"]},
     {"0", "1", "0", "0", "0"},
     {"0", "0", "1", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.828164428301457*^9, 3.828164478939035*^9, 
  3.8281698609138813`*^9, 3.828188238221937*^9, 3.828195017842689*^9, 
  3.828237594475171*^9, 3.8282425998231783`*^9, 3.828249907063344*^9, 
  3.843990611692955*^9, 3.846826664289153*^9, 3.846828546944639*^9},
 CellLabel->
  "Out[25]//MatrixForm=",ExpressionUUID->"09afe0f9-f5a0-4c95-b80e-\
eb4f50a3616e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Asphert", "//", "Det"}]], "Input",
 CellChangeTimes->{{3.828164486368909*^9, 3.828164486865428*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"e77252c0-342a-4f67-aad3-36d976c6b89b"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{"2", " ", "\[Rho]"}]]], "Output",
 CellChangeTimes->{3.828164487091033*^9, 3.8281698609496613`*^9, 
  3.828188240081017*^9, 3.828195020235118*^9, 3.828237594496517*^9, 
  3.828242599840694*^9, 3.8282499071375628`*^9, 3.84399061172954*^9, 
  3.8468266643127613`*^9, 3.8468285469876947`*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"bb1f1ecd-780f-40ea-9ad1-17806fa43361"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", " ", 
   RowBox[{"i", "\[LessEqual]", " ", 
    RowBox[{"Length", "[", "spherStateV2", "]"}]}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", "=", "1"}], ",", 
     RowBox[{"j", "\[LessEqual]", " ", 
      RowBox[{"Length", "[", "spherStateV2", "]"}]}], ",", 
     RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Aspher\[Rho]", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"Aspher\[Rho]", ".", "d\[Rho]spherStateV2"}], ")"}],
                  "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "-", 
                RowBox[{"spherSys1stOrderCauchy", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], ")"}], ",", 
              RowBox[{"d\[Rho]spherStateV2", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "\[Equal]", "0"}], 
           ",", 
           RowBox[{"Aspher\[Rho]", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.828164495385887*^9, 3.828164506777812*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"8ef31afe-0022-4f59-b17b-996711206f4d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Aspher\[Rho]", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.828164511872858*^9, 3.828164512524225*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"617b6196-e4e5-43da-8d74-40a2da980d23"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Rho]", "2"]}]]}], 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Rho]", "2"]}]]}]},
     {"\[Rho]", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0"},
     {
      RowBox[{"\[Rho]", " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}]},
     {"0", "1", "0", "0", "0"},
     {"0", "0", "1", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.82816451274535*^9, 3.828169860993854*^9, 
  3.828188244175939*^9, 3.8281950244681387`*^9, 3.828237594522354*^9, 
  3.828242599862783*^9, 3.828249907205185*^9, 3.843990611810452*^9, 
  3.846826664343968*^9, 3.8468285470688763`*^9},
 CellLabel->
  "Out[28]//MatrixForm=",ExpressionUUID->"e6495759-3ca3-437e-9dfe-\
882dca186e7f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sourceSpher", "=", 
  RowBox[{
   RowBox[{"spherSys1stOrderCauchy", "-", 
    RowBox[{"Asphert", ".", "dtspherStateV2"}], "-", 
    RowBox[{"Aspher\[Rho]", ".", "d\[Rho]spherStateV2"}]}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.8281645468924522`*^9, 3.828164579176754*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"529ec420-daf8-4287-bdb1-3d0ce67c2635"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[Delta]g\[Theta]\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]"}], "]"}], 
      SuperscriptBox["\[Rho]", "4"]]}], "+", 
    FractionBox[
     RowBox[{"\[Delta]g\[Theta]\[Theta]r", "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}], 
     SuperscriptBox["\[Rho]", "3"]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"\[Delta]g\[Phi]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]"}], "]"}]}], 
     SuperscriptBox["\[Rho]", "4"]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"\[Delta]g\[Phi]\[Phi]r", "[", 
       RowBox[{"t", ",", "\[Rho]"}], "]"}]}], 
     SuperscriptBox["\[Rho]", "3"]]}], ",", 
   RowBox[{
    RowBox[{"\[Delta]guu", "[", 
     RowBox[{"t", ",", "\[Rho]"}], "]"}], "-", 
    FractionBox[
     RowBox[{"\[Delta]g\[Theta]\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}], 
     SuperscriptBox["\[Rho]", "2"]], "+", 
    FractionBox[
     RowBox[{"\[Delta]g\[Theta]\[Theta]r", "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}], 
     RowBox[{"2", " ", "\[Rho]"}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"\[Delta]g\[Phi]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]"}], "]"}]}], 
     SuperscriptBox["\[Rho]", "2"]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"\[Delta]g\[Phi]\[Phi]r", "[", 
       RowBox[{"t", ",", "\[Rho]"}], "]"}]}], 
     RowBox[{"2", " ", "\[Rho]"}]]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
     RowBox[{"\[Delta]guu", "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"\[Delta]g\[Theta]\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]"}], "]"}]}], 
     SuperscriptBox["\[Rho]", "2"]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"\[Delta]g\[Theta]\[Theta]r", "[", 
       RowBox[{"t", ",", "\[Rho]"}], "]"}]}], 
     RowBox[{"2", " ", "\[Rho]"}]], "-", 
    FractionBox[
     RowBox[{"\[Delta]g\[Phi]\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}], 
     SuperscriptBox["\[Rho]", "2"]], "+", 
    FractionBox[
     RowBox[{"\[Delta]g\[Phi]\[Phi]r", "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}], 
     RowBox[{"2", " ", "\[Rho]"}]]}], ",", 
   RowBox[{"-", 
    RowBox[{"\[Delta]g\[Theta]\[Theta]r", "[", 
     RowBox[{"t", ",", "\[Rho]"}], "]"}]}], ",", 
   RowBox[{"-", 
    RowBox[{"\[Delta]g\[Phi]\[Phi]r", "[", 
     RowBox[{"t", ",", "\[Rho]"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.828164579404901*^9, 3.828169861035818*^9, 
  3.828188246588181*^9, 3.828195026938118*^9, 3.828237594543232*^9, 
  3.828242599880702*^9, 3.828249907265225*^9, 3.8439906118606863`*^9, 
  3.846826664369664*^9, 3.846828547120111*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"8022b671-56f2-4700-a970-b867b39588aa"]
}, Open  ]],

Cell[TextData[{
 "Write the 1st order system in the form ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[PartialD]", "t"], "u"}], " ", "+", " ", 
     RowBox[{
      SuperscriptBox["B", "\[Rho]"], 
      RowBox[{
       SubscriptBox["\[PartialD]", "\[Rho]"], "u"}]}]}], " ", "\[TildeEqual]",
     " ", "0"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "5f63d928-c2ce-41ca-8c5a-186fd747588a"],
 ":"
}], "Text",
 CellChangeTimes->{{3.8282379993973837`*^9, 
  3.828238034361903*^9}},ExpressionUUID->"f957110c-2f12-4da6-968b-\
64f8db58b539"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Bsphert", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", "Asphert", "]"}], ".", "Asphert"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bspher\[Rho]", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", "Asphert", "]"}], ".", "Aspher\[Rho]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.82816451499254*^9, 3.828164543842538*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"57760113-5951-4da7-bf12-66c685bdb572"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Bsphert", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.828164586552038*^9, 3.828164587204051*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"001a9315-cc14-46e1-95b0-d3b8d605b347"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0"},
     {"0", "0", "1", "0", "0"},
     {"0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.828164587409137*^9, 3.8281698610772448`*^9, 
  3.82818825283154*^9, 3.828195031948557*^9, 3.8282375945847387`*^9, 
  3.828242599903089*^9, 3.828249907344328*^9, 3.8439906119427137`*^9, 
  3.846826664400769*^9, 3.846828547165072*^9},
 CellLabel->
  "Out[32]//MatrixForm=",ExpressionUUID->"2990c289-93c7-4c52-95b3-\
72bd0a33357d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Bspher\[Rho]", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.828164590735978*^9, 3.828164591302216*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"421b4874-56fb-43e9-ab12-74d2899d34c5"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", "\[Rho]"}]]}], 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], 
        RowBox[{"2", " ", "\[Rho]"}]]}]},
     {"0", "1", "0", "0", "0"},
     {"0", "0", "1", "0", "0"},
     {"0", 
      FractionBox["1", "\[Rho]"], 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], "\[Rho]"]}], "0", 
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]},
     {"0", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], "\[Rho]"]}], 
      FractionBox["1", "\[Rho]"], 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.828164591523782*^9, 3.8281698611139297`*^9, 
  3.828188255051516*^9, 3.828195034289587*^9, 3.828237594605413*^9, 
  3.828242599919471*^9, 3.828249907437351*^9, 3.843990611981535*^9, 
  3.846826664424693*^9, 3.846828547202331*^9},
 CellLabel->
  "Out[33]//MatrixForm=",ExpressionUUID->"b7fdd62c-f507-4593-91a1-\
31b43d6077de"]
}, Open  ]],

Cell[TextData[{
 "The Jordan normal form of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["B", "\[Rho]"], ":"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "33e50fb7-0d1f-4552-848a-fda3ca991e63"]
}], "Text",
 CellChangeTimes->{{3.8282380407005463`*^9, 
  3.8282380509662037`*^9}},ExpressionUUID->"38f05048-f30e-4cbc-9a71-\
d23860b9b02a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"jordBspher\[Rho]", "=", 
   RowBox[{
    RowBox[{"JordanDecomposition", "[", "Bspher\[Rho]", "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"jordBspher\[Rho]", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.828164610503724*^9, 3.828164629858489*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"b2f5040d-fb74-4140-a08a-8b8ceb63ccff"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "1"}], "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0"},
     {"0", "0", "1", "0", "0"},
     {"0", "0", "0", "1", "1"},
     {"0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.828164630189827*^9, 3.8281698611522837`*^9, 
  3.828188257212946*^9, 3.828195036354549*^9, 3.828237594693942*^9, 
  3.828242599935663*^9, 3.8282499075329533`*^9, 3.843990612018539*^9, 
  3.846826664480351*^9, 3.846828547239843*^9},
 CellLabel->
  "Out[35]//MatrixForm=",ExpressionUUID->"e3e862ea-f41f-4e78-bfcb-\
31d0e1039ce5"]
}, Open  ]],

Cell["\<\
There is a non-trivial Jordan block.
The associated generalized characteristic variables:\
\>", "Text",
 CellChangeTimes->{{3.828238053740103*^9, 
  3.828238070624825*^9}},ExpressionUUID->"13022554-dc84-45af-ab80-\
20c206b9f039"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"gcvBspher\[Rho]", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", 
     RowBox[{
      RowBox[{"JordanDecomposition", "[", "Bspher\[Rho]", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}], ".", "spherStateV2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"gcvBspher\[Rho]", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.828164634583757*^9, 3.8281646609302*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"0cfcd90e-46cc-4e68-bdbe-04007127106c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          RowBox[{"\[Delta]g\[Theta]\[Theta]", "[", 
           RowBox[{"t", ",", "\[Rho]"}], "]"}]}], 
         RowBox[{"2", " ", "\[Rho]"}]], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
         RowBox[{"\[Delta]g\[Theta]\[Theta]r", "[", 
          RowBox[{"t", ",", "\[Rho]"}], "]"}]}], "-", 
        FractionBox[
         RowBox[{"\[Delta]g\[Phi]\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]"}], "]"}], 
         RowBox[{"2", " ", "\[Rho]"}]], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"\[Delta]g\[Phi]\[Phi]r", "[", 
          RowBox[{"t", ",", "\[Rho]"}], "]"}]}]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           RowBox[{"\[Delta]g\[Theta]\[Theta]", "[", 
            RowBox[{"t", ",", "\[Rho]"}], "]"}]}], 
          RowBox[{"2", " ", "\[Rho]"}]]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
         RowBox[{"\[Delta]g\[Theta]\[Theta]r", "[", 
          RowBox[{"t", ",", "\[Rho]"}], "]"}]}], "+", 
        FractionBox[
         RowBox[{"\[Delta]g\[Phi]\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]"}], "]"}], 
         RowBox[{"2", " ", "\[Rho]"}]], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"\[Delta]g\[Phi]\[Phi]r", "[", 
          RowBox[{"t", ",", "\[Rho]"}], "]"}]}]}]},
      {
       RowBox[{"\[Delta]g\[Phi]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]"}], "]"}]},
      {
       RowBox[{"\[Delta]guu", "[", 
        RowBox[{"t", ",", "\[Rho]"}], "]"}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[Delta]g\[Theta]\[Theta]r", "[", 
           RowBox[{"t", ",", "\[Rho]"}], "]"}], 
          RowBox[{"2", " ", "\[Rho]"}]]}], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
          RowBox[{"\[Delta]g\[Phi]\[Phi]r", "[", 
           RowBox[{"t", ",", "\[Rho]"}], "]"}]}], 
         RowBox[{"2", " ", "\[Rho]"}]]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.828164661177619*^9, 3.82816986119097*^9, 
  3.828188259231165*^9, 3.828195038439803*^9, 3.828237594718245*^9, 
  3.828242599952129*^9, 3.828249907573579*^9, 3.843990612054302*^9, 
  3.8468266645034637`*^9, 3.846828547278623*^9},
 CellLabel->
  "Out[37]//MatrixForm=",ExpressionUUID->"146dfd7a-976f-4639-8a06-\
f03b8f5ab89d"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Use the determinant definition and
 compare to other versions of affine null in the literature:\
\>", "Section",
 CellChangeTimes->{{3.828179092804776*^9, 3.828179101588522*^9}, {
  3.828237611839136*^9, 3.8282376121271048`*^9}, {3.828242079621995*^9, 
  3.828242112420809*^9}, {3.8468264389988832`*^9, 
  3.846826452870428*^9}},ExpressionUUID->"ff1dc608-ada7-4ded-8604-\
020c12ab8af7"],

Cell[TextData[{
 "The determinant definition in spherical symmetry:\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["g", "\[Theta]\[Theta]"], 
     SubscriptBox["g", "\[Phi]\[Phi]"]}], "=", 
    RowBox[{
     RowBox[{
      SuperscriptBox["R", "4"], "(", 
      RowBox[{"u", ",", "r"}], ")"}], 
     SuperscriptBox["sin", "2"], "\[Theta]"}]}], TraditionalForm]],
  ExpressionUUID->"5bdeb238-e027-4e77-91a7-28317758e6fb"],
 ", where R(u,r) is the radius of the two spheres which for flat space is \
R(u,r)=r.\nThe latter can be achieved if we choose ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["g", "\[Theta]\[Theta]"], "=", 
    RowBox[{
     SuperscriptBox["R", "2"], 
     SubscriptBox["h", "\[Theta]\[Theta]"]}]}], TraditionalForm]],
  ExpressionUUID->"e35dd2b4-f1c5-4137-bf2c-a36260693ec2"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["g", "\[Phi]\[Phi]"], "=", 
    RowBox[{
     SuperscriptBox["R", "2"], 
     SubscriptBox["h", "\[Phi]\[Phi]"]}]}], TraditionalForm]],ExpressionUUID->
  "0f15f4ec-41f8-4e1d-afc8-879ef5d42cb2"],
 ", with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["h", "\[Theta]\[Theta]"], 
     SubscriptBox["h", "\[Phi]\[Phi]"]}], "=", 
    SuperscriptBox["sin", "2"]}], TraditionalForm]],ExpressionUUID->
  "c3ca0a0e-1c1e-407f-bc21-56d639021404"],
 " and \nfor flat space ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["h", "\[Theta]\[Theta]"], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"1", " ", "&"}], " ", 
      SubscriptBox["h", "\[Phi]\[Phi]"]}], "=", 
     SuperscriptBox["sin", "2"]}]}], TraditionalForm]],ExpressionUUID->
  "7d389280-6ca1-4e12-82f7-6170ad8717ab"],
 ".\nThen, linearizing about flat space we get that \n",
 Cell[BoxData[{
  FormBox[
   RowBox[{
    SubscriptBox["\[Delta]g", "\[Theta]\[Theta]"], "=", 
    RowBox[{"2", " ", "r", " ", "\[Delta]R"}]}], 
   TraditionalForm], "\[IndentingNewLine]", 
  FormBox[
   RowBox[{
    SubscriptBox["\[Delta]g", "\[Phi]\[Phi]"], "=", " ", 
    RowBox[{"2", " ", "r", " ", 
     SuperscriptBox["sin", 
      RowBox[{"2", " "}]], "\[Delta]R", " "}]}], TraditionalForm]}],
  ExpressionUUID->"bd287ed2-04fb-4fcb-8771-497f8712f4e3"]
}], "Text",
 CellChangeTimes->{{3.8281883662062397`*^9, 3.828188420216193*^9}, {
   3.828188462612412*^9, 3.828188557144122*^9}, {3.8281886290812273`*^9, 
   3.828188845538548*^9}, 3.828239068154208*^9, {3.846826461999866*^9, 
   3.8468264696469383`*^9}},ExpressionUUID->"d5cb21c0-49ac-4e06-8356-\
10bc6aa40b55"],

Cell[BoxData[
 RowBox[{
  RowBox[{"spherDetCondition", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Delta]g\[Theta]\[Theta]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r"}], "}"}], ",", 
        RowBox[{"2", " ", "r", " ", 
         RowBox[{"\[Delta]R", "[", 
          RowBox[{"u", ",", "r"}], "]"}]}]}], "]"}]}], ",", 
     RowBox[{"\[Delta]g\[Phi]\[Phi]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r"}], "}"}], ",", 
        RowBox[{"2", "r", " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
         RowBox[{"\[Delta]R", "[", 
          RowBox[{"u", ",", "r"}], "]"}]}]}], "]"}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8281791367278967`*^9, 3.828179209466504*^9}, {
   3.828188263064314*^9, 3.8281882725179157`*^9}, 3.828188338522773*^9, {
   3.828188848954763*^9, 3.828188865779909*^9}, {3.828188933681254*^9, 
   3.828188940599923*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"5735658a-b993-4ed0-a7f2-dbc4d255f4f7"],

Cell["test", "Text",
 CellChangeTimes->{{3.828188942823502*^9, 
  3.828188943276965*^9}},ExpressionUUID->"2319cdb4-ba46-4133-98e4-\
9711aae1ae51"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["r", "2"], " ", 
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
    RowBox[{"\[Delta]g\[Theta]\[Theta]", "[", 
     RowBox[{"u", ",", "r"}], "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["r", 
     RowBox[{"2", " "}]], 
    RowBox[{"\[Delta]g\[Phi]\[Phi]", "[", 
     RowBox[{"u", ",", "r"}], "]"}]}]}], "/.", "spherDetCondition"}]], "Input",\

 CellChangeTimes->{{3.828179218108429*^9, 3.8281792308958883`*^9}, {
  3.8281882803977413`*^9, 3.828188297198164*^9}, {3.828188343709614*^9, 
  3.828188344664206*^9}, {3.8281888989048643`*^9, 3.828188925782992*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"8bdc161b-aec8-4a0c-a123-290e099e83e2"],

Cell[BoxData[
 RowBox[{"4", " ", 
  SuperscriptBox["r", "3"], " ", 
  SuperscriptBox[
   RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
  RowBox[{"\[Delta]R", "[", 
   RowBox[{"u", ",", "r"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.8281792313718367`*^9, 3.8281883452632236`*^9, 3.8281888722045393`*^9, {
   3.8281889263925457`*^9, 3.828188946809729*^9}, 3.828195220071308*^9, 
   3.828237594746389*^9, 3.828249907610154*^9, 3.843990612115233*^9, 
   3.846826664537695*^9, 3.8468285473243227`*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"4dfa03ce-6148-41bd-a9ed-53fa4ef66928"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSysLinMinkSpherDet", "=", 
  RowBox[{
   RowBox[{"FullSysSpherLinMink", "/.", "spherDetCondition"}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.82817923623547*^9, 3.828179243417472*^9}, {
  3.828188963509289*^9, 3.8281889639677763`*^9}, {3.828189074035123*^9, 
  3.828189076765141*^9}, {3.8282390926761913`*^9, 3.82823909402083*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"88c8d29b-f58a-4160-b243-c23e4fb7a1d7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]R", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r"}], "]"}]}], "r"]}], ",", "0", ",", "0", ",", 
   RowBox[{
    RowBox[{"\[Delta]guu", "[", 
     RowBox[{"u", ",", "r"}], "]"}], "+", 
    RowBox[{"r", " ", 
     RowBox[{
      SuperscriptBox["\[Delta]guu", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "r"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{
      SuperscriptBox["\[Delta]R", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "r"}], "]"}]}], "-", 
    RowBox[{"r", " ", 
     RowBox[{
      SuperscriptBox["\[Delta]R", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "2"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "r"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{
      SuperscriptBox["\[Delta]R", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "r"}], "]"}]}], "+", 
    RowBox[{"2", " ", "r", " ", 
     RowBox[{
      SuperscriptBox["\[Delta]R", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "r"}], "]"}]}]}], ",", "0", ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
     RowBox[{"\[Delta]guu", "[", 
      RowBox[{"u", ",", "r"}], "]"}]}], "+", 
    RowBox[{"r", " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
     RowBox[{
      SuperscriptBox["\[Delta]guu", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "r"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
     RowBox[{
      SuperscriptBox["\[Delta]R", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "r"}], "]"}]}], "-", 
    RowBox[{"r", " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
     RowBox[{
      SuperscriptBox["\[Delta]R", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "2"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "r"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
     RowBox[{
      SuperscriptBox["\[Delta]R", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "r"}], "]"}]}], "+", 
    RowBox[{"2", " ", "r", " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
     RowBox[{
      SuperscriptBox["\[Delta]R", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "r"}], "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8281792367292747`*^9, 3.828179243648388*^9}, {
   3.8281889578683233`*^9, 3.8281889644797373`*^9}, 3.828189077231556*^9, 
   3.828195222286285*^9, 3.8282375947695627`*^9, 3.828239094491624*^9, 
   3.828249907635948*^9, 3.8439906121916*^9, 3.846826664563508*^9, 
   3.8468285473648357`*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"e71e2bb6-a3a4-4804-bbe8-fc46b92f9a16"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FullSysLinMinkSpherDet", "[", 
    RowBox[{"[", "6", "]"}], "]"}], " ", "-", " ", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
    RowBox[{"FullSysLinMinkSpherDet", "[", 
     RowBox[{"[", "4", "]"}], "]"}]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.828189052844595*^9, 3.828189081883366*^9}, {
  3.828189165059375*^9, 3.828189196668702*^9}, {3.828239100357633*^9, 
  3.8282391087986813`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"454f0e33-fd17-48a2-b826-61c65d959fb5"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.828189066868038*^9, 3.828189082146996*^9}, {
   3.828189169965064*^9, 3.828189197094034*^9}, 3.828195237840415*^9, 
   3.828237594836132*^9, 3.828239110354739*^9, 3.8282499076594067`*^9, 
   3.8439906122506027`*^9, 3.846826664589657*^9, 3.846828547402857*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"2f265fb0-6cf8-4165-8e50-b7eef0fd3dad"]
}, Open  ]],

Cell[TextData[{
 "So ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["R", "\[Phi]\[Phi]"], "=", " ", 
    RowBox[{
     SuperscriptBox["sin", "2"], "\[Theta]", " ", 
     SubscriptBox["R", "\[Theta]\[Theta]"]}]}], TraditionalForm]],
  ExpressionUUID->"6e8ea1f2-5c0b-48d0-84a9-1ac44090eb24"],
 " in this case"
}], "Text",
 CellChangeTimes->{{3.8281892015835047`*^9, 3.828189226555395*^9}, {
  3.843990259888323*^9, 
  3.843990261014573*^9}},ExpressionUUID->"5126fde9-c3e0-4eef-9020-\
88fbe7e8bcfc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSysLinMinkSpherDet", "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.828189324363011*^9, 3.828189324846146*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"f1efa69f-2005-4377-948f-7e4ee7aad094"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{
     SuperscriptBox["\[Delta]R", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "2"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"u", ",", "r"}], "]"}]}], "r"]}]], "Output",
 CellChangeTimes->{3.828189325189273*^9, 3.828237594862842*^9, 
  3.828239112696273*^9, 3.828249907685582*^9, 3.843990612287334*^9, 
  3.846826664618196*^9, 3.846828547443886*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"7ebdacea-c187-400d-b163-d02c522b7a8e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FullSysLinMinkSpherDet", "[", 
    RowBox[{"[", "4", "]"}], "]"}], "/.", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Delta]R", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "2"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"u", ",", "r"}], "]"}], "\[Rule]", "0"}]}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.828189327160778*^9, 3.828189357181954*^9}, {
  3.828189398744738*^9, 3.828189405538142*^9}, {3.828195269366165*^9, 
  3.828195269531728*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"9570defd-7de9-439b-ad06-2b297ca6669e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]guu", "[", 
   RowBox[{"u", ",", "r"}], "]"}], "+", 
  RowBox[{"r", " ", 
   RowBox[{
    SuperscriptBox["\[Delta]guu", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "r"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{
    SuperscriptBox["\[Delta]R", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "r"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{
    SuperscriptBox["\[Delta]R", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "r"}], "]"}]}], "+", 
  RowBox[{"2", " ", "r", " ", 
   RowBox[{
    SuperscriptBox["\[Delta]R", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "r"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.82818932797402*^9, 3.828189357610382*^9}, 
   3.828189405906094*^9, {3.828195260697178*^9, 3.828195269879345*^9}, 
   3.828237594892057*^9, 3.82823911511294*^9, 3.828249907709165*^9, 
   3.843990612324266*^9, 3.846826664642796*^9, 3.846828547497953*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"d1799720-da8a-452d-9a17-ada398c508a9"]
}, Open  ]],

Cell[TextData[{
 "Compare with Crespo et al-2019 eq (4) (where ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"V", "=", 
     RowBox[{"-", 
      SubscriptBox["g", "uu"]}]}], ")"}], TraditionalForm]],ExpressionUUID->
  "effb0b53-38d9-4d04-adaf-213cb7e5cb66"]
}], "Text",
 CellChangeTimes->{{3.8281895278423777`*^9, 3.828189554861217*^9}, {
  3.828239118763686*^9, 
  3.828239119021953*^9}},ExpressionUUID->"4a448a06-1f38-4691-a3f6-\
c75f550efa56"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CrespoEq4LinMink", "=", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"V", "[", 
               RowBox[{"u", ",", "r"}], "]"}], " ", 
              RowBox[{"R", "[", 
               RowBox[{"u", ",", "r"}], "]"}], " ", 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"R", "[", 
                 RowBox[{"u", ",", "r"}], "]"}], ",", "r"}], "]"}]}], ",", 
             "r"}], "]"}], "-", "1", "-", 
           RowBox[{"2", 
            RowBox[{"D", "[", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"R", "[", 
                RowBox[{"u", ",", "r"}], "]"}], "2"], ",", "u", ",", "r"}], 
             "]"}]}]}], "/.", 
          RowBox[{"V", "\[Rule]", 
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"u", ",", "r"}], "}"}], ",", 
             RowBox[{"1", "-", " ", 
              RowBox[{"\[Epsilon]", " ", 
               RowBox[{"\[Delta]guu", "[", 
                RowBox[{"u", ",", "r"}], "]"}]}]}]}], "]"}]}]}], "/.", 
         RowBox[{"R", "\[Rule]", 
          RowBox[{"Function", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"u", ",", "r"}], "}"}], ",", 
            RowBox[{"r", "+", 
             RowBox[{"\[Epsilon]", " ", 
              RowBox[{"\[Delta]R", "[", 
               RowBox[{"u", ",", "r"}], "]"}]}]}]}], "]"}]}]}], ",", 
        "\[Epsilon]"}], "]"}]}], "/.", 
     RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], "/.", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Delta]R", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "2"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "r"}], "]"}], "\[Rule]", "0"}]}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.828189559276737*^9, 3.828189701659547*^9}, {
  3.8281899759753857`*^9, 3.828190006296687*^9}, {3.82819527601018*^9, 
  3.828195289764236*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"37dfca1c-8360-4102-86b0-889e5939b66e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]guu", "[", 
   RowBox[{"u", ",", "r"}], "]"}], "+", 
  RowBox[{"r", " ", 
   RowBox[{
    SuperscriptBox["\[Delta]guu", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "r"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{
    SuperscriptBox["\[Delta]R", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "r"}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{
    SuperscriptBox["\[Delta]R", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "r"}], "]"}]}], "+", 
  RowBox[{"4", " ", "r", " ", 
   RowBox[{
    SuperscriptBox["\[Delta]R", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "r"}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.8281896277413397`*^9, {3.828189680898061*^9, 3.828189702110519*^9}, {
   3.828189977227693*^9, 3.82819000663745*^9}, {3.8281952664935913`*^9, 
   3.8281952905589333`*^9}, 3.8282375949145*^9, 3.8282499077399483`*^9, 
   3.843990612361656*^9, 3.8468266646682367`*^9, 3.846828547552895*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"34fbf54e-c88e-4c47-8216-586828998e4a"]
}, Open  ]],

Cell["\<\
The principal parts are the same up to some multiplication factors that do \
not alternate the hyperbolicity result. 
There might be an difference by a factor of 2 in the rhs of Crespo et al \
2019; 2\[Rule]1 in this case. Though this does not affect the hyperbolicity \
result.\
\>", "Text",
 CellChangeTimes->{{3.8281897927074003`*^9, 3.828189852351305*^9}, {
  3.8281953014426117`*^9, 3.828195346400319*^9}, {3.84399027962698*^9, 
  3.84399028184829*^9}, {3.843990315310821*^9, 3.8439903270619583`*^9}, {
  3.84682650111791*^9, 
  3.846826504634016*^9}},ExpressionUUID->"133cdbc5-3bd9-4686-ae32-\
9b27bdffd32e"],

Cell["\<\
Compare with van der Walt. Bishop 2011 eq. (6) for vacuum and flat space (\
\[CapitalLambda]=0):\
\>", "Text",
 CellChangeTimes->{{3.8282392795881643`*^9, 3.8282393288595867`*^9}, {
  3.8282394027400303`*^9, 
  3.828239411395747*^9}},ExpressionUUID->"977df28e-f1e0-4987-bd6e-\
6f969b1574a2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"R", "[", 
            RowBox[{"u", ",", "r"}], "]"}], 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"R", "[", 
              RowBox[{"u", ",", "r"}], "]"}], ",", "u", ",", "r"}], "]"}]}], 
          "-", 
          RowBox[{
           FractionBox["1", "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"W", "[", 
                 RowBox[{"u", ",", "r"}], "]"}], ",", "r"}], "]"}], " ", 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"R", "[", 
                 RowBox[{"u", ",", "r"}], "]"}], ",", "r"}], "]"}]}], " ", 
             "+", " ", 
             RowBox[{
              RowBox[{"R", "[", 
               RowBox[{"u", ",", "r"}], "]"}], " ", 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"R", "[", 
                 RowBox[{"u", ",", "r"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"r", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"W", "[", 
               RowBox[{"u", ",", "r"}], "]"}], " ", 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"R", "[", 
                 RowBox[{"u", ",", "r"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"r", ",", "2"}], "}"}]}], "]"}]}], "-", 
             RowBox[{"2", 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"R", "[", 
                 RowBox[{"u", ",", "r"}], "]"}], ",", "u"}], "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"R", "[", 
                 RowBox[{"u", ",", "r"}], "]"}], ",", "r"}], "]"}]}], "-", 
             "1", "+", 
             SuperscriptBox[
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"R", "[", 
                 RowBox[{"u", ",", "r"}], "]"}], ",", "r"}], "]"}], "2"]}], 
            ")"}]}]}], "/.", 
         RowBox[{"W", "\[Rule]", 
          RowBox[{"Function", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"u", ",", "r"}], "}"}], ",", 
            RowBox[{"0", "+", 
             RowBox[{"\[Epsilon]", " ", 
              RowBox[{"\[Delta]W", "[", 
               RowBox[{"u", ",", "r"}], "]"}]}]}]}], "]"}]}]}], "/.", 
        RowBox[{"R", "\[Rule]", 
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"u", ",", "r"}], "}"}], ",", 
           RowBox[{"r", "+", 
            RowBox[{"\[Epsilon]", " ", 
             RowBox[{"\[Delta]R", "[", 
              RowBox[{"u", ",", "r"}], "]"}]}]}]}], "]"}]}]}], ")"}], ",", 
      "\[Epsilon]"}], "]"}], "/.", 
    RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], "/.", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Delta]R", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "2"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"u", ",", "r"}], "]"}], "\[Rule]", "0"}]}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.828239332066222*^9, 3.828239391649753*^9}, {
  3.828239424683803*^9, 3.828239594549994*^9}, {3.828239684189349*^9, 
  3.828239685570813*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"b74ea299-7921-42ab-8bad-6d856686da37"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{
    SuperscriptBox["\[Delta]R", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "r"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    SuperscriptBox["\[Delta]W", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "r"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[Delta]R", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"1", ",", "0"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"u", ",", "r"}], "]"}], "+", 
  RowBox[{"r", " ", 
   RowBox[{
    SuperscriptBox["\[Delta]R", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "r"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.828239590314295*^9, 3.8282395948418694`*^9}, 
   3.8282396858404493`*^9, 3.828249907782126*^9, 3.843990612398705*^9, 
   3.84682666469534*^9, 3.846828547599807*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"f55cced3-c62b-4821-bbae-f800a1d355b6"]
}, Open  ]],

Cell[TextData[{
 "The above is the linearized version of the aforementioned equation about \
flat space, where ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox[
      SubscriptBox["\[PartialD]", "r"], "2"], "\[Delta]R"}], "=", "0"}], 
   TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "7bda43a3-ec55-42ee-adb3-7a3ea2e77b9b"],
 " is also imposed. It agrees well with our version of the same equation. The \
only difference in the principal part is due to the different parametrization \
of the unknowns, that is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", "2"], "r", " ", 
    RowBox[{
     SubscriptBox["\[PartialD]", "r"], 
     SubscriptBox["\[Delta]g", "uu"]}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "bc4cc79a-5590-4bf2-a5f6-a154a7ce130f"],
 " instead of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], 
    RowBox[{
     SubscriptBox["\[PartialD]", "r"], "\[Delta]W"}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "a19993b9-24b4-4ed5-aa26-057ab1b12c07"],
 " :"
}], "Text",
 CellChangeTimes->{{3.828239724430932*^9, 3.8282398711296377`*^9}, {
  3.828241851543971*^9, 
  3.828241851864099*^9}},ExpressionUUID->"1ffdd7e0-db57-43cb-80cc-\
afac6c024426"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FullSysLinMinkSpherDet", "[", 
     RowBox[{"[", "4", "]"}], "]"}], "/", "2"}], "/.", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Delta]R", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "2"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"u", ",", "r"}], "]"}], "\[Rule]", "0"}]}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.828239645951474*^9, 3.828239646050742*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"be5a54a5-352a-43d8-8b87-bef5bd670863"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"\[Delta]guu", "[", 
    RowBox[{"u", ",", "r"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "r", " ", 
   RowBox[{
    SuperscriptBox["\[Delta]guu", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "r"}], "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["\[Delta]R", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"0", ",", "1"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"u", ",", "r"}], "]"}], "+", 
  RowBox[{
   SuperscriptBox["\[Delta]R", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"1", ",", "0"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"u", ",", "r"}], "]"}], "+", 
  RowBox[{"r", " ", 
   RowBox[{
    SuperscriptBox["\[Delta]R", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "r"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.828239634305125*^9, 3.82823964630797*^9}, 
   3.828249907828764*^9, 3.843990612436144*^9, 3.8468266647197943`*^9, 
   3.846828547640112*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"c4d85bc8-4c53-4798-9b16-d3903bb76be9"]
}, Open  ]],

Cell["\<\
Compare the trivial equation (linearized about flat space) with eq. (7) of \
van der Walt. Bishop 2011 for vacuum and flat space (\[CapitalLambda]=0):\
\>", "Text",
 CellChangeTimes->{{3.828241904630846*^9, 
  3.828241945382841*^9}},ExpressionUUID->"d53e35da-9cc7-4c10-ab5c-\
bf97ce27774f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"W", "[", 
            RowBox[{"u", ",", "r"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "2"}], "}"}]}], "]"}], "-", 
         RowBox[{
          RowBox[{"W", "[", 
           RowBox[{"u", ",", "r"}], "]"}], " ", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"R", "[", 
              RowBox[{"u", ",", "r"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"r", ",", "2"}], "}"}]}], "]"}], "/", 
           RowBox[{"R", "[", 
            RowBox[{"u", ",", "r"}], "]"}]}]}], " ", "-", " ", 
         RowBox[{"2", " ", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"R", "[", 
             RowBox[{"u", ",", "r"}], "]"}], ",", "u", ",", "r"}], "]"}]}]}], 
        "/.", 
        RowBox[{"W", "\[Rule]", 
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"u", ",", "r"}], "}"}], ",", 
           RowBox[{"0", "+", 
            RowBox[{"\[Epsilon]", " ", 
             RowBox[{"\[Delta]W", "[", 
              RowBox[{"u", ",", "r"}], "]"}]}]}]}], "]"}]}]}], "/.", 
       RowBox[{"R", "\[Rule]", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"u", ",", "r"}], "}"}], ",", 
          RowBox[{"r", "+", 
           RowBox[{"\[Epsilon]", " ", 
            RowBox[{"\[Delta]R", "[", 
             RowBox[{"u", ",", "r"}], "]"}]}]}]}], "]"}]}]}], ")"}], ",", 
     "\[Epsilon]"}], "]"}], "/.", 
   RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.828241955426333*^9, 3.828242025564736*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"dd17873f-b892-4a8c-9c9a-e214daaec95e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["\[Delta]W", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"0", ",", "2"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"u", ",", "r"}], "]"}], "-", 
  RowBox[{"2", " ", 
   RowBox[{
    SuperscriptBox["\[Delta]R", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "r"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.828242017720312*^9, 3.828242025849906*^9}, 
   3.828249907876629*^9, 3.843990612472618*^9, 3.846826664744096*^9, 
   3.8468285476843576`*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"d2bcc524-d7c9-4ccc-91c6-24c9c1f0dc8a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TrivLinMinkSpherDet", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"TrivSpherLinMink", "/.", "spherDetCondition"}], "//", 
    "Simplify"}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.828189891357819*^9, 3.8281899118165007`*^9}, {
  3.828239129859396*^9, 3.828239131541152*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"b3474cb5-81f3-409c-ad36-dc437f0f8328"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Delta]guu", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"u", ",", "r"}], "]"}], "r"]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    SuperscriptBox["\[Delta]guu", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "2"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "r"}], "]"}]}], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{
     SuperscriptBox["\[Delta]R", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"u", ",", "r"}], "]"}]}], "r"]}]], "Output",
 CellChangeTimes->{3.828189912207953*^9, 3.828195352934286*^9, 
  3.828237594938579*^9, 3.828239131977034*^9, 3.828249907916147*^9, 
  3.843990612522769*^9, 3.846826664768527*^9, 3.846828547727125*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"01362aff-a020-4510-89e9-eec16b6c44ad"]
}, Open  ]],

Cell[TextData[{
 "Again in the principal parts the two versions of the trivial equation agree \
and the difference is solely due to the different parametrization of the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", "uu"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "e344a473-2580-4aff-afa1-9d2bce8b4983"],
 " metric component."
}], "Text",
 CellChangeTimes->{{3.8282420372184067`*^9, 
  3.8282420685108023`*^9}},ExpressionUUID->"137cbcf4-7126-4b1d-9cea-\
535540d9d7d4"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Hyperbolicity of the main equations with the determinant definition;
minimal reduction, non-diagonalizable principal part:\
\>", "Section",
 CellChangeTimes->{{3.8282422504616413`*^9, 3.828242260941061*^9}, {
  3.828245487715345*^9, 3.828245509317078*^9}, {3.828245582650506*^9, 
  3.828245585586501*^9}, {3.846826533165472*^9, 
  3.846826535908229*^9}},ExpressionUUID->"8be4b458-ff05-4c14-8de8-\
265c9e3b6a1e"],

Cell[TextData[{
 "The main equations ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["R", "rr"], "=", 
    RowBox[{
     SubscriptBox["R", "\[Theta]\[Theta]"], "=", "0"}]}], TraditionalForm]],
  ExpressionUUID->"b2428df0-ee43-42e6-a0dc-88615d1ef372"],
 " are used at first for this analysis. We have two unknowns after using the \
determinant definition and since ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["R", 
     RowBox[{"\[Theta]\[Theta]", " "}]], "=", 
    RowBox[{
     RowBox[{
      SubscriptBox["R", "\[Phi]\[Phi]"], "/", 
      SuperscriptBox["sin", "2"]}], "\[Theta]"}]}], TraditionalForm]],
  ExpressionUUID->"2bb6875f-914c-4eed-b88f-fa5c1d89108c"],
 ", we use only the ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["R", "\[Theta]\[Theta]"], "=", 
    RowBox[{
     RowBox[{"0", " ", 
      RowBox[{"eq", "."}]}], ":"}]}], TraditionalForm]],ExpressionUUID->
  "ce05873a-d645-4782-8eff-8b9956935b55"]
}], "Text",
 CellChangeTimes->{{3.828242313324471*^9, 3.8282423832946053`*^9}, {
  3.843990387007876*^9, 3.84399039678524*^9}, {3.843990486196854*^9, 
  3.843990490505727*^9}, {3.8468265436137733`*^9, 
  3.846826550845209*^9}},ExpressionUUID->"3ab1b77c-56d2-47ca-b1ce-\
f727971317e8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mainSysSpherDet", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"FullSysLinMinkSpherDet", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{"FullSysLinMinkSpherDet", "[", 
       RowBox[{"[", "4", "]"}], "]"}], "/.", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]R", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r"}], "]"}], "\[Rule]", "0"}]}]}], "}"}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.8282422896769447`*^9, 3.828242308060651*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"5cd3e9d0-0325-4b86-8751-f0eb28407bb3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]R", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r"}], "]"}]}], "r"]}], ",", 
   RowBox[{
    RowBox[{"\[Delta]guu", "[", 
     RowBox[{"u", ",", "r"}], "]"}], "+", 
    RowBox[{"r", " ", 
     RowBox[{
      SuperscriptBox["\[Delta]guu", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "r"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{
      SuperscriptBox["\[Delta]R", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "r"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{
      SuperscriptBox["\[Delta]R", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "r"}], "]"}]}], "+", 
    RowBox[{"2", " ", "r", " ", 
     RowBox[{
      SuperscriptBox["\[Delta]R", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "r"}], "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.828242309668708*^9, 3.828249907960086*^9, 
  3.8439906126605177`*^9, 3.8468266647963123`*^9, 3.846828547772875*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"2a07b031-28bd-4a59-8e12-15e49d59f29e"]
}, Open  ]],

Cell[TextData[{
 "Similarly to before, there is no term of the form ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["\[PartialD]", "r"], "2"], 
    SubscriptBox["\[Delta]g", "uu"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "403b24ad-4890-4dd5-9849-ceb077d8fbd9"],
 " so we only introduce ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[PartialD]", "r"], "\[Delta]R"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "12d8260f-4763-4fc5-8674-021912fec55b"],
 " as reduction variable, which is the minimal reduction as dictated of the \
form of the equations."
}], "Text",
 CellChangeTimes->{{3.828242389548224*^9, 
  3.828242462657262*^9}},ExpressionUUID->"a4ca3090-9664-4a0b-9691-\
bf2c2849657b"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{"spherReduction2", "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]R", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r"}], "]"}], "\[Rule]", " ", 
       RowBox[{
        SuperscriptBox["\[Delta]Rr", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]R", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r"}], "]"}], "\[Rule]", " ", 
       RowBox[{
        SuperscriptBox["\[Delta]Rr", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]R", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r"}], "]"}], "\[Rule]", " ", 
       RowBox[{"\[Delta]Rr", "[", 
        RowBox[{"u", ",", "r"}], "]"}]}]}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.828242432708435*^9, 3.8282424335883913`*^9}, {
  3.828242518431734*^9, 3.8282425477729073`*^9}, {3.8282426260846577`*^9, 
  3.8282426323405724`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"08172543-60be-4f7c-be5d-a2107e601636"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mainSysSpherDet1stOrder1", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mainSysSpherDet", "/.", "spherReduction2"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]R", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r"}], "]"}], "-", " ", 
      RowBox[{"\[Delta]Rr", "[", 
       RowBox[{"u", ",", "r"}], "]"}]}]}], "}"}], "//", 
   "Flatten"}]}]], "Input",
 CellChangeTimes->{{3.828242640335724*^9, 3.8282426502563066`*^9}, {
  3.828242760039751*^9, 3.8282427721985283`*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"2955a099-7329-4ed5-827d-5b447fa2d5dc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]Rr", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r"}], "]"}]}], "r"]}], ",", 
   RowBox[{
    RowBox[{"\[Delta]guu", "[", 
     RowBox[{"u", ",", "r"}], "]"}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"\[Delta]Rr", "[", 
      RowBox[{"u", ",", "r"}], "]"}]}], "+", 
    RowBox[{"r", " ", 
     RowBox[{
      SuperscriptBox["\[Delta]guu", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "r"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{
      SuperscriptBox["\[Delta]R", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "r"}], "]"}]}], "+", 
    RowBox[{"2", " ", "r", " ", 
     RowBox[{
      SuperscriptBox["\[Delta]Rr", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "r"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"\[Delta]Rr", "[", 
      RowBox[{"u", ",", "r"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Delta]R", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"u", ",", "r"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8282426507875967`*^9, {3.8282427692047873`*^9, 3.8282427724617968`*^9}, 
   3.8282499079961977`*^9, 3.843990612701874*^9, 3.846826664835684*^9, 
   3.846828547862381*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"52e2bd31-b8fb-4a36-8024-856c8cdb5a9d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"spherVarsToCauchy2", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Delta]guu", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r"}], "}"}], ",", 
        RowBox[{"\[Delta]guu", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r"}], "]"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Delta]Rr", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r"}], "}"}], ",", 
        RowBox[{"\[Delta]Rr", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r"}], "]"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Delta]R", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r"}], "}"}], ",", 
        RowBox[{"\[Delta]R", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r"}], "]"}]}], "]"}]}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.828242804718442*^9, 3.8282428219323597`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"d6158877-3a24-4ba5-88b6-67fd61776554"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mainSysSpherDet1stOrder1Cauchy", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"mainSysSpherDet1stOrder1", "/.", "spherVarsToCauchy2"}], "/.", 
     RowBox[{"u", "\[Rule]", 
      RowBox[{"t", "-", "r"}]}]}], "/.", 
    RowBox[{"r", "\[Rule]", "\[Rho]"}]}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.82824286425002*^9, 3.828242888906199*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"df1c9222-03e3-47d4-94f0-b7124f4dd76c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{
        SuperscriptBox["\[Delta]Rr", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "\[Rho]"}], "]"}]}], "\[Rho]"]}], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]Rr", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Rho]"}], "]"}]}], "\[Rho]"]}], ",", 
   RowBox[{
    RowBox[{"\[Delta]guu", "[", 
     RowBox[{"t", ",", "\[Rho]"}], "]"}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"\[Delta]Rr", "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"\[Rho]", " ", 
     RowBox[{
      SuperscriptBox["\[Delta]guu", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"\[Rho]", " ", 
     RowBox[{
      SuperscriptBox["\[Delta]guu", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{
      SuperscriptBox["\[Delta]R", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"2", " ", "\[Rho]", " ", 
     RowBox[{
      SuperscriptBox["\[Delta]Rr", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"\[Delta]Rr", "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Delta]R", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Rho]"}], "]"}], "+", 
    RowBox[{
     SuperscriptBox["\[Delta]R", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Rho]"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.828242864784049*^9, 3.8282428897571707`*^9}, 
   3.828249908029051*^9, 3.843990612743021*^9, 3.8468266648732557`*^9, 
   3.846828547912293*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"009fcd03-ba0a-4f8a-88cf-d0273d2e0bb2"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"spherDetStateV", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Delta]guu", "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}], ",", 
     RowBox[{"\[Delta]R", "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}], ",", 
     RowBox[{"\[Delta]Rr", "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dtspherDetStateV", "=", 
   RowBox[{"D", "[", 
    RowBox[{"spherDetStateV", ",", "t"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d\[Rho]spherDetStateV", "=", 
   RowBox[{"D", "[", 
    RowBox[{"spherDetStateV", ",", "\[Rho]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8282428424665127`*^9, 3.828242857266156*^9}, {
  3.8282428958586607`*^9, 3.828242930258432*^9}, {3.828244086311698*^9, 
  3.8282441005513983`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"9eafdf46-e62b-4852-9caa-5d77d69f4cad"],

Cell[CellGroupData[{

Cell["principal matrices", "Subsection",
 CellChangeTimes->{{3.828242970738471*^9, 
  3.8282429741097517`*^9}},ExpressionUUID->"f361e9de-a4bf-4dad-a81e-\
c7ca13b27bc7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"AspherDet1t", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"at", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Length", "[", "spherDetStateV", "]"}], ",", 
       RowBox[{"Length", "[", "spherDetStateV", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AspherDet1\[Rho]", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"a\[Rho]", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Length", "[", "spherDetStateV", "]"}], ",", 
       RowBox[{"Length", "[", "spherDetStateV", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAGIQfcg5sv3qh9eO/Zftu0D0g7A1M0D0ziCZxSBahGX1
FRB9xDzrKoh+9ebI6usCbxwfvd66HkSHPdzzF0QfijkDpmWfBzHdANJSk+OZ
QfQtu3K1n4JvHA9MEFIH0cfidvspCb9x3ONXFQ6i/zAkzQPRPSm5YNpOsn0J
iH716wiYDjo8QSZN443jiQ1xiiD63EXmxFi3N47z/l9IAdG2qz/OSMp845gt
e3kmiJ4166Xg36w3jhGenfIg2ufSN2MQrXN1gx2InrnTdEVDxRtHB5HrG0B0
k3XLdRB9atWnWyDabsrjCd0g/tSrE0G0sNb7aSD62N6iGSC68e6tN/OB9KeN
SR9AdFn2x3+NrW8cvUziGJuA9J05W68vAdJc1zVuguhdKttcTwPpRQ3V7iD6
1pENZ0D0MVe1iyAaAF/a1Js=
  "],
 CellLabel->"In[57]:=",ExpressionUUID->"e0f0b9b3-e374-4f3e-bf30-26dcf58f56c1"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", " ", 
   RowBox[{"i", "\[LessEqual]", " ", 
    RowBox[{"Length", "[", "spherDetStateV", "]"}]}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", "=", "1"}], ",", 
     RowBox[{"j", "\[LessEqual]", " ", 
      RowBox[{"Length", "[", "spherDetStateV", "]"}]}], ",", 
     RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"AspherDet1t", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"AspherDet1t", ".", "dtspherDetStateV"}], ")"}], 
                 "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "-", 
                RowBox[{"mainSysSpherDet1stOrder1Cauchy", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], ")"}], ",", 
              RowBox[{"dtspherDetStateV", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "\[Equal]", "0"}], 
           ",", 
           RowBox[{"AspherDet1t", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.8133582234809027`*^9, 3.813358236221345*^9}, 
   3.814185416559823*^9, {3.8141941067173147`*^9, 3.814194112654749*^9}, {
   3.8141941644020567`*^9, 3.814194200149666*^9}, {3.814194252056177*^9, 
   3.8141942711799393`*^9}, 3.814194465821417*^9, 3.814194599180317*^9, {
   3.814194858047657*^9, 3.814194899124597*^9}, {3.8141949589835033`*^9, 
   3.814194961957456*^9}, {3.8142501450957203`*^9, 3.814250145285379*^9}, 
   3.814461758518133*^9, 3.814722174863234*^9, {3.821274598818657*^9, 
   3.8212746430620193`*^9}, {3.821274675674189*^9, 3.821274675842245*^9}, 
   3.821274737134025*^9, {3.821276997997974*^9, 3.821276999617589*^9}, {
   3.821277115310907*^9, 3.821277149600223*^9}, {3.821296851121709*^9, 
   3.821296875671915*^9}, {3.821338510761898*^9, 3.821338539273863*^9}, {
   3.828092941683054*^9, 3.8280929565544987`*^9}, 3.828093176788178*^9, {
   3.8281642987104683`*^9, 3.828164336250312*^9}, 3.828164475703586*^9, {
   3.8282440569861393`*^9, 3.828244067733098*^9}, {3.8282441137592916`*^9, 
   3.8282441347414083`*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"91abc4d8-2f52-4478-893f-9d1532402323"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AspherDet1t", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.828164427450515*^9, 3.82816442807018*^9}, 
   3.828244129670555*^9},
 CellLabel->"In[60]:=",ExpressionUUID->"36e1ec25-179b-463a-b39c-8afa9cfadd10"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", 
      RowBox[{"-", 
       FractionBox["2", "\[Rho]"]}]},
     {"\[Rho]", "2", 
      RowBox[{"2", " ", "\[Rho]"}]},
     {"0", "1", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.828164428301457*^9, 3.828164478939035*^9, 
  3.8281698609138813`*^9, 3.828188238221937*^9, 3.828195017842689*^9, 
  3.828237594475171*^9, 3.8282425998231783`*^9, 3.8282441385871572`*^9, 
  3.8282499080901318`*^9, 3.843990612806119*^9, 3.846826664922533*^9, 
  3.846828547980092*^9},
 CellLabel->
  "Out[60]//MatrixForm=",ExpressionUUID->"8b41287e-4c86-4688-923d-\
9b41528f24f1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AspherDet1t", "//", "Det"}]], "Input",
 CellChangeTimes->{{3.828164486368909*^9, 3.828164486865428*^9}, 
   3.828244144023137*^9},
 CellLabel->"In[61]:=",ExpressionUUID->"5d37bb10-f9bb-4916-8183-483023142182"],

Cell[BoxData[
 RowBox[{"-", "2"}]], "Output",
 CellChangeTimes->{3.828164487091033*^9, 3.8281698609496613`*^9, 
  3.828188240081017*^9, 3.828195020235118*^9, 3.828237594496517*^9, 
  3.828242599840694*^9, 3.82824414490664*^9, 3.828249908113513*^9, 
  3.84399061290097*^9, 3.8468266649482822`*^9, 3.846828548018449*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"5d135953-f2b1-433b-ab6c-5b89029192f7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", " ", 
   RowBox[{"i", "\[LessEqual]", " ", 
    RowBox[{"Length", "[", "spherDetStateV", "]"}]}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", "=", "1"}], ",", 
     RowBox[{"j", "\[LessEqual]", " ", 
      RowBox[{"Length", "[", "spherDetStateV", "]"}]}], ",", 
     RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"AspherDet1\[Rho]", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"AspherDet1\[Rho]", ".", "d\[Rho]spherDetStateV"}], 
                  ")"}], "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "-", 
                RowBox[{"mainSysSpherDet1stOrder1Cauchy", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], ")"}], ",", 
              RowBox[{"d\[Rho]spherDetStateV", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "\[Equal]", "0"}], 
           ",", 
           RowBox[{"AspherDet1\[Rho]", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.8133582234809027`*^9, 3.813358236221345*^9}, 
   3.814185416559823*^9, {3.8141941067173147`*^9, 3.814194112654749*^9}, {
   3.8141941644020567`*^9, 3.814194200149666*^9}, {3.814194252056177*^9, 
   3.8141942711799393`*^9}, 3.814194465821417*^9, 3.814194599180317*^9, {
   3.814194858047657*^9, 3.814194899124597*^9}, {3.8141949589835033`*^9, 
   3.814194961957456*^9}, {3.8142501450957203`*^9, 3.814250145285379*^9}, 
   3.814461758518133*^9, 3.814722174863234*^9, {3.821274598818657*^9, 
   3.8212746430620193`*^9}, {3.821274675674189*^9, 3.821274675842245*^9}, 
   3.821274737134025*^9, {3.821276997997974*^9, 3.821276999617589*^9}, {
   3.821277115310907*^9, 3.821277149600223*^9}, {3.821296851121709*^9, 
   3.821296875671915*^9}, {3.821338510761898*^9, 3.821338539273863*^9}, {
   3.828092941683054*^9, 3.8280929565544987`*^9}, 3.828093176788178*^9, {
   3.8281642987104683`*^9, 3.828164336250312*^9}, 3.828164475703586*^9, {
   3.8282440569861393`*^9, 3.828244067733098*^9}, {3.8282441137592916`*^9, 
   3.8282441347414083`*^9}, {3.8282441736628017`*^9, 3.828244192217196*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"111ba002-4504-442d-b377-ad47d5e8984a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AspherDet1\[Rho]", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.828164427450515*^9, 3.82816442807018*^9}, 
   3.828244129670555*^9, {3.8282441947334003`*^9, 3.828244195315406*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"7aa705bf-832f-4a93-8509-612e11a78e55"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", 
      RowBox[{"-", 
       FractionBox["2", "\[Rho]"]}]},
     {"\[Rho]", "0", "0"},
     {"0", "1", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.828164428301457*^9, 3.828164478939035*^9, 
  3.8281698609138813`*^9, 3.828188238221937*^9, 3.828195017842689*^9, 
  3.828237594475171*^9, 3.8282425998231783`*^9, 3.8282441385871572`*^9, 
  3.8282441956604357`*^9, 3.828249908148102*^9, 3.843990613022892*^9, 
  3.846826664984803*^9, 3.846828548064638*^9},
 CellLabel->
  "Out[63]//MatrixForm=",ExpressionUUID->"9656be59-889e-4188-b64f-\
65b120f8bbc7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sourceSpherDet", "=", 
  RowBox[{
   RowBox[{"mainSysSpherDet1stOrder1Cauchy", "-", 
    RowBox[{"AspherDet1t", ".", "dtspherDetStateV"}], "-", 
    RowBox[{"AspherDet1\[Rho]", ".", "d\[Rho]spherDetStateV"}]}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.8281645468924522`*^9, 3.828164579176754*^9}, {
  3.8282442019157333`*^9, 3.8282442202592707`*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"529b4efb-0ba0-46f2-b52d-e7a939fdb73c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{
    RowBox[{"\[Delta]guu", "[", 
     RowBox[{"t", ",", "\[Rho]"}], "]"}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"\[Delta]Rr", "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}]}]}], ",", 
   RowBox[{"-", 
    RowBox[{"\[Delta]Rr", "[", 
     RowBox[{"t", ",", "\[Rho]"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.828164579404901*^9, 3.828169861035818*^9, 
  3.828188246588181*^9, 3.828195026938118*^9, 3.828237594543232*^9, 
  3.828242599880702*^9, 3.8282442205278187`*^9, 3.828249908181938*^9, 
  3.843990613054813*^9, 3.8468266650091877`*^9, 3.8468285481030903`*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"04eab867-883c-4ff5-9bdd-03017bbbf914"]
}, Open  ]],

Cell[TextData[{
 "Write the 1st order system in the form ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[PartialD]", "t"], "u"}], " ", "+", " ", 
     RowBox[{
      SuperscriptBox["B", "\[Rho]"], 
      RowBox[{
       SubscriptBox["\[PartialD]", "\[Rho]"], "u"}]}]}], " ", "\[TildeEqual]",
     " ", "0"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "0a74db11-4b2d-40c2-afd2-8ac35429f92b"],
 ":"
}], "Text",
 CellChangeTimes->{{3.8282379993973837`*^9, 
  3.828238034361903*^9}},ExpressionUUID->"55fff016-f1e5-4f93-bafa-\
6214065ec198"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"BspherDet1t", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", "AspherDet1t", "]"}], ".", "AspherDet1t"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BspherDet1\[Rho]", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", "AspherDet1t", "]"}], ".", "AspherDet1\[Rho]"}]}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.82816451499254*^9, 3.828164543842538*^9}, {
  3.828244225805069*^9, 3.828244244123088*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"8c27f3ec-e634-40fc-98d2-3c525fab7a28"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BspherDet1t", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.828164586552038*^9, 3.828164587204051*^9}, {
  3.828244247501021*^9, 3.828244248220005*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"65e921ba-1b88-4896-9f1f-8aacd2a27b7f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0"},
     {"0", "1", "0"},
     {"0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.828164587409137*^9, 3.8281698610772448`*^9, 
  3.82818825283154*^9, 3.828195031948557*^9, 3.8282375945847387`*^9, 
  3.828242599903089*^9, 3.8282442486866007`*^9, 3.82824990822561*^9, 
  3.843990613091549*^9, 3.8468266650379*^9, 3.846828548152397*^9},
 CellLabel->
  "Out[67]//MatrixForm=",ExpressionUUID->"0195802b-ddc3-468c-b9d3-\
07b17d023458"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BspherDet1\[Rho]", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.828164590735978*^9, 3.828164591302216*^9}, {
  3.828244251729121*^9, 3.828244252258877*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"208b42c1-6256-4185-980d-91bb393c139f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      RowBox[{"-", 
       FractionBox["2", "\[Rho]"]}], 
      RowBox[{"-", "2"}]},
     {"0", "1", "0"},
     {"0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.828164591523782*^9, 3.8281698611139297`*^9, 
  3.828188255051516*^9, 3.828195034289587*^9, 3.828237594605413*^9, 
  3.828242599919471*^9, 3.828244252617867*^9, 3.828249908264155*^9, 
  3.843990613125543*^9, 3.84682666505978*^9, 3.846828548194517*^9},
 CellLabel->
  "Out[68]//MatrixForm=",ExpressionUUID->"44e7261f-c44d-47fc-a7f1-\
936958600c11"]
}, Open  ]],

Cell[TextData[{
 "The Jordan normal form of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["B", "\[Rho]"], ":"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "5c16a7d9-bc69-42fe-8d67-dbba943ef008"]
}], "Text",
 CellChangeTimes->{{3.8282380407005463`*^9, 
  3.8282380509662037`*^9}},ExpressionUUID->"9d479cba-a1ed-4278-8acc-\
40e0f28c3a14"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"jordBspherDet1\[Rho]", "=", 
   RowBox[{
    RowBox[{"JordanDecomposition", "[", "BspherDet1\[Rho]", "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"jordBspherDet1\[Rho]", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.828164610503724*^9, 3.828164629858489*^9}, {
  3.828244256564646*^9, 3.828244266867136*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"16b8bfb8-6de8-4c23-920f-6c878fdde7d9"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0"},
     {"0", "1", "1"},
     {"0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.828164630189827*^9, 3.8281698611522837`*^9, 
  3.828188257212946*^9, 3.828195036354549*^9, 3.828237594693942*^9, 
  3.828242599935663*^9, 3.82824426727921*^9, 3.828249908304749*^9, 
  3.84399061316442*^9, 3.846826665083496*^9, 3.846828548239455*^9},
 CellLabel->
  "Out[70]//MatrixForm=",ExpressionUUID->"cc712542-cd70-4d6a-b7f1-\
d31e9a6f7654"]
}, Open  ]],

Cell["\<\
There is a non-trivial Jordan block.
The associated generalized characteristic variables:\
\>", "Text",
 CellChangeTimes->{{3.828238053740103*^9, 
  3.828238070624825*^9}},ExpressionUUID->"3b19b5d9-0c93-4410-93aa-\
264fa87c8c9f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"gcvBspherDet1\[Rho]", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", 
     RowBox[{
      RowBox[{"JordanDecomposition", "[", "BspherDet1\[Rho]", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}], ".", "spherDetStateV"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"gcvBspherDet1\[Rho]", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.828164634583757*^9, 3.8281646609302*^9}, {
  3.828244271209239*^9, 3.828244286770865*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"f2ca3426-e0c4-4c19-83ee-bb4c4cf12cd6"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\[Delta]Rr", "[", 
        RowBox[{"t", ",", "\[Rho]"}], "]"}]},
      {
       RowBox[{"\[Delta]guu", "[", 
        RowBox[{"t", ",", "\[Rho]"}], "]"}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"\[Delta]R", "[", 
            RowBox[{"t", ",", "\[Rho]"}], "]"}]}], "\[Rho]"]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"\[Delta]Rr", "[", 
          RowBox[{"t", ",", "\[Rho]"}], "]"}]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.828164661177619*^9, 3.82816986119097*^9, 
  3.828188259231165*^9, 3.828195038439803*^9, 3.828237594718245*^9, 
  3.828242599952129*^9, 3.828244287024371*^9, 3.828249908358809*^9, 
  3.843990613196741*^9, 3.846826665107685*^9, 3.8468285482850847`*^9},
 CellLabel->
  "Out[72]//MatrixForm=",ExpressionUUID->"c2b4e91e-551e-4a99-b6d2-\
6c96875a75d7"]
}, Open  ]],

Cell[TextData[{
 "The Jordan block involves a term of the form ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[PartialD]", "\[Rho]"], "\[Delta]R"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "70741bee-aa09-4eef-b955-1932d63e9bb4"],
 ". We can introduce ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[PartialD]", "u"], "\[Delta]R"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "bf6873e0-c01e-4dba-8375-0d013ed0457a"],
 " as independent variable of the reduction and then ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[PartialD]", "\[Rho]"], "\[Delta]R"}], " ", "=", " ", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[PartialD]", "r"], "\[Delta]R"}], " ", "-", " ", 
     RowBox[{
      SubscriptBox["\[PartialD]", "u"], "\[Delta]R"}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "b73e6f4b-2b52-4717-bc97-3b2a999ea469"]
}], "Text",
 CellChangeTimes->{{3.828169896285527*^9, 3.828169955229752*^9}, 
   3.828179069957405*^9, {3.82823809029265*^9, 3.828238110924033*^9}, {
   3.828244304217846*^9, 
   3.828244354978427*^9}},ExpressionUUID->"21d77005-9d1d-464d-bce6-\
7f97b1064065"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Hyperbolicity of the main equations with the determinant definition,
non-minimal reduction, diagonalizable principal part:\
\>", "Section",
 CellChangeTimes->{{3.8282422504616413`*^9, 3.828242260941061*^9}, {
  3.828244479639948*^9, 3.828244479936548*^9}, {3.828245512085951*^9, 
  3.828245543736084*^9}, {3.8282455871101847`*^9, 3.828245590373584*^9}, {
  3.846826573956414*^9, 
  3.846826619499495*^9}},ExpressionUUID->"5ca377f1-d544-4a69-a131-\
f7efc43ddf71"],

Cell[TextData[{
 "We further introduce ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[PartialD]", "u"], "\[Delta]R"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "388c2b09-f98e-4a80-ae14-b4e166fdfa59"],
 " as reduction variable and include the trivial equation; as in van der Walt \
and Bishop 2011."
}], "Text",
 CellChangeTimes->{{3.828242389548224*^9, 3.828242462657262*^9}, {
  3.828244534517283*^9, 3.828244545239367*^9}, {3.8282449652350063`*^9, 
  3.828244984969318*^9}},ExpressionUUID->"a6843d5c-27d7-4089-8590-\
eed758bcff1b"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{"spherReduction3", "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]R", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r"}], "]"}], "\[Rule]", " ", 
       RowBox[{
        SuperscriptBox["\[Delta]Rr", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]R", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r"}], "]"}], "\[Rule]", " ", 
       RowBox[{
        SuperscriptBox["\[Delta]Ru", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]R", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r"}], "]"}], "\[Rule]", " ", 
       RowBox[{"\[Delta]Rr", "[", 
        RowBox[{"u", ",", "r"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]R", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r"}], "]"}], "\[Rule]", " ", 
       RowBox[{"\[Delta]Ru", "[", 
        RowBox[{"u", ",", "r"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]guu", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r"}], "]"}], "\[Rule]", " ", 
       RowBox[{
        SuperscriptBox["\[Delta]guur", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]guu", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r"}], "]"}], "\[Rule]", " ", 
       RowBox[{"\[Delta]guur", "[", 
        RowBox[{"u", ",", "r"}], "]"}]}]}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.828244955980735*^9, 3.828245020927577*^9}, {
  3.828245344099271*^9, 3.828245348240634*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"1723a602-b021-4adf-afbb-76cf8b9c65dd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mainSysSpherDet", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.828255132852273*^9, 3.8282551345201387`*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"eb17fb1b-b663-426c-8081-eed8a808d030"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{
           SuperscriptBox["\[Delta]R", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "2"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"u", ",", "r"}], "]"}]}], "r"]}]},
      {
       RowBox[{
        RowBox[{"\[Delta]guu", "[", 
         RowBox[{"u", ",", "r"}], "]"}], "+", 
        RowBox[{"r", " ", 
         RowBox[{
          SuperscriptBox["\[Delta]guu", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"u", ",", "r"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{
          SuperscriptBox["\[Delta]R", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"u", ",", "r"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          SuperscriptBox["\[Delta]R", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"u", ",", "r"}], "]"}]}], "+", 
        RowBox[{"2", " ", "r", " ", 
         RowBox[{
          SuperscriptBox["\[Delta]R", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"u", ",", "r"}], "]"}]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.828255134832376*^9, 3.843990613253852*^9, 
  3.846826665142799*^9, 3.846828548335349*^9},
 CellLabel->
  "Out[74]//MatrixForm=",ExpressionUUID->"ad2b9ec5-ee2a-4ef8-9b59-\
44d94492e350"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], "r", " ", "TrivLinMinkSpherDet"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.8282552341232977`*^9, 3.828255265994298*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"f0ee84f2-07e9-4d21-89c6-2c2ed381454b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   RowBox[{
    SuperscriptBox["\[Delta]guu", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "r"}], "]"}]}], "+", 
  RowBox[{"r", " ", 
   RowBox[{
    SuperscriptBox["\[Delta]guu", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "2"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "r"}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{
    SuperscriptBox["\[Delta]R", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "r"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.8282552186504498`*^9, 3.8282552664871492`*^9}, 
   3.843990613279427*^9, 3.846826665168292*^9, 3.846828548376061*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"764b51d4-17ab-4b1d-a0ff-e390aaa647cc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mainSysSpherDet1stOrder2", "=", 
  RowBox[{
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"mainSysSpherDet", "/.", "spherReduction3"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"TrivLinMinkSpherDet", "/.", "spherReduction3"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]R", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r"}], "]"}], "-", " ", 
      RowBox[{"\[Delta]Rr", "[", 
       RowBox[{"u", ",", "r"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]guu", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r"}], "]"}], "-", " ", 
      RowBox[{"\[Delta]guur", "[", 
       RowBox[{"u", ",", "r"}], "]"}]}]}], "\[IndentingNewLine]", "}"}], "//",
    "Flatten"}]}]], "Input",
 CellChangeTimes->{{3.828242640335724*^9, 3.8282426502563066`*^9}, {
  3.828242760039751*^9, 3.8282427721985283`*^9}, {3.8282445563935003`*^9, 
  3.82824457829248*^9}, {3.828244947536701*^9, 3.828244947707704*^9}, {
  3.828245065051386*^9, 3.828245097675631*^9}, {3.828245374383709*^9, 
  3.82824537619657*^9}, {3.82824580958342*^9, 3.8282458098494062`*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"bbd72bde-247d-4069-be82-93457fe60f37"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]Rr", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r"}], "]"}]}], "r"]}], ",", 
   RowBox[{
    RowBox[{"\[Delta]guu", "[", 
     RowBox[{"u", ",", "r"}], "]"}], "+", 
    RowBox[{"r", " ", 
     RowBox[{"\[Delta]guur", "[", 
      RowBox[{"u", ",", "r"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"\[Delta]Rr", "[", 
      RowBox[{"u", ",", "r"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"\[Delta]Ru", "[", 
      RowBox[{"u", ",", "r"}], "]"}]}], "+", 
    RowBox[{"2", " ", "r", " ", 
     RowBox[{
      SuperscriptBox["\[Delta]Ru", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "r"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[Delta]guur", "[", 
       RowBox[{"u", ",", "r"}], "]"}], "r"]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      SuperscriptBox["\[Delta]guur", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "r"}], "]"}]}], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]Ru", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r"}], "]"}]}], "r"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"\[Delta]Rr", "[", 
      RowBox[{"u", ",", "r"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Delta]R", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"u", ",", "r"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"\[Delta]guur", "[", 
      RowBox[{"u", ",", "r"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Delta]guu", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"u", ",", "r"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8282426507875967`*^9, {3.8282427692047873`*^9, 3.8282427724617968`*^9}, 
   3.828244583701508*^9, 3.828245100177898*^9, 3.828245177991617*^9, {
   3.8282453502404613`*^9, 3.828245389108366*^9}, 3.82824581036106*^9, 
   3.82824990852949*^9, 3.843990613304862*^9, 3.846826665194396*^9, 
   3.846828548418082*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"ab66250d-3236-48d6-b91a-e51fddac6937"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"spherVarsToCauchy3", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Delta]guu", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r"}], "}"}], ",", 
        RowBox[{"\[Delta]guu", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r"}], "]"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Delta]guur", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r"}], "}"}], ",", 
        RowBox[{"\[Delta]guur", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r"}], "]"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Delta]Rr", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r"}], "}"}], ",", 
        RowBox[{"\[Delta]Rr", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r"}], "]"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Delta]Ru", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r"}], "}"}], ",", 
        RowBox[{"\[Delta]Ru", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r"}], "]"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Delta]R", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r"}], "}"}], ",", 
        RowBox[{"\[Delta]R", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r"}], "]"}]}], "]"}]}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.828242804718442*^9, 3.8282428219323597`*^9}, {
  3.8282445919617157`*^9, 3.828244598943467*^9}, {3.828245107448106*^9, 
  3.828245110279097*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"1c32989f-3301-4964-a0a3-f37f512bc0aa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mainSysSpherDet1stOrder2Cauchy", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"mainSysSpherDet1stOrder2", "/.", "spherVarsToCauchy3"}], "/.", 
     RowBox[{"u", "\[Rule]", 
      RowBox[{"t", "-", "r"}]}]}], "/.", 
    RowBox[{"r", "\[Rule]", "\[Rho]"}]}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.82824286425002*^9, 3.828242888906199*^9}, {
  3.8282446040663643`*^9, 3.828244607623024*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"261a66fb-22aa-460a-986b-cd8cae790d03"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{
        SuperscriptBox["\[Delta]Rr", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "\[Rho]"}], "]"}]}], "\[Rho]"]}], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]Rr", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Rho]"}], "]"}]}], "\[Rho]"]}], ",", 
   RowBox[{
    RowBox[{"\[Delta]guu", "[", 
     RowBox[{"t", ",", "\[Rho]"}], "]"}], "+", 
    RowBox[{"\[Rho]", " ", 
     RowBox[{"\[Delta]guur", "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"\[Delta]Rr", "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"\[Delta]Ru", "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"2", " ", "\[Rho]", " ", 
     RowBox[{
      SuperscriptBox["\[Delta]Ru", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"2", " ", "\[Rho]", " ", 
     RowBox[{
      SuperscriptBox["\[Delta]Ru", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[Delta]guur", "[", 
       RowBox[{"t", ",", "\[Rho]"}], "]"}], "\[Rho]"]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      SuperscriptBox["\[Delta]guur", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}]}], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]Ru", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Rho]"}], "]"}]}], "\[Rho]"], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      SuperscriptBox["\[Delta]guur", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}]}], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]Ru", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Rho]"}], "]"}]}], "\[Rho]"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"\[Delta]Rr", "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Delta]R", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Rho]"}], "]"}], "+", 
    RowBox[{
     SuperscriptBox["\[Delta]R", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Rho]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"\[Delta]guur", "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Delta]guu", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Rho]"}], "]"}], "+", 
    RowBox[{
     SuperscriptBox["\[Delta]guu", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Rho]"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.828242864784049*^9, 3.8282428897571707`*^9}, 
   3.828244607895846*^9, 3.8282451130841837`*^9, 3.82824518869413*^9, 
   3.828245389163459*^9, 3.8282499085691633`*^9, 3.843990613340036*^9, 
   3.8468266652272882`*^9, 3.846828548475534*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"6514e3a1-e211-4989-9e22-4bc81659fcec"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"spherDet2StateV", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Delta]guu", "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}], ",", 
     RowBox[{"\[Delta]R", "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}], ",", 
     RowBox[{"\[Delta]Rr", "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}], ",", 
     RowBox[{"\[Delta]Ru", "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}], ",", 
     RowBox[{"\[Delta]guur", "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dtspherDet2StateV", "=", 
   RowBox[{"D", "[", 
    RowBox[{"spherDet2StateV", ",", "t"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d\[Rho]spherDet2StateV", "=", 
   RowBox[{"D", "[", 
    RowBox[{"spherDet2StateV", ",", "\[Rho]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8282428424665127`*^9, 3.828242857266156*^9}, {
  3.8282428958586607`*^9, 3.828242930258432*^9}, {3.828244086311698*^9, 
  3.8282441005513983`*^9}, {3.828244613256734*^9, 3.828244626088154*^9}, {
  3.828245119693563*^9, 3.828245128368281*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"4e031776-d9e1-4be1-bec8-e5a334d6678a"],

Cell[CellGroupData[{

Cell["principal matrices", "Subsection",
 CellChangeTimes->{{3.828242970738471*^9, 
  3.8282429741097517`*^9}},ExpressionUUID->"7d1331d0-9bf1-4fec-80f9-\
8594f0a49e2c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"AspherDet2t", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"at", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Length", "[", "spherDet2StateV", "]"}], ",", 
       RowBox[{"Length", "[", "spherDet2StateV", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AspherDet2\[Rho]", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"a\[Rho]", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Length", "[", "spherDet2StateV", "]"}], ",", 
       RowBox[{"Length", "[", "spherDet2StateV", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQBGIQfcg5sv3qh9eO/Zftu0D0g7A1M0D0ziCZxSBahGX1
FRB9xDzrKoh+9ebI6usCbxwfvd66HkSHPdzzF0QfijkDpmWfBzHdANJSk+OZ
QfQtu3K1n4JvHA9MEFIH0cfidvspCb9x3ONXFQ6i/zAkzQPRPSm5YNpOsn0J
iH716wiYDjo8QSZN443jiQ1xiiD63EXmxFi3N47z/l9IAdG2qz/OSMp845gt
e3kmiJ4166Xg36w3jhGenfIg2ufSN2MQrXN1gx2InrnTdEVDxRtHB5HrG0B0
k3XLdRB9atWnWyDabsrjCd0g/tSrE0G0sNb7aSD62N6iGSC68e6tN/OB9KeN
SR9AdFn2x3+NrW8cvUziGJuA9J05W68vAdJc1zVuguhdKttcTwPpRQ3V7iD6
1pENZ0D0MVe1iyDaKW+j0BkgbbjsrzCIBgDvDtzy
  "],
 CellLabel->"In[82]:=",ExpressionUUID->"120aa145-144c-47bf-956a-fb2df8749281"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", " ", 
   RowBox[{"i", "\[LessEqual]", " ", 
    RowBox[{"Length", "[", "spherDet2StateV", "]"}]}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", "=", "1"}], ",", 
     RowBox[{"j", "\[LessEqual]", " ", 
      RowBox[{"Length", "[", "spherDet2StateV", "]"}]}], ",", 
     RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"AspherDet2t", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"AspherDet2t", ".", "dtspherDet2StateV"}], ")"}], 
                 "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "-", 
                RowBox[{"mainSysSpherDet1stOrder2Cauchy", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], ")"}], ",", 
              RowBox[{"dtspherDet2StateV", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "\[Equal]", "0"}], 
           ",", 
           RowBox[{"AspherDet2t", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.8133582234809027`*^9, 3.813358236221345*^9}, 
   3.814185416559823*^9, {3.8141941067173147`*^9, 3.814194112654749*^9}, {
   3.8141941644020567`*^9, 3.814194200149666*^9}, {3.814194252056177*^9, 
   3.8141942711799393`*^9}, 3.814194465821417*^9, 3.814194599180317*^9, {
   3.814194858047657*^9, 3.814194899124597*^9}, {3.8141949589835033`*^9, 
   3.814194961957456*^9}, {3.8142501450957203`*^9, 3.814250145285379*^9}, 
   3.814461758518133*^9, 3.814722174863234*^9, {3.821274598818657*^9, 
   3.8212746430620193`*^9}, {3.821274675674189*^9, 3.821274675842245*^9}, 
   3.821274737134025*^9, {3.821276997997974*^9, 3.821276999617589*^9}, {
   3.821277115310907*^9, 3.821277149600223*^9}, {3.821296851121709*^9, 
   3.821296875671915*^9}, {3.821338510761898*^9, 3.821338539273863*^9}, {
   3.828092941683054*^9, 3.8280929565544987`*^9}, 3.828093176788178*^9, {
   3.8281642987104683`*^9, 3.828164336250312*^9}, 3.828164475703586*^9, {
   3.8282440569861393`*^9, 3.828244067733098*^9}, {3.8282441137592916`*^9, 
   3.8282441347414083`*^9}, {3.8282446431465893`*^9, 3.828244673459725*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"820e81c7-b438-47fe-aa60-db8cbb834dcf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AspherDet2t", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.828164427450515*^9, 3.82816442807018*^9}, 
   3.828244129670555*^9, {3.828244676920207*^9, 3.828244677021708*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"53ea9d7e-9b1c-48b0-b259-0339b5ccaa49"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", 
      RowBox[{"-", 
       FractionBox["2", "\[Rho]"]}], "0", "0"},
     {"0", "0", "0", 
      RowBox[{"2", " ", "\[Rho]"}], "0"},
     {"0", "0", "0", 
      RowBox[{"-", 
       FractionBox["2", "\[Rho]"]}], 
      RowBox[{"-", 
       FractionBox["1", "2"]}]},
     {"0", "1", "0", "0", "0"},
     {"1", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.828164428301457*^9, 3.828164478939035*^9, 3.8281698609138813`*^9, 
   3.828188238221937*^9, 3.828195017842689*^9, 3.828237594475171*^9, 
   3.8282425998231783`*^9, 3.8282441385871572`*^9, {3.828244677272525*^9, 
   3.828244679395406*^9}, 3.828245136428961*^9, 3.828245193541428*^9, 
   3.828245389278784*^9, 3.828249908628869*^9, 3.843990613395769*^9, 
   3.846826665277763*^9, 3.846828548546694*^9},
 CellLabel->
  "Out[85]//MatrixForm=",ExpressionUUID->"3fd6a9dd-526a-43bf-b779-\
ba48912854a4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AspherDet2t", "//", "Det"}]], "Input",
 CellChangeTimes->{{3.828164486368909*^9, 3.828164486865428*^9}, 
   3.828244144023137*^9, {3.828244682063387*^9, 3.828244682301571*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"ae894e2e-1e40-4b21-978e-ba263d82e108"],

Cell[BoxData[
 RowBox[{"-", "2"}]], "Output",
 CellChangeTimes->{3.828164487091033*^9, 3.8281698609496613`*^9, 
  3.828188240081017*^9, 3.828195020235118*^9, 3.828237594496517*^9, 
  3.828242599840694*^9, 3.82824414490664*^9, 3.828244682614966*^9, 
  3.8282451380828657`*^9, 3.8282451950454206`*^9, 3.8282453893137207`*^9, 
  3.828249908653756*^9, 3.843990613423435*^9, 3.846826665302259*^9, 
  3.846828548585231*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"5d315cef-1efd-47b4-9bb7-5dfa2da23023"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", " ", 
   RowBox[{"i", "\[LessEqual]", " ", 
    RowBox[{"Length", "[", "spherDet2StateV", "]"}]}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", "=", "1"}], ",", 
     RowBox[{"j", "\[LessEqual]", " ", 
      RowBox[{"Length", "[", "spherDet2StateV", "]"}]}], ",", 
     RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"AspherDet2\[Rho]", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"AspherDet2\[Rho]", ".", "d\[Rho]spherDet2StateV"}],
                   ")"}], "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "-", 
                RowBox[{"mainSysSpherDet1stOrder2Cauchy", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], ")"}], ",", 
              RowBox[{"d\[Rho]spherDet2StateV", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "\[Equal]", "0"}], 
           ",", 
           RowBox[{"AspherDet2\[Rho]", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.8133582234809027`*^9, 3.813358236221345*^9}, 
   3.814185416559823*^9, {3.8141941067173147`*^9, 3.814194112654749*^9}, {
   3.8141941644020567`*^9, 3.814194200149666*^9}, {3.814194252056177*^9, 
   3.8141942711799393`*^9}, 3.814194465821417*^9, 3.814194599180317*^9, {
   3.814194858047657*^9, 3.814194899124597*^9}, {3.8141949589835033`*^9, 
   3.814194961957456*^9}, {3.8142501450957203`*^9, 3.814250145285379*^9}, 
   3.814461758518133*^9, 3.814722174863234*^9, {3.821274598818657*^9, 
   3.8212746430620193`*^9}, {3.821274675674189*^9, 3.821274675842245*^9}, 
   3.821274737134025*^9, {3.821276997997974*^9, 3.821276999617589*^9}, {
   3.821277115310907*^9, 3.821277149600223*^9}, {3.821296851121709*^9, 
   3.821296875671915*^9}, {3.821338510761898*^9, 3.821338539273863*^9}, {
   3.828092941683054*^9, 3.8280929565544987`*^9}, 3.828093176788178*^9, {
   3.8281642987104683`*^9, 3.828164336250312*^9}, 3.828164475703586*^9, {
   3.8282440569861393`*^9, 3.828244067733098*^9}, {3.8282441137592916`*^9, 
   3.8282441347414083`*^9}, {3.8282441736628017`*^9, 3.828244192217196*^9}, {
   3.828244686237475*^9, 3.828244701311103*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"fde80acd-ae48-45f1-9bd5-edbad2baf41c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AspherDet2\[Rho]", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.828164427450515*^9, 3.82816442807018*^9}, 
   3.828244129670555*^9, {3.8282441947334003`*^9, 3.828244195315406*^9}, {
   3.8282447036880198`*^9, 3.8282447038374453`*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"01a5749f-a16e-4316-bcf9-d98b18a86ec1"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", 
      RowBox[{"-", 
       FractionBox["2", "\[Rho]"]}], "0", "0"},
     {"0", "0", "0", 
      RowBox[{"2", " ", "\[Rho]"}], "0"},
     {"0", "0", "0", 
      RowBox[{"-", 
       FractionBox["2", "\[Rho]"]}], 
      RowBox[{"-", 
       FractionBox["1", "2"]}]},
     {"0", "1", "0", "0", "0"},
     {"1", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.828164428301457*^9, 3.828164478939035*^9, 
  3.8281698609138813`*^9, 3.828188238221937*^9, 3.828195017842689*^9, 
  3.828237594475171*^9, 3.8282425998231783`*^9, 3.8282441385871572`*^9, 
  3.8282441956604357`*^9, 3.82824470412516*^9, 3.828245201868038*^9, 
  3.828245389384424*^9, 3.8282499087047462`*^9, 3.8439906134587517`*^9, 
  3.846826665333933*^9, 3.84682854863524*^9},
 CellLabel->
  "Out[88]//MatrixForm=",ExpressionUUID->"b2868876-28ea-451a-af98-\
77337c2fa272"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sourceSpherDet2", "=", 
  RowBox[{
   RowBox[{"mainSysSpherDet1stOrder2Cauchy", "-", 
    RowBox[{"AspherDet2t", ".", "dtspherDet2StateV"}], "-", 
    RowBox[{"AspherDet2\[Rho]", ".", "d\[Rho]spherDet2StateV"}]}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.8281645468924522`*^9, 3.828164579176754*^9}, {
  3.8282442019157333`*^9, 3.8282442202592707`*^9}, {3.828244707966416*^9, 
  3.828244718125353*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"f2151b9d-7165-4d1e-a927-5105796006a4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{
    RowBox[{"\[Delta]guu", "[", 
     RowBox[{"t", ",", "\[Rho]"}], "]"}], "+", 
    RowBox[{"\[Rho]", " ", 
     RowBox[{"\[Delta]guur", "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"\[Delta]Rr", "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"\[Delta]Ru", "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}]}]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[Delta]guur", "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}], "\[Rho]"]}], ",", 
   RowBox[{"-", 
    RowBox[{"\[Delta]Rr", "[", 
     RowBox[{"t", ",", "\[Rho]"}], "]"}]}], ",", 
   RowBox[{"-", 
    RowBox[{"\[Delta]guur", "[", 
     RowBox[{"t", ",", "\[Rho]"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.828164579404901*^9, 3.828169861035818*^9, 
  3.828188246588181*^9, 3.828195026938118*^9, 3.828237594543232*^9, 
  3.828242599880702*^9, 3.8282442205278187`*^9, 3.828244718872697*^9, 
  3.828245203460861*^9, 3.828245389433127*^9, 3.828249908732337*^9, 
  3.843990613484335*^9, 3.846826665360284*^9, 3.84682854867625*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"b3283810-4e79-4560-8373-04d12ef5fd59"]
}, Open  ]],

Cell[TextData[{
 "Write the 1st order system in the form ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[PartialD]", "t"], "u"}], " ", "+", " ", 
     RowBox[{
      SuperscriptBox["B", "\[Rho]"], 
      RowBox[{
       SubscriptBox["\[PartialD]", "\[Rho]"], "u"}]}]}], " ", "\[TildeEqual]",
     " ", "0"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "503d3c4f-dba0-4ee3-abbb-367038edd183"],
 ":"
}], "Text",
 CellChangeTimes->{{3.8282379993973837`*^9, 
  3.828238034361903*^9}},ExpressionUUID->"7fa0505b-25b6-461c-9dce-\
a947998464db"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"BspherDet2t", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", "AspherDet2t", "]"}], ".", "AspherDet2t"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BspherDet2\[Rho]", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", "AspherDet2t", "]"}], ".", "AspherDet2\[Rho]"}]}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.82816451499254*^9, 3.828164543842538*^9}, {
  3.828244225805069*^9, 3.828244244123088*^9}, {3.8282447217118807`*^9, 
  3.828244730509426*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"9869a200-e0ed-4452-b027-96daeba60250"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BspherDet2t", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.828164586552038*^9, 3.828164587204051*^9}, {
  3.828244247501021*^9, 3.828244248220005*^9}, {3.828244733287217*^9, 
  3.8282447333947783`*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"fda24c79-7331-4f72-b2e6-bd34bbc04ffd"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0"},
     {"0", "0", "1", "0", "0"},
     {"0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.828164587409137*^9, 3.8281698610772448`*^9, 
  3.82818825283154*^9, 3.828195031948557*^9, 3.8282375945847387`*^9, 
  3.828242599903089*^9, 3.8282442486866007`*^9, 3.828244734546858*^9, 
  3.828245389491682*^9, 3.828249908782098*^9, 3.84399061351473*^9, 
  3.8468266654032583`*^9, 3.8468285487260523`*^9},
 CellLabel->
  "Out[92]//MatrixForm=",ExpressionUUID->"60e8d35d-7117-4700-a610-\
57de19992f02"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BspherDet2\[Rho]", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.828164590735978*^9, 3.828164591302216*^9}, {
  3.828244251729121*^9, 3.828244252258877*^9}, {3.828244737263898*^9, 
  3.8282447373911963`*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"73f332ee-ba80-4361-aaaf-c3787ba180ee"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0"},
     {"0", "0", "1", "0", "0"},
     {"0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.828164591523782*^9, 3.8281698611139297`*^9, 
  3.828188255051516*^9, 3.828195034289587*^9, 3.828237594605413*^9, 
  3.828242599919471*^9, 3.828244252617867*^9, 3.828244737602397*^9, 
  3.8282453895234632`*^9, 3.828249908809883*^9, 3.8439906135395937`*^9, 
  3.846826665430315*^9, 3.846828548767218*^9},
 CellLabel->
  "Out[93]//MatrixForm=",ExpressionUUID->"2ba6f41a-2063-4d86-bed9-\
92aa06985ada"]
}, Open  ]],

Cell[TextData[{
 "The Jordan normal form of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["B", "\[Rho]"], ":"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "d745c7ea-27c3-4643-b507-4935955a22be"]
}], "Text",
 CellChangeTimes->{{3.8282380407005463`*^9, 
  3.8282380509662037`*^9}},ExpressionUUID->"3286ee47-b9d1-4e82-a1ee-\
8983fa931407"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"jordBspherDet2\[Rho]", "=", 
   RowBox[{
    RowBox[{"JordanDecomposition", "[", "BspherDet2\[Rho]", "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"jordBspherDet2\[Rho]", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.828164610503724*^9, 3.828164629858489*^9}, {
  3.828244256564646*^9, 3.828244266867136*^9}, {3.828244740416066*^9, 
  3.828244744220992*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"2f5f6838-601f-487f-858b-3c8e12073a6c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0"},
     {"0", "0", "1", "0", "0"},
     {"0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.828164630189827*^9, 3.8281698611522837`*^9, 
  3.828188257212946*^9, 3.828195036354549*^9, 3.828237594693942*^9, 
  3.828242599935663*^9, 3.82824426727921*^9, 3.8282447444468184`*^9, 
  3.828245389566886*^9, 3.8282499088342447`*^9, 3.843990613596311*^9, 
  3.8468266654556627`*^9, 3.8468285488105516`*^9},
 CellLabel->
  "Out[95]//MatrixForm=",ExpressionUUID->"d1a52346-dc17-450c-a55e-\
4b8786f6299c"]
}, Open  ]],

Cell["\<\
There is a non-trivial Jordan block.
The associated generalized characteristic variables:\
\>", "Text",
 CellChangeTimes->{{3.828238053740103*^9, 
  3.828238070624825*^9}},ExpressionUUID->"ca973655-b59f-4dcf-b6da-\
a004a729a776"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"gcvBspherDet2\[Rho]", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", 
     RowBox[{
      RowBox[{"JordanDecomposition", "[", "BspherDet2\[Rho]", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}], ".", "spherDet2StateV"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"gcvBspherDet2\[Rho]", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.828164634583757*^9, 3.8281646609302*^9}, {
  3.828244271209239*^9, 3.828244286770865*^9}, {3.82824475009564*^9, 
  3.828244756308853*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"de536853-541e-4fee-b16c-6a72b7d87cf1"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\[Delta]guur", "[", 
        RowBox[{"t", ",", "\[Rho]"}], "]"}]},
      {
       RowBox[{"\[Delta]Ru", "[", 
        RowBox[{"t", ",", "\[Rho]"}], "]"}]},
      {
       RowBox[{"\[Delta]Rr", "[", 
        RowBox[{"t", ",", "\[Rho]"}], "]"}]},
      {
       RowBox[{"\[Delta]R", "[", 
        RowBox[{"t", ",", "\[Rho]"}], "]"}]},
      {
       RowBox[{"\[Delta]guu", "[", 
        RowBox[{"t", ",", "\[Rho]"}], "]"}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.828164661177619*^9, 3.82816986119097*^9, 
  3.828188259231165*^9, 3.828195038439803*^9, 3.828237594718245*^9, 
  3.828242599952129*^9, 3.828244287024371*^9, 3.828244756528348*^9, 
  3.8282453896058283`*^9, 3.828249908857916*^9, 3.843990613626336*^9, 
  3.846826665491523*^9, 3.846828548854685*^9},
 CellLabel->
  "Out[97]//MatrixForm=",ExpressionUUID->"0852f63f-f816-4753-a227-\
b8194883a91d"]
}, Open  ]],

Cell["\<\
It turns out that this is a \[OpenCurlyDoubleQuote]smart\
\[CloseCurlyDoubleQuote] reduction, where we do not introduce all the \
reduction variables as we would in the standard way and hence we can avoid \
the radial Jordan block of the pure gauge subsystem.\
\>", "Text",
 CellChangeTimes->{{3.8282454063431587`*^9, 
  3.828245465823344*^9}},ExpressionUUID->"2bcaf462-8b3e-4873-8574-\
0f3a0d44496c"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Hyperbolicity of the main equations with the determinant definition,
standard reduction, non-diagonalizable principal part 
\[Rule]  pure gauge sub-system structure:\
\>", "Section",
 CellChangeTimes->{{3.8282422504616413`*^9, 3.828242260941061*^9}, {
  3.828244479639948*^9, 3.828244479936548*^9}, {3.828245512085951*^9, 
  3.828245598897393*^9}, {3.828256751568825*^9, 3.8282567673175097`*^9}, {
  3.846826638806829*^9, 
  3.846826643665073*^9}},ExpressionUUID->"7f960c40-3469-444f-8d4f-\
07a889386e2d"],

Cell[TextData[{
 "We also introduce ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[PartialD]", "u"], 
    SubscriptBox["\[Delta]g", "uu"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "7cf3a3ee-3ca6-4ae0-baa0-425970fc0e77"],
 " as reduction variable. This corresponds to the standard reduction where we \
introduce all temporal and spatial derivatives of the unknowns as \n\
independent variables for the hyperbolicity analysis, since then ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[PartialD]", "\[Rho]"], 
     SubscriptBox["\[Delta]g", "uu"]}], "=", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[PartialD]", "r"], 
      SubscriptBox["\[Delta]g", "uu"]}], "-", 
     RowBox[{
      SubscriptBox["\[PartialD]", "u"], 
      SubscriptBox["\[Delta]g", "uu"]}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "4465df83-af47-46d8-841f-1f013e641487"],
 ".\nNote that there is not practical motivation to introduce this variable, \
since there is no ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[PartialD]", "u"], 
    SubscriptBox["\[Delta]g", "uu"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "4918184d-2719-464b-8fe9-1d97a29f10ea"],
 " derivative in the system.\nWe do so though to demonstrate the connection \
to the pure gauge sub-system."
}], "Text",
 CellChangeTimes->{{3.828242389548224*^9, 3.828242462657262*^9}, {
  3.828244534517283*^9, 3.828244545239367*^9}, {3.8282449652350063`*^9, 
  3.828244984969318*^9}, {3.8282456974132967`*^9, 3.8282457958131447`*^9}, {
  3.828245913652227*^9, 
  3.828245974497985*^9}},ExpressionUUID->"526c885c-2689-4cf7-925f-\
403286ff8fa5"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{"spherReduction4", "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]R", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r"}], "]"}], "\[Rule]", " ", 
       RowBox[{
        SuperscriptBox["\[Delta]Rr", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]R", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r"}], "]"}], "\[Rule]", " ", 
       RowBox[{
        SuperscriptBox["\[Delta]Ru", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]R", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r"}], "]"}], "\[Rule]", " ", 
       RowBox[{"\[Delta]Rr", "[", 
        RowBox[{"u", ",", "r"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]R", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r"}], "]"}], "\[Rule]", " ", 
       RowBox[{"\[Delta]Ru", "[", 
        RowBox[{"u", ",", "r"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]guu", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r"}], "]"}], "\[Rule]", " ", 
       RowBox[{
        SuperscriptBox["\[Delta]guur", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]guu", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r"}], "]"}], "\[Rule]", " ", 
       RowBox[{"\[Delta]guur", "[", 
        RowBox[{"u", ",", "r"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]guu", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r"}], "]"}], "\[Rule]", " ", 
       RowBox[{"\[Delta]guuu", "[", 
        RowBox[{"u", ",", "r"}], "]"}]}]}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.828244955980735*^9, 3.828245020927577*^9}, {
  3.828245344099271*^9, 3.828245348240634*^9}, {3.828245675796982*^9, 
  3.8282456943032093`*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"c15835c3-75d1-4182-b39a-54f67851bae1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mainSysSpherDet1stOrder3", "=", 
  RowBox[{
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"mainSysSpherDet", "/.", "spherReduction3"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"TrivLinMinkSpherDet", "/.", "spherReduction3"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]R", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r"}], "]"}], "-", " ", 
      RowBox[{"\[Delta]Rr", "[", 
       RowBox[{"u", ",", "r"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]guuu", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r"}], "]"}], "-", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]guur", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]guu", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r"}], "]"}], "-", " ", 
      RowBox[{"\[Delta]guur", "[", 
       RowBox[{"u", ",", "r"}], "]"}]}]}], "\[IndentingNewLine]", "}"}], "//",
    "Flatten"}]}]], "Input",
 CellChangeTimes->{{3.828242640335724*^9, 3.8282426502563066`*^9}, {
  3.828242760039751*^9, 3.8282427721985283`*^9}, {3.8282445563935003`*^9, 
  3.82824457829248*^9}, {3.828244947536701*^9, 3.828244947707704*^9}, {
  3.828245065051386*^9, 3.828245097675631*^9}, {3.828245374383709*^9, 
  3.82824537619657*^9}, {3.828245803819788*^9, 3.8282458265618687`*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"3939cf5b-9428-49e4-b537-0fe1657ccbc0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]Rr", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r"}], "]"}]}], "r"]}], ",", 
   RowBox[{
    RowBox[{"\[Delta]guu", "[", 
     RowBox[{"u", ",", "r"}], "]"}], "+", 
    RowBox[{"r", " ", 
     RowBox[{"\[Delta]guur", "[", 
      RowBox[{"u", ",", "r"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"\[Delta]Rr", "[", 
      RowBox[{"u", ",", "r"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"\[Delta]Ru", "[", 
      RowBox[{"u", ",", "r"}], "]"}]}], "+", 
    RowBox[{"2", " ", "r", " ", 
     RowBox[{
      SuperscriptBox["\[Delta]Ru", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "r"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[Delta]guur", "[", 
       RowBox[{"u", ",", "r"}], "]"}], "r"]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      SuperscriptBox["\[Delta]guur", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "r"}], "]"}]}], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]Ru", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r"}], "]"}]}], "r"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"\[Delta]Rr", "[", 
      RowBox[{"u", ",", "r"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Delta]R", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"u", ",", "r"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Delta]guuu", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"u", ",", "r"}], "]"}], "-", 
    RowBox[{
     SuperscriptBox["\[Delta]guur", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"u", ",", "r"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"\[Delta]guur", "[", 
      RowBox[{"u", ",", "r"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Delta]guu", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"u", ",", "r"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8282426507875967`*^9, {3.8282427692047873`*^9, 3.8282427724617968`*^9}, 
   3.828244583701508*^9, 3.828245100177898*^9, 3.828245177991617*^9, {
   3.8282453502404613`*^9, 3.828245389108366*^9}, 3.828245828091157*^9, 
   3.82824990888636*^9, 3.843990613667451*^9, 3.846826665523925*^9, 
   3.846828548916737*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"5896e35f-faca-42ab-82ba-9f20a7529b8b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"spherVarsToCauchy4", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Delta]guu", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r"}], "}"}], ",", 
        RowBox[{"\[Delta]guu", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r"}], "]"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Delta]guur", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r"}], "}"}], ",", 
        RowBox[{"\[Delta]guur", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r"}], "]"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Delta]guuu", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r"}], "}"}], ",", 
        RowBox[{"\[Delta]guuu", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r"}], "]"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Delta]Rr", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r"}], "}"}], ",", 
        RowBox[{"\[Delta]Rr", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r"}], "]"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Delta]Ru", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r"}], "}"}], ",", 
        RowBox[{"\[Delta]Ru", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r"}], "]"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Delta]R", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r"}], "}"}], ",", 
        RowBox[{"\[Delta]R", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r"}], "]"}]}], "]"}]}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.828242804718442*^9, 3.8282428219323597`*^9}, {
  3.8282445919617157`*^9, 3.828244598943467*^9}, {3.828245107448106*^9, 
  3.828245110279097*^9}, {3.828245832532194*^9, 3.828245840517496*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"fecdc047-047f-4d50-8b3b-ae264cbd828a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mainSysSpherDet1stOrder3Cauchy", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"mainSysSpherDet1stOrder3", "/.", "spherVarsToCauchy4"}], "/.", 
     RowBox[{"u", "\[Rule]", 
      RowBox[{"t", "-", "r"}]}]}], "/.", 
    RowBox[{"r", "\[Rule]", "\[Rho]"}]}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.82824286425002*^9, 3.828242888906199*^9}, {
  3.8282446040663643`*^9, 3.828244607623024*^9}, {3.8282458420068073`*^9, 
  3.8282458532159348`*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"9bc88a25-ca71-4f0c-9bb0-6ffa865cccb6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{
        SuperscriptBox["\[Delta]Rr", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "\[Rho]"}], "]"}]}], "\[Rho]"]}], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]Rr", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Rho]"}], "]"}]}], "\[Rho]"]}], ",", 
   RowBox[{
    RowBox[{"\[Delta]guu", "[", 
     RowBox[{"t", ",", "\[Rho]"}], "]"}], "+", 
    RowBox[{"\[Rho]", " ", 
     RowBox[{"\[Delta]guur", "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"\[Delta]Rr", "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"\[Delta]Ru", "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"2", " ", "\[Rho]", " ", 
     RowBox[{
      SuperscriptBox["\[Delta]Ru", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"2", " ", "\[Rho]", " ", 
     RowBox[{
      SuperscriptBox["\[Delta]Ru", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[Delta]guur", "[", 
       RowBox[{"t", ",", "\[Rho]"}], "]"}], "\[Rho]"]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      SuperscriptBox["\[Delta]guur", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}]}], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]Ru", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Rho]"}], "]"}]}], "\[Rho]"], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      SuperscriptBox["\[Delta]guur", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}]}], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]Ru", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Rho]"}], "]"}]}], "\[Rho]"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"\[Delta]Rr", "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Delta]R", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Rho]"}], "]"}], "+", 
    RowBox[{
     SuperscriptBox["\[Delta]R", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Rho]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Delta]guuu", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Rho]"}], "]"}], "-", 
    RowBox[{
     SuperscriptBox["\[Delta]guur", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Rho]"}], "]"}], "+", 
    RowBox[{
     SuperscriptBox["\[Delta]guuu", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Rho]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"\[Delta]guur", "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Delta]guu", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Rho]"}], "]"}], "+", 
    RowBox[{
     SuperscriptBox["\[Delta]guu", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Rho]"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.828242864784049*^9, 3.8282428897571707`*^9}, 
   3.828244607895846*^9, 3.8282451130841837`*^9, 3.82824518869413*^9, 
   3.828245389163459*^9, {3.8282458535223713`*^9, 3.8282458602788773`*^9}, 
   3.828249908923017*^9, 3.8439906137083693`*^9, 3.846826665558288*^9, 
   3.846828548972529*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"66f2b0fb-5f5b-441d-8c6c-e8b55e38f8c4"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"spherDet3StateV", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Delta]guu", "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}], ",", 
     RowBox[{"\[Delta]R", "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}], ",", 
     RowBox[{"\[Delta]Rr", "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}], ",", 
     RowBox[{"\[Delta]Ru", "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}], ",", 
     RowBox[{"\[Delta]guur", "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}], ",", 
     RowBox[{"\[Delta]guuu", "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dtspherDet3StateV", "=", 
   RowBox[{"D", "[", 
    RowBox[{"spherDet3StateV", ",", "t"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d\[Rho]spherDet3StateV", "=", 
   RowBox[{"D", "[", 
    RowBox[{"spherDet3StateV", ",", "\[Rho]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8282428424665127`*^9, 3.828242857266156*^9}, {
  3.8282428958586607`*^9, 3.828242930258432*^9}, {3.828244086311698*^9, 
  3.8282441005513983`*^9}, {3.828244613256734*^9, 3.828244626088154*^9}, {
  3.828245119693563*^9, 3.828245128368281*^9}, {3.828245908646744*^9, 
  3.8282459104684362`*^9}, {3.828245988828556*^9, 3.828245994380168*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"cb2c8f14-0cdf-4d51-9c04-fd0a3b650dd0"],

Cell[CellGroupData[{

Cell["principal matrices", "Subsection",
 CellChangeTimes->{{3.828242970738471*^9, 
  3.8282429741097517`*^9}},ExpressionUUID->"e7029410-aa1b-4f3f-8494-\
b9d9d12e44e2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"AspherDet3t", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"at", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Length", "[", "spherDet3StateV", "]"}], ",", 
       RowBox[{"Length", "[", "spherDet3StateV", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AspherDet3\[Rho]", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"a\[Rho]", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Length", "[", "spherDet3StateV", "]"}], ",", 
       RowBox[{"Length", "[", "spherDet3StateV", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->CompressedData["
1:eJwdx00og3EAx/F5OTmxuVjWmjRLLkIO2sOfRqQddhiKyUIhlAPiwqLlpUxe
2pamEDJlO0yNkWYtsYR5eliUl4Ns/2IOigzPb4dvn74yfa+mLVEgEIj5oLei
wci+R8hMsHQSPmi3zdCtyVyF6cn2a+gr7mRhmPrsXColTxHXDtQ+emLQ2xiI
K3nRJN7wiueak2CIGZB/pVFyZBLmQL9uX50losSjHqqDPwK9DU63dsdlMoxr
MPzti6s5NmW2Kyg5cehk8PwyqaWpkhLb30UrVNqjZn0HJV2SoAVara9psU5K
6qsnpLD26rMA5rEOBlrcRZsjg5SUpXMOaCgZ4+Dp1kcIMvPPpin8AjsLRblv
i9B/0GeGo/chusz74dS/w/6u6O/oOCU1hboEA+/dkotb403hFLdwL3tXdca7
MjJcBUM+RwD6VfJLWN7jFAZ489djIihVbhzACsnRIfwHBa7ljQ==
  "],
 CellLabel->
  "In[105]:=",ExpressionUUID->"f9ecf3d0-2588-4812-9a38-304c8e505d00"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", " ", 
   RowBox[{"i", "\[LessEqual]", " ", 
    RowBox[{"Length", "[", "spherDet3StateV", "]"}]}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", "=", "1"}], ",", 
     RowBox[{"j", "\[LessEqual]", " ", 
      RowBox[{"Length", "[", "spherDet3StateV", "]"}]}], ",", 
     RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"AspherDet3t", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"AspherDet3t", ".", "dtspherDet3StateV"}], ")"}], 
                 "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "-", 
                RowBox[{"mainSysSpherDet1stOrder3Cauchy", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], ")"}], ",", 
              RowBox[{"dtspherDet3StateV", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "\[Equal]", "0"}], 
           ",", 
           RowBox[{"AspherDet3t", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.8133582234809027`*^9, 3.813358236221345*^9}, 
   3.814185416559823*^9, {3.8141941067173147`*^9, 3.814194112654749*^9}, {
   3.8141941644020567`*^9, 3.814194200149666*^9}, {3.814194252056177*^9, 
   3.8141942711799393`*^9}, 3.814194465821417*^9, 3.814194599180317*^9, {
   3.814194858047657*^9, 3.814194899124597*^9}, {3.8141949589835033`*^9, 
   3.814194961957456*^9}, {3.8142501450957203`*^9, 3.814250145285379*^9}, 
   3.814461758518133*^9, 3.814722174863234*^9, {3.821274598818657*^9, 
   3.8212746430620193`*^9}, {3.821274675674189*^9, 3.821274675842245*^9}, 
   3.821274737134025*^9, {3.821276997997974*^9, 3.821276999617589*^9}, {
   3.821277115310907*^9, 3.821277149600223*^9}, {3.821296851121709*^9, 
   3.821296875671915*^9}, {3.821338510761898*^9, 3.821338539273863*^9}, {
   3.828092941683054*^9, 3.8280929565544987`*^9}, 3.828093176788178*^9, {
   3.8281642987104683`*^9, 3.828164336250312*^9}, 3.828164475703586*^9, {
   3.8282440569861393`*^9, 3.828244067733098*^9}, {3.8282441137592916`*^9, 
   3.8282441347414083`*^9}, {3.8282446431465893`*^9, 3.828244673459725*^9}, {
   3.828246008914476*^9, 3.828246025453621*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"336aa1c6-b90a-4c1e-b06b-70dc2313697a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AspherDet3t", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.828164427450515*^9, 3.82816442807018*^9}, 
   3.828244129670555*^9, {3.828244676920207*^9, 3.828244677021708*^9}, {
   3.828246028551737*^9, 3.828246028651802*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"2d785b09-2a74-4f66-81a5-c888401fdd30"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", 
      RowBox[{"-", 
       FractionBox["2", "\[Rho]"]}], "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"2", " ", "\[Rho]"}], "0", "0"},
     {"0", "0", "0", 
      RowBox[{"-", 
       FractionBox["2", "\[Rho]"]}], 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0"},
     {"0", "1", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"-", "1"}], "1"},
     {"1", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.828164428301457*^9, 3.828164478939035*^9, 3.8281698609138813`*^9, 
   3.828188238221937*^9, 3.828195017842689*^9, 3.828237594475171*^9, 
   3.8282425998231783`*^9, 3.8282441385871572`*^9, {3.828244677272525*^9, 
   3.828244679395406*^9}, 3.828245136428961*^9, 3.828245193541428*^9, 
   3.828245389278784*^9, 3.828246028879897*^9, 3.828249908983368*^9, 
   3.843990613830411*^9, 3.846826665609992*^9, 3.846828549046348*^9},
 CellLabel->
  "Out[108]//MatrixForm=",ExpressionUUID->"8cd1c671-3d64-49c9-907b-\
7f6ce7b05906"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AspherDet3t", "//", "Det"}]], "Input",
 CellChangeTimes->{{3.828164486368909*^9, 3.828164486865428*^9}, 
   3.828244144023137*^9, {3.828244682063387*^9, 3.828244682301571*^9}, {
   3.828246031589679*^9, 3.828246031674796*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"41b00ebe-7a49-469b-9b80-dcaaf6efc877"],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{3.828164487091033*^9, 3.8281698609496613`*^9, 
  3.828188240081017*^9, 3.828195020235118*^9, 3.828237594496517*^9, 
  3.828242599840694*^9, 3.82824414490664*^9, 3.828244682614966*^9, 
  3.8282451380828657`*^9, 3.8282451950454206`*^9, 3.8282453893137207`*^9, 
  3.8282460318662453`*^9, 3.828249909009305*^9, 3.84399061390532*^9, 
  3.8468266656316137`*^9, 3.846828549090094*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"86ab645b-92bf-4ce1-bb35-304f95399464"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", " ", 
   RowBox[{"i", "\[LessEqual]", " ", 
    RowBox[{"Length", "[", "spherDet3StateV", "]"}]}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", "=", "1"}], ",", 
     RowBox[{"j", "\[LessEqual]", " ", 
      RowBox[{"Length", "[", "spherDet3StateV", "]"}]}], ",", 
     RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"AspherDet3\[Rho]", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"AspherDet3\[Rho]", ".", "d\[Rho]spherDet3StateV"}],
                   ")"}], "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "-", 
                RowBox[{"mainSysSpherDet1stOrder3Cauchy", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], ")"}], ",", 
              RowBox[{"d\[Rho]spherDet3StateV", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "\[Equal]", "0"}], 
           ",", 
           RowBox[{"AspherDet3\[Rho]", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.8133582234809027`*^9, 3.813358236221345*^9}, 
   3.814185416559823*^9, {3.8141941067173147`*^9, 3.814194112654749*^9}, {
   3.8141941644020567`*^9, 3.814194200149666*^9}, {3.814194252056177*^9, 
   3.8141942711799393`*^9}, 3.814194465821417*^9, 3.814194599180317*^9, {
   3.814194858047657*^9, 3.814194899124597*^9}, {3.8141949589835033`*^9, 
   3.814194961957456*^9}, {3.8142501450957203`*^9, 3.814250145285379*^9}, 
   3.814461758518133*^9, 3.814722174863234*^9, {3.821274598818657*^9, 
   3.8212746430620193`*^9}, {3.821274675674189*^9, 3.821274675842245*^9}, 
   3.821274737134025*^9, {3.821276997997974*^9, 3.821276999617589*^9}, {
   3.821277115310907*^9, 3.821277149600223*^9}, {3.821296851121709*^9, 
   3.821296875671915*^9}, {3.821338510761898*^9, 3.821338539273863*^9}, {
   3.828092941683054*^9, 3.8280929565544987`*^9}, 3.828093176788178*^9, {
   3.8281642987104683`*^9, 3.828164336250312*^9}, 3.828164475703586*^9, {
   3.8282440569861393`*^9, 3.828244067733098*^9}, {3.8282441137592916`*^9, 
   3.8282441347414083`*^9}, {3.8282441736628017`*^9, 3.828244192217196*^9}, {
   3.828244686237475*^9, 3.828244701311103*^9}, {3.828246034254519*^9, 
   3.8282460474448433`*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"10924dad-5752-4b64-b578-97e118e922f9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AspherDet3\[Rho]", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.828164427450515*^9, 3.82816442807018*^9}, 
   3.828244129670555*^9, {3.8282441947334003`*^9, 3.828244195315406*^9}, {
   3.8282447036880198`*^9, 3.8282447038374453`*^9}, {3.82824605011939*^9, 
   3.8282460501753263`*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"200fb2be-107f-45f6-9d55-230fb1bfa3bb"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", 
      RowBox[{"-", 
       FractionBox["2", "\[Rho]"]}], "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"2", " ", "\[Rho]"}], "0", "0"},
     {"0", "0", "0", 
      RowBox[{"-", 
       FractionBox["2", "\[Rho]"]}], 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0"},
     {"0", "1", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1"},
     {"1", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.828164428301457*^9, 3.828164478939035*^9, 
  3.8281698609138813`*^9, 3.828188238221937*^9, 3.828195017842689*^9, 
  3.828237594475171*^9, 3.8282425998231783`*^9, 3.8282441385871572`*^9, 
  3.8282441956604357`*^9, 3.82824470412516*^9, 3.828245201868038*^9, 
  3.828245389384424*^9, 3.828246050429895*^9, 3.828249909056299*^9, 
  3.8439906139644117`*^9, 3.84682666566684*^9, 3.8468285491561127`*^9},
 CellLabel->
  "Out[111]//MatrixForm=",ExpressionUUID->"c44987a8-0ee8-45d8-a2b7-\
abadfa5fff59"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sourceSpherDet3", "=", 
  RowBox[{
   RowBox[{"mainSysSpherDet1stOrder3Cauchy", "-", 
    RowBox[{"AspherDet3t", ".", "dtspherDet3StateV"}], "-", 
    RowBox[{"AspherDet3\[Rho]", ".", "d\[Rho]spherDet3StateV"}]}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.8281645468924522`*^9, 3.828164579176754*^9}, {
  3.8282442019157333`*^9, 3.8282442202592707`*^9}, {3.828244707966416*^9, 
  3.828244718125353*^9}, {3.828246052726287*^9, 3.828246063303438*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"fb99d237-0d88-4227-8796-040b1501965a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{
    RowBox[{"\[Delta]guu", "[", 
     RowBox[{"t", ",", "\[Rho]"}], "]"}], "+", 
    RowBox[{"\[Rho]", " ", 
     RowBox[{"\[Delta]guur", "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"\[Delta]Rr", "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"\[Delta]Ru", "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}]}]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[Delta]guur", "[", 
      RowBox[{"t", ",", "\[Rho]"}], "]"}], "\[Rho]"]}], ",", 
   RowBox[{"-", 
    RowBox[{"\[Delta]Rr", "[", 
     RowBox[{"t", ",", "\[Rho]"}], "]"}]}], ",", "0", ",", 
   RowBox[{"-", 
    RowBox[{"\[Delta]guur", "[", 
     RowBox[{"t", ",", "\[Rho]"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.828164579404901*^9, 3.828169861035818*^9, 
  3.828188246588181*^9, 3.828195026938118*^9, 3.828237594543232*^9, 
  3.828242599880702*^9, 3.8282442205278187`*^9, 3.828244718872697*^9, 
  3.828245203460861*^9, 3.828245389433127*^9, 3.828246063511943*^9, 
  3.828249909101898*^9, 3.843990613998864*^9, 3.8468266656904163`*^9, 
  3.8468285492015867`*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"716843fd-4e28-4f59-acb2-cc0568b70127"]
}, Open  ]],

Cell[TextData[{
 "Write the 1st order system in the form ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[PartialD]", "t"], "u"}], " ", "+", " ", 
     RowBox[{
      SuperscriptBox["B", "\[Rho]"], 
      RowBox[{
       SubscriptBox["\[PartialD]", "\[Rho]"], "u"}]}]}], " ", "\[TildeEqual]",
     " ", "0"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "fda8d5e3-af01-4922-8023-148bf0ee207a"],
 ":"
}], "Text",
 CellChangeTimes->{{3.8282379993973837`*^9, 
  3.828238034361903*^9}},ExpressionUUID->"8962c3da-2673-4023-afa0-\
25edeb15219a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"BspherDet3t", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", "AspherDet3t", "]"}], ".", "AspherDet3t"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BspherDet3\[Rho]", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", "AspherDet3t", "]"}], ".", "AspherDet3\[Rho]"}]}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.82816451499254*^9, 3.828164543842538*^9}, {
  3.828244225805069*^9, 3.828244244123088*^9}, {3.8282447217118807`*^9, 
  3.828244730509426*^9}, {3.828246067837846*^9, 3.828246076907401*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"8a1d97da-6511-4619-8f88-c965773eb5a6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BspherDet3t", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.828164586552038*^9, 3.828164587204051*^9}, {
  3.828244247501021*^9, 3.828244248220005*^9}, {3.828244733287217*^9, 
  3.8282447333947783`*^9}, {3.8282460798722887`*^9, 3.828246079968011*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"8479b6cc-3310-4b4f-b455-42cc31804aa1"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.828164587409137*^9, 3.8281698610772448`*^9, 
  3.82818825283154*^9, 3.828195031948557*^9, 3.8282375945847387`*^9, 
  3.828242599903089*^9, 3.8282442486866007`*^9, 3.828244734546858*^9, 
  3.828245389491682*^9, 3.828246082185706*^9, 3.828249909181638*^9, 
  3.843990614062704*^9, 3.84682666572163*^9, 3.846828549261569*^9},
 CellLabel->
  "Out[115]//MatrixForm=",ExpressionUUID->"3ce96c24-c79d-4dc2-9d55-\
0bc32a4c8cfc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BspherDet3\[Rho]", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.828164590735978*^9, 3.828164591302216*^9}, {
  3.828244251729121*^9, 3.828244252258877*^9}, {3.828244737263898*^9, 
  3.8282447373911963`*^9}, {3.828246084789619*^9, 3.828246084930862*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"a4ca3fb1-7f2b-4a45-989f-0971ea185c56"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "1", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.828164591523782*^9, 3.8281698611139297`*^9, 
  3.828188255051516*^9, 3.828195034289587*^9, 3.828237594605413*^9, 
  3.828242599919471*^9, 3.828244252617867*^9, 3.828244737602397*^9, 
  3.8282453895234632`*^9, 3.8282460850713263`*^9, 3.828249909270261*^9, 
  3.843990614099216*^9, 3.8468266657435617`*^9, 3.846828549302603*^9},
 CellLabel->
  "Out[116]//MatrixForm=",ExpressionUUID->"e46f3337-07de-421c-8963-\
cd0f09bda3a3"]
}, Open  ]],

Cell[TextData[{
 "The Jordan normal form of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["B", "\[Rho]"], ":"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "a2b16063-cf31-460c-ad5f-ed9238c70e06"]
}], "Text",
 CellChangeTimes->{{3.8282380407005463`*^9, 
  3.8282380509662037`*^9}},ExpressionUUID->"28c7212c-a37c-4e88-aa01-\
0399eab4edb9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"jordBspherDet3\[Rho]", "=", 
   RowBox[{
    RowBox[{"JordanDecomposition", "[", "BspherDet3\[Rho]", "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"jordBspherDet3\[Rho]", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.828164610503724*^9, 3.828164629858489*^9}, {
  3.828244256564646*^9, 3.828244266867136*^9}, {3.828244740416066*^9, 
  3.828244744220992*^9}, {3.8282460880532503`*^9, 3.828246092610997*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"ec109e18-b6cf-4e71-905f-c692b9b4e3ba"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "1", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.828164630189827*^9, 3.8281698611522837`*^9, 
  3.828188257212946*^9, 3.828195036354549*^9, 3.828237594693942*^9, 
  3.828242599935663*^9, 3.82824426727921*^9, 3.8282447444468184`*^9, 
  3.828245389566886*^9, 3.828246092960134*^9, 3.8282499093083277`*^9, 
  3.843990614130559*^9, 3.846826665772223*^9, 3.846828549343087*^9},
 CellLabel->
  "Out[118]//MatrixForm=",ExpressionUUID->"e48a4630-2bf0-49bc-9019-\
0fc205f842f8"]
}, Open  ]],

Cell["\<\
There is a non-trivial Jordan block.
The associated generalized characteristic variables:\
\>", "Text",
 CellChangeTimes->{{3.828238053740103*^9, 
  3.828238070624825*^9}},ExpressionUUID->"82768be9-cf69-4af1-9173-\
6a95ba24b17c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"gcvBspherDet3\[Rho]", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", 
     RowBox[{
      RowBox[{"JordanDecomposition", "[", "BspherDet3\[Rho]", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}], ".", "spherDet3StateV"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"gcvBspherDet3\[Rho]", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.828164634583757*^9, 3.8281646609302*^9}, {
  3.828244271209239*^9, 3.828244286770865*^9}, {3.82824475009564*^9, 
  3.828244756308853*^9}, {3.828246097013117*^9, 3.828246102410811*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"cbbef674-eb98-4f27-b964-746dd4b7be96"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\[Delta]guuu", "[", 
        RowBox[{"t", ",", "\[Rho]"}], "]"}]},
      {
       RowBox[{"\[Delta]guur", "[", 
        RowBox[{"t", ",", "\[Rho]"}], "]"}]},
      {
       RowBox[{"\[Delta]Ru", "[", 
        RowBox[{"t", ",", "\[Rho]"}], "]"}]},
      {
       RowBox[{"\[Delta]Rr", "[", 
        RowBox[{"t", ",", "\[Rho]"}], "]"}]},
      {
       RowBox[{"\[Delta]R", "[", 
        RowBox[{"t", ",", "\[Rho]"}], "]"}]},
      {
       RowBox[{"\[Delta]guu", "[", 
        RowBox[{"t", ",", "\[Rho]"}], "]"}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.828164661177619*^9, 3.82816986119097*^9, 
  3.828188259231165*^9, 3.828195038439803*^9, 3.828237594718245*^9, 
  3.828242599952129*^9, 3.828244287024371*^9, 3.828244756528348*^9, 
  3.8282453896058283`*^9, 3.82824610264771*^9, 3.828249909334434*^9, 
  3.843990614161399*^9, 3.8468266657995577`*^9, 3.8468285493805923`*^9},
 CellLabel->
  "Out[120]//MatrixForm=",ExpressionUUID->"b1776ed3-bd2b-45c0-976f-\
35ff0452ecd8"]
}, Open  ]],

Cell["\<\
The Jordan block is exactly the pure gauge one, as shown in the paper.\
\>", "Text",
 CellChangeTimes->{{3.8282454063431587`*^9, 3.828245465823344*^9}, {
  3.8282461097469797`*^9, 
  3.828246126266802*^9}},ExpressionUUID->"0fa1639c-7e36-449d-b399-\
62cfeeac33d7"]
}, Closed]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1920, 1016},
WindowMargins->{{0, Automatic}, {0, Automatic}},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 284, 5, 106, "Chapter",ExpressionUUID->"00acf980-0c50-47e9-b38e-09842c78e706"],
Cell[CellGroupData[{
Cell[867, 29, 257, 4, 74, "Chapter",ExpressionUUID->"352b6fe8-bf0b-4fc5-95ed-63dfba2333ae"],
Cell[1127, 35, 312, 6, 75, "Text",ExpressionUUID->"f0e6c50d-9866-4513-9be8-c4d88625f989"],
Cell[CellGroupData[{
Cell[1464, 45, 407, 9, 39, "Input",ExpressionUUID->"d56dcc93-7405-4af4-98ee-b0f3a777bb84"],
Cell[1874, 56, 9372, 237, 114, "Output",ExpressionUUID->"8228100b-d1f5-48b2-b39f-0fe48830e260"]
}, Open  ]],
Cell[11261, 296, 915, 23, 47, "Text",ExpressionUUID->"ead3458f-af66-4945-9f42-4b72bba5dbd1"],
Cell[12179, 321, 834, 24, 39, "Input",ExpressionUUID->"4f662aa8-c8ca-4d51-90c7-e79029533de3"],
Cell[13016, 347, 196, 3, 45, "Text",ExpressionUUID->"a99bcdf4-5bf3-4769-b0ab-5db5a3aa4934"],
Cell[13215, 352, 694, 20, 69, "Input",ExpressionUUID->"f1b026d1-3e68-4db9-96f0-7e1dbb5e89a9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13946, 377, 262, 4, 89, "Chapter",ExpressionUUID->"c7807cd6-ec45-49bc-8948-840db86293b2"],
Cell[CellGroupData[{
Cell[14233, 385, 294, 7, 134, "Section",ExpressionUUID->"ffc583a8-8e74-4f96-8d89-242b3d6880ed"],
Cell[14530, 394, 181, 3, 45, "Text",ExpressionUUID->"14428fb2-162c-4071-96e0-c637b73410c7"],
Cell[14714, 399, 2334, 61, 272, "Input",ExpressionUUID->"304b80e4-2c3d-4173-ba2d-7a4c503a03b4"],
Cell[17051, 462, 301, 7, 45, "Text",ExpressionUUID->"b41777e9-5339-4a2d-8b35-94253ff0eb31"],
Cell[17355, 471, 736, 21, 98, "Input",ExpressionUUID->"fb43e318-a8aa-4f0d-a548-7cdfd8ac4e73"],
Cell[18094, 494, 323, 6, 45, "Text",ExpressionUUID->"83b3fda9-0e80-4425-9b25-8c7721c419ca"],
Cell[18420, 502, 1713, 44, 172, "Input",ExpressionUUID->"41c500b2-2f27-4167-9d3a-96529d3a74ba"],
Cell[20136, 548, 189, 3, 45, "Text",ExpressionUUID->"99e7a1d2-0b23-4868-98a9-5ec90e444436"],
Cell[CellGroupData[{
Cell[20350, 555, 611, 14, 39, "Input",ExpressionUUID->"48e8f8fa-24f9-4627-917c-bf21dc66f3d9"],
Cell[20964, 571, 7778, 248, 70, "Output",ExpressionUUID->"8283bce3-9f00-43db-b3c4-804ee07be509"]
}, Open  ]],
Cell[28757, 822, 189, 3, 45, "Text",ExpressionUUID->"5e87a25b-24e6-472a-9934-ff6ede5e56df"],
Cell[CellGroupData[{
Cell[28971, 829, 552, 13, 39, "Input",ExpressionUUID->"3d70e56e-72b2-4c68-b15c-8274622f8367"],
Cell[29526, 844, 2289, 76, 70, "Output",ExpressionUUID->"0e62737c-ecd7-4f7a-a27c-1756427492dc"]
}, Open  ]],
Cell[31830, 923, 501, 15, 47, "Text",ExpressionUUID->"d0cbfbd6-4a09-44e8-9b8d-029ac66c510b"],
Cell[CellGroupData[{
Cell[32356, 942, 665, 14, 39, "Input",ExpressionUUID->"cedead8c-3e12-400f-9260-eb3152852cac"],
Cell[33024, 958, 7781, 249, 70, "Output",ExpressionUUID->"8d9d56c8-09d7-40b4-b090-f00bbd1fcd6e"]
}, Open  ]],
Cell[40820, 1210, 164, 3, 45, "Text",ExpressionUUID->"029bea43-5b82-4016-b39e-0a0d208a4c66"],
Cell[40987, 1215, 3307, 98, 135, "Input",ExpressionUUID->"9bd35085-5bdd-4f71-b342-5f057cb8ea4a"],
Cell[CellGroupData[{
Cell[44319, 1317, 287, 6, 39, "Input",ExpressionUUID->"86f17686-bbfb-4eca-9a0d-0aa12d267d8e"],
Cell[44609, 1325, 6789, 211, 70, "Output",ExpressionUUID->"ccb1252f-11b6-4314-bfed-428d3ee9e513"]
}, Open  ]],
Cell[51413, 1539, 172, 3, 45, "Text",ExpressionUUID->"41534fae-aeb8-45e6-9d78-a58d446e2561"],
Cell[51588, 1544, 1076, 30, 43, "Input",ExpressionUUID->"6c0f22d9-d0b3-4381-a31b-28f3d62fa3e4"],
Cell[52667, 1576, 178, 3, 45, "Text",ExpressionUUID->"b90aff91-701f-4b68-9114-3a5bc467be2b"],
Cell[52848, 1581, 739, 17, 39, "Input",ExpressionUUID->"d030dd5b-0de1-43dd-8582-b6cb0e5d1adc"],
Cell[53590, 1600, 1990, 52, 214, "Input",ExpressionUUID->"1eac4686-7e9a-4aef-86ef-b605f30591bc"],
Cell[55583, 1654, 527, 13, 39, "Input",ExpressionUUID->"07e9dd84-4971-4e88-960b-409acd95d71e"],
Cell[56113, 1669, 658, 16, 98, "Input",ExpressionUUID->"82602d7b-1c5f-4f85-9eb8-8185367efb3a"],
Cell[CellGroupData[{
Cell[56796, 1689, 168, 3, 69, "Subsection",ExpressionUUID->"9bcf2c32-aa1b-4916-8ea5-45ee73bdf5a9"],
Cell[56967, 1694, 1149, 28, 98, "Input",ExpressionUUID->"07867eb6-80a5-420a-8815-c5e4fed2eb77"],
Cell[58119, 1724, 2631, 56, 156, "Input",ExpressionUUID->"d441564b-88cb-4b9e-a61e-4f03de62d4d4"],
Cell[CellGroupData[{
Cell[60775, 1784, 209, 3, 39, "Input",ExpressionUUID->"c130b4a2-f61b-4ef1-8234-cdefdb4f34bc"],
Cell[60987, 1789, 1862, 54, 70, "Output",ExpressionUUID->"09afe0f9-f5a0-4c95-b80e-eb4f50a3616e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62886, 1848, 203, 3, 39, "Input",ExpressionUUID->"e77252c0-342a-4f67-aad3-36d976c6b89b"],
Cell[63092, 1853, 411, 7, 70, "Output",ExpressionUUID->"bb1f1ecd-780f-40ea-9ad1-17806fa43361"]
}, Open  ]],
Cell[63518, 1863, 1788, 45, 156, "Input",ExpressionUUID->"8ef31afe-0022-4f59-b17b-996711206f4d"],
Cell[CellGroupData[{
Cell[65331, 1912, 215, 3, 39, "Input",ExpressionUUID->"617b6196-e4e5-43da-8d74-40a2da980d23"],
Cell[65549, 1917, 1461, 42, 70, "Output",ExpressionUUID->"e6495759-3ca3-437e-9dfe-882dca186e7f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67047, 1964, 392, 8, 39, "Input",ExpressionUUID->"529ec420-daf8-4287-bdb1-3d0ce67c2635"],
Cell[67442, 1974, 3322, 90, 70, "Output",ExpressionUUID->"8022b671-56f2-4700-a970-b867b39588aa"]
}, Open  ]],
Cell[70779, 2067, 606, 19, 47, "Text",ExpressionUUID->"f957110c-2f12-4da6-968b-64f8db58b539"],
Cell[71388, 2088, 453, 12, 69, "Input",ExpressionUUID->"57760113-5951-4da7-bf12-66c685bdb572"],
Cell[CellGroupData[{
Cell[71866, 2104, 210, 3, 39, "Input",ExpressionUUID->"001a9315-cc14-46e1-95b0-d3b8d605b347"],
Cell[72079, 2109, 958, 25, 70, "Output",ExpressionUUID->"2990c289-93c7-4c52-95b3-72bd0a33357d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73074, 2139, 215, 3, 39, "Input",ExpressionUUID->"421b4874-56fb-43e9-ab12-74d2899d34c5"],
Cell[73292, 2144, 1647, 47, 70, "Output",ExpressionUUID->"b7fdd62c-f507-4593-91a1-31b43d6077de"]
}, Open  ]],
Cell[74954, 2194, 378, 11, 45, "Text",ExpressionUUID->"38f05048-f30e-4cbc-9a71-d23860b9b02a"],
Cell[CellGroupData[{
Cell[75357, 2209, 417, 8, 69, "Input",ExpressionUUID->"b2f5040d-fb74-4140-a08a-8b8ceb63ccff"],
Cell[75777, 2219, 979, 26, 70, "Output",ExpressionUUID->"e3e862ea-f41f-4e78-bfcb-31d0e1039ce5"]
}, Open  ]],
Cell[76771, 2248, 239, 6, 75, "Text",ExpressionUUID->"13022554-dc84-45af-ab80-20c206b9f039"],
Cell[CellGroupData[{
Cell[77035, 2258, 493, 11, 69, "Input",ExpressionUUID->"0cfcd90e-46cc-4e68-bdbe-04007127106c"],
Cell[77531, 2271, 3292, 89, 70, "Output",ExpressionUUID->"146dfd7a-976f-4639-8a06-f03b8f5ab89d"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[80884, 2367, 396, 8, 115, "Section",ExpressionUUID->"ff1dc608-ada7-4ded-8604-020c12ab8af7"],
Cell[81283, 2377, 2534, 72, 232, "Text",ExpressionUUID->"d5cb21c0-49ac-4e06-8356-10bc6aa40b55"],
Cell[83820, 2451, 1123, 28, 43, "Input",ExpressionUUID->"5735658a-b993-4ed0-a7f2-dbc4d255f4f7"],
Cell[84946, 2481, 146, 3, 45, "Text",ExpressionUUID->"2319cdb4-ba46-4133-98e4-9711aae1ae51"],
Cell[CellGroupData[{
Cell[85117, 2488, 734, 18, 39, "Input",ExpressionUUID->"8bdc161b-aec8-4a0c-a123-290e099e83e2"],
Cell[85854, 2508, 584, 12, 70, "Output",ExpressionUUID->"4dfa03ce-6148-41bd-a9ed-53fa4ef66928"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86475, 2525, 453, 8, 39, "Input",ExpressionUUID->"88c8d29b-f58a-4160-b243-c23e4fb7a1d7"],
Cell[86931, 2535, 4030, 128, 70, "Output",ExpressionUUID->"e71e2bb6-a3a4-4804-bbe8-fc46b92f9a16"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90998, 2668, 577, 13, 39, "Input",ExpressionUUID->"454f0e33-fd17-48a2-b826-61c65d959fb5"],
Cell[91578, 2683, 389, 5, 70, "Output",ExpressionUUID->"2f265fb0-6cf8-4165-8e50-b7eef0fd3dad"]
}, Open  ]],
Cell[91982, 2691, 507, 15, 47, "Text",ExpressionUUID->"5126fde9-c3e0-4eef-9020-88fbe7e8bcfc"],
Cell[CellGroupData[{
Cell[92514, 2710, 243, 4, 39, "Input",ExpressionUUID->"f1efa69f-2005-4377-948f-7e4ee7aad094"],
Cell[92760, 2716, 562, 15, 70, "Output",ExpressionUUID->"7ebdacea-c187-400d-b163-d02c522b7a8e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93359, 2736, 643, 18, 39, "Input",ExpressionUUID->"9570defd-7de9-439b-ad06-2b297ca6669e"],
Cell[94005, 2756, 1421, 44, 70, "Output",ExpressionUUID->"d1799720-da8a-452d-9a17-ada398c508a9"]
}, Open  ]],
Cell[95441, 2803, 453, 13, 45, "Text",ExpressionUUID->"4a448a06-1f38-4691-a3f6-c75f550efa56"],
Cell[CellGroupData[{
Cell[95919, 2820, 2274, 63, 103, "Input",ExpressionUUID->"37dfca1c-8360-4102-86b0-889e5939b66e"],
Cell[98196, 2885, 1457, 45, 70, "Output",ExpressionUUID->"34fbf54e-c88e-4c47-8216-586828998e4a"]
}, Open  ]],
Cell[99668, 2933, 624, 12, 75, "Text",ExpressionUUID->"133cdbc5-3bd9-4686-ae32-9b27bdffd32e"],
Cell[100295, 2947, 301, 7, 45, "Text",ExpressionUUID->"977df28e-f1e0-4987-bd6e-6f969b1574a2"],
Cell[CellGroupData[{
Cell[100621, 2958, 3526, 99, 116, "Input",ExpressionUUID->"b74ea299-7921-42ab-8bad-6d856686da37"],
Cell[104150, 3059, 1234, 41, 70, "Output",ExpressionUUID->"f55cced3-c62b-4821-bbae-f800a1d355b6"]
}, Open  ]],
Cell[105399, 3103, 1322, 39, 85, "Text",ExpressionUUID->"1ffdd7e0-db57-43cb-80cc-afac6c024426"],
Cell[CellGroupData[{
Cell[106746, 3146, 571, 17, 39, "Input",ExpressionUUID->"be5a54a5-352a-43d8-8b87-bef5bd670863"],
Cell[107320, 3165, 1315, 44, 70, "Output",ExpressionUUID->"c4d85bc8-4c53-4798-9b16-d3903bb76be9"]
}, Open  ]],
Cell[108650, 3212, 300, 6, 45, "Text",ExpressionUUID->"d53e35da-9cc7-4c10-ab5c-bf97ce27774f"],
Cell[CellGroupData[{
Cell[108975, 3222, 1915, 54, 69, "Input",ExpressionUUID->"dd17873f-b892-4a8c-9c9a-e214daaec95e"],
Cell[110893, 3278, 718, 22, 70, "Output",ExpressionUUID->"d2bcc524-d7c9-4ccc-91c6-24c9c1f0dc8a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111648, 3305, 386, 8, 39, "Input",ExpressionUUID->"b3474cb5-81f3-409c-ad36-dc437f0f8328"],
Cell[112037, 3315, 1106, 35, 70, "Output",ExpressionUUID->"01362aff-a020-4510-89e9-eec16b6c44ad"]
}, Open  ]],
Cell[113158, 3353, 500, 12, 45, "Text",ExpressionUUID->"137cbcf4-7126-4b1d-9cea-535540d9d7d4"]
}, Closed]],
Cell[CellGroupData[{
Cell[113695, 3370, 421, 8, 115, "Section",ExpressionUUID->"8be4b458-ff05-4c14-8de8-265c9e3b6a1e"],
Cell[114119, 3380, 1235, 35, 48, "Text",ExpressionUUID->"3ab1b77c-56d2-47ca-b1ce-f727971317e8"],
Cell[CellGroupData[{
Cell[115379, 3419, 749, 21, 43, "Input",ExpressionUUID->"5cd3e9d0-0325-4b86-8751-f0eb28407bb3"],
Cell[116131, 3442, 1702, 55, 68, "Output",ExpressionUUID->"2a07b031-28bd-4a59-8e12-15e49d59f29e"]
}, Open  ]],
Cell[117848, 3500, 793, 22, 45, "Text",ExpressionUUID->"a4ca3090-9664-4a0b-9691-bf2c2849657b"],
Cell[118644, 3524, 1807, 54, 76, "Input",ExpressionUUID->"08172543-60be-4f7c-be5d-a2107e601636"],
Cell[CellGroupData[{
Cell[120476, 3582, 737, 20, 43, "Input",ExpressionUUID->"2955a099-7329-4ed5-827d-5b447fa2d5dc"],
Cell[121216, 3604, 1942, 63, 68, "Output",ExpressionUUID->"52e2bd31-b8fb-4a36-8024-856c8cdb5a9d"]
}, Open  ]],
Cell[123173, 3670, 1212, 33, 156, "Input",ExpressionUUID->"d6158877-3a24-4ba5-88b6-67fd61776554"],
Cell[CellGroupData[{
Cell[124410, 3707, 464, 10, 39, "Input",ExpressionUUID->"df1c9222-03e3-47d4-94f0-b7124f4dd76c"],
Cell[124877, 3719, 2788, 90, 70, "Output",ExpressionUUID->"009fcd03-ba0a-4f8a-88cf-d0273d2e0bb2"]
}, Open  ]],
Cell[127680, 3812, 922, 24, 98, "Input",ExpressionUUID->"9eafdf46-e62b-4852-9caa-5d77d69f4cad"],
Cell[CellGroupData[{
Cell[128627, 3840, 168, 3, 69, "Subsection",ExpressionUUID->"f361e9de-a4bf-4dad-a81e-c7ca13b27bc7"],
Cell[128798, 3845, 1198, 29, 98, "Input",ExpressionUUID->"e0f0b9b3-e374-4f3e-bf30-26dcf58f56c1"],
Cell[129999, 3876, 2783, 59, 185, "Input",ExpressionUUID->"91abc4d8-2f52-4478-893f-9d1532402323"],
Cell[CellGroupData[{
Cell[132807, 3939, 239, 4, 39, "Input",ExpressionUUID->"36e1ec25-179b-463a-b39c-8afa9cfadd10"],
Cell[133049, 3945, 1004, 27, 122, "Output",ExpressionUUID->"8b41287e-4c86-4688-923d-9b41528f24f1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[134090, 3977, 233, 4, 39, "Input",ExpressionUUID->"5d37bb10-f9bb-4916-8183-483023142182"],
Cell[134326, 3983, 397, 6, 44, "Output",ExpressionUUID->"5d135953-f2b1-433b-ab6c-5b89029192f7"]
}, Open  ]],
Cell[134738, 3992, 2857, 59, 185, "Input",ExpressionUUID->"111ba002-4504-442d-b377-ad47d5e8984a"],
Cell[CellGroupData[{
Cell[137620, 4055, 292, 4, 39, "Input",ExpressionUUID->"7aa705bf-832f-4a93-8509-612e11a78e55"],
Cell[137915, 4061, 994, 26, 122, "Output",ExpressionUUID->"9656be59-889e-4188-b64f-65b120f8bbc7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[138946, 4092, 468, 9, 39, "Input",ExpressionUUID->"529b4efb-0ba0-46f2-b52d-e7a939fdb73c"],
Cell[139417, 4103, 720, 16, 44, "Output",ExpressionUUID->"04eab867-883c-4ff5-9bdd-03017bbbf914"]
}, Open  ]],
Cell[140152, 4122, 606, 19, 47, "Text",ExpressionUUID->"55fff016-f1e5-4f93-bafa-6214065ec198"],
Cell[140761, 4143, 526, 13, 69, "Input",ExpressionUUID->"8c27f3ec-e634-40fc-98d2-3c525fab7a28"],
Cell[CellGroupData[{
Cell[141312, 4160, 263, 4, 39, "Input",ExpressionUUID->"65e921ba-1b88-4896-9f1f-8aacd2a27b7f"],
Cell[141578, 4166, 883, 23, 108, "Output",ExpressionUUID->"0195802b-ddc3-468c-b9d3-07b17d023458"]
}, Open  ]],
Cell[CellGroupData[{
Cell[142498, 4194, 268, 4, 39, "Input",ExpressionUUID->"208b42c1-6256-4185-980d-91bb393c139f"],
Cell[142769, 4200, 957, 26, 122, "Output",ExpressionUUID->"44e7261f-c44d-47fc-a7f1-936958600c11"]
}, Open  ]],
Cell[143741, 4229, 378, 11, 45, "Text",ExpressionUUID->"9d479cba-a1ed-4278-8acc-40e0f28c3a14"],
Cell[CellGroupData[{
Cell[144144, 4244, 478, 9, 69, "Input",ExpressionUUID->"16b8bfb8-6de8-4c23-920f-6c878fdde7d9"],
Cell[144625, 4255, 881, 23, 108, "Output",ExpressionUUID->"cc712542-cd70-4d6a-b7f1-d31e9a6f7654"]
}, Open  ]],
Cell[145521, 4281, 239, 6, 75, "Text",ExpressionUUID->"3b19b5d9-0c93-4410-93aa-264fa87c8c9f"],
Cell[CellGroupData[{
Cell[145785, 4291, 556, 12, 69, "Input",ExpressionUUID->"f2ca3426-e0c4-4c19-83ee-bb4c4cf12cd6"],
Cell[146344, 4305, 1364, 38, 124, "Output",ExpressionUUID->"c2b4e91e-551e-4a99-b6d2-6c96875a75d7"]
}, Open  ]],
Cell[147723, 4346, 1221, 33, 47, "Text",ExpressionUUID->"21d77005-9d1d-464d-bce6-7f97b1064065"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[148993, 4385, 472, 9, 115, "Section",ExpressionUUID->"5ca377f1-d544-4a69-a131-f7efc43ddf71"],
Cell[149468, 4396, 576, 14, 45, "Text",ExpressionUUID->"a6843d5c-27d7-4089-8590-eed758bcff1b"],
Cell[150047, 4412, 3016, 92, 106, "Input",ExpressionUUID->"1723a602-b021-4adf-afbb-76cf8b9c65dd"],
Cell[CellGroupData[{
Cell[153088, 4508, 220, 3, 39, "Input",ExpressionUUID->"eb17fb1b-b663-426c-8081-eed8a808d030"],
Cell[153311, 4513, 2342, 72, 108, "Output",ExpressionUUID->"ad2b9ec5-ee2a-4ef8-9b59-44d94492e350"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155690, 4590, 270, 6, 39, "Input",ExpressionUUID->"f0ee84f2-07e9-4d21-89c6-2c2ed381454b"],
Cell[155963, 4598, 967, 31, 44, "Output",ExpressionUUID->"764b51d4-17ab-4b1d-a0ff-e390aaa647cc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[156967, 4634, 1516, 37, 193, "Input",ExpressionUUID->"bbd72bde-247d-4069-be82-93457fe60f37"],
Cell[158486, 4673, 2823, 90, 123, "Output",ExpressionUUID->"ab66250d-3236-48d6-b91a-e51fddac6937"]
}, Open  ]],
Cell[161324, 4766, 1936, 53, 214, "Input",ExpressionUUID->"1c32989f-3301-4964-a0a3-f37f512bc0aa"],
Cell[CellGroupData[{
Cell[163285, 4823, 515, 11, 39, "Input",ExpressionUUID->"261a66fb-22aa-460a-986b-cd8cae790d03"],
Cell[163803, 4836, 4485, 144, 167, "Output",ExpressionUUID->"6514e3a1-e211-4989-9e22-4bc81659fcec"]
}, Open  ]],
Cell[168303, 4983, 1188, 29, 98, "Input",ExpressionUUID->"4e031776-d9e1-4be1-bec8-e5a334d6678a"],
Cell[CellGroupData[{
Cell[169516, 5016, 168, 3, 69, "Subsection",ExpressionUUID->"7d1331d0-9bf1-4fec-80f9-8594f0a49e2c"],
Cell[169687, 5021, 1218, 29, 98, "Input",ExpressionUUID->"120aa145-144c-47bf-956a-fb2df8749281"],
Cell[170908, 5052, 2835, 59, 185, "Input",ExpressionUUID->"820e81c7-b438-47fe-aa60-db8cbb834dcf"],
Cell[CellGroupData[{
Cell[173768, 5115, 285, 4, 39, "Input",ExpressionUUID->"53ea9d7e-9b1c-48b0-b259-0339b5ccaa49"],
Cell[174056, 5121, 1315, 35, 184, "Output",ExpressionUUID->"3fd6a9dd-526a-43bf-b779-ba48912854a4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[175408, 5161, 279, 4, 39, "Input",ExpressionUUID->"ae894e2e-1e40-4b21-978e-ba263d82e108"],
Cell[175690, 5167, 496, 8, 44, "Output",ExpressionUUID->"5d315cef-1efd-47b4-9bb7-5dfa2da23023"]
}, Open  ]],
Cell[176201, 5178, 2911, 60, 185, "Input",ExpressionUUID->"fde80acd-ae48-45f1-9bd5-edbad2baf41c"],
Cell[CellGroupData[{
Cell[179137, 5242, 346, 5, 39, "Input",ExpressionUUID->"01a5749f-a16e-4316-bcf9-d98b18a86ec1"],
Cell[179486, 5249, 1287, 34, 184, "Output",ExpressionUUID->"b2868876-28ea-451a-af98-77337c2fa272"]
}, Open  ]],
Cell[CellGroupData[{
Cell[180810, 5288, 520, 10, 39, "Input",ExpressionUUID->"f2151b9d-7165-4d1e-a927-5105796006a4"],
Cell[181333, 5300, 1237, 30, 65, "Output",ExpressionUUID->"b3283810-4e79-4560-8373-04d12ef5fd59"]
}, Open  ]],
Cell[182585, 5333, 606, 19, 47, "Text",ExpressionUUID->"7fa0505b-25b6-461c-9dce-a947998464db"],
Cell[183194, 5354, 577, 14, 69, "Input",ExpressionUUID->"9869a200-e0ed-4452-b027-96daeba60250"],
Cell[CellGroupData[{
Cell[183796, 5372, 314, 5, 39, "Input",ExpressionUUID->"fda24c79-7331-4f72-b2e6-bd34bbc04ffd"],
Cell[184113, 5379, 1030, 26, 156, "Output",ExpressionUUID->"60e8d35d-7117-4700-a610-57de19992f02"]
}, Open  ]],
Cell[CellGroupData[{
Cell[185180, 5410, 319, 5, 39, "Input",ExpressionUUID->"73f332ee-ba80-4361-aaaf-c3787ba180ee"],
Cell[185502, 5417, 1028, 26, 156, "Output",ExpressionUUID->"2ba6f41a-2063-4d86-bed9-92aa06985ada"]
}, Open  ]],
Cell[186545, 5446, 378, 11, 45, "Text",ExpressionUUID->"3286ee47-b9d1-4e82-a1ee-8983fa931407"],
Cell[CellGroupData[{
Cell[186948, 5461, 527, 10, 69, "Input",ExpressionUUID->"2f5f6838-601f-487f-858b-3c8e12073a6c"],
Cell[187478, 5473, 1031, 26, 156, "Output",ExpressionUUID->"d1a52346-dc17-450c-a55e-4b8786f6299c"]
}, Open  ]],
Cell[188524, 5502, 239, 6, 75, "Text",ExpressionUUID->"ca973655-b59f-4dcf-b6da-a004a729a776"],
Cell[CellGroupData[{
Cell[188788, 5512, 605, 13, 69, "Input",ExpressionUUID->"de536853-541e-4fee-b16c-6a72b7d87cf1"],
Cell[189396, 5527, 1358, 38, 156, "Output",ExpressionUUID->"0852f63f-f816-4753-a227-b8194883a91d"]
}, Open  ]],
Cell[190769, 5568, 411, 8, 45, "Text",ExpressionUUID->"2bcaf462-8b3e-4873-8574-0f3a0d44496c"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[191229, 5582, 515, 10, 163, "Section",ExpressionUUID->"7f960c40-3469-444f-8d4f-07a889386e2d"],
Cell[191747, 5594, 1724, 44, 137, "Text",ExpressionUUID->"526c885c-2689-4cf7-925f-403286ff8fa5"],
Cell[193474, 5640, 3427, 104, 106, "Input",ExpressionUUID->"c15835c3-75d1-4182-b39a-54f67851bae1"],
Cell[CellGroupData[{
Cell[196926, 5748, 2045, 54, 222, "Input",ExpressionUUID->"3939cf5b-9428-49e4-b537-0fe1657ccbc0"],
Cell[198974, 5804, 3290, 107, 123, "Output",ExpressionUUID->"5896e35f-faca-42ab-82ba-9f20a7529b8b"]
}, Open  ]],
Cell[202279, 5914, 2300, 63, 243, "Input",ExpressionUUID->"fecdc047-047f-4d50-8b3b-ae264cbd828a"],
Cell[CellGroupData[{
Cell[204604, 5981, 572, 13, 39, "Input",ExpressionUUID->"9bc88a25-ca71-4f0c-9bb0-6ffa865cccb6"],
Cell[205179, 5996, 5248, 171, 167, "Output",ExpressionUUID->"66f2b0fb-5f5b-441d-8c6c-e8b55e38f8c4"]
}, Open  ]],
Cell[210442, 6170, 1373, 33, 98, "Input",ExpressionUUID->"cb2c8f14-0cdf-4d51-9c04-fd0a3b650dd0"],
Cell[CellGroupData[{
Cell[211840, 6207, 168, 3, 69, "Subsection",ExpressionUUID->"e7029410-aa1b-4f3f-8494-b9d9d12e44e2"],
Cell[212011, 6212, 1234, 30, 98, "Input",ExpressionUUID->"f9ecf3d0-2588-4812-9a38-304c8e505d00"],
Cell[213248, 6244, 2889, 61, 185, "Input",ExpressionUUID->"336aa1c6-b90a-4c1e-b06b-70dc2313697a"],
Cell[CellGroupData[{
Cell[216162, 6309, 339, 6, 39, "Input",ExpressionUUID->"2d785b09-2a74-4f66-81a5-c888401fdd30"],
Cell[216504, 6317, 1422, 37, 208, "Output",ExpressionUUID->"8cd1c671-3d64-49c9-907b-7f6ce7b05906"]
}, Open  ]],
Cell[CellGroupData[{
Cell[217963, 6359, 333, 6, 39, "Input",ExpressionUUID->"41b00ebe-7a49-469b-9b80-dcaaf6efc877"],
Cell[218299, 6367, 508, 8, 44, "Output",ExpressionUUID->"86ab645b-92bf-4ce1-bb35-304f95399464"]
}, Open  ]],
Cell[218822, 6378, 2967, 62, 185, "Input",ExpressionUUID->"10924dad-5752-4b64-b578-97e118e922f9"],
Cell[CellGroupData[{
Cell[221814, 6444, 401, 7, 39, "Input",ExpressionUUID->"200fb2be-107f-45f6-9d55-230fb1bfa3bb"],
Cell[222218, 6453, 1372, 35, 208, "Output",ExpressionUUID->"c44987a8-0ee8-45d8-a2b7-abadfa5fff59"]
}, Open  ]],
Cell[CellGroupData[{
Cell[223627, 6493, 570, 11, 39, "Input",ExpressionUUID->"fb99d237-0d88-4227-8796-040b1501965a"],
Cell[224200, 6506, 1281, 32, 65, "Output",ExpressionUUID->"716843fd-4e28-4f59-acb2-cc0568b70127"]
}, Open  ]],
Cell[225496, 6541, 606, 19, 47, "Text",ExpressionUUID->"8962c3da-2673-4023-afa0-25edeb15219a"],
Cell[226105, 6562, 627, 15, 69, "Input",ExpressionUUID->"8a1d97da-6511-4619-8f88-c965773eb5a6"],
Cell[CellGroupData[{
Cell[226757, 6581, 366, 6, 39, "Input",ExpressionUUID->"8479b6cc-3310-4b4f-b455-42cc31804aa1"],
Cell[227126, 6589, 1111, 27, 180, "Output",ExpressionUUID->"3ce96c24-c79d-4dc2-9d55-0bc32a4c8cfc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[228274, 6621, 369, 6, 39, "Input",ExpressionUUID->"a4ca3fb1-7f2b-4a45-989f-0971ea185c56"],
Cell[228646, 6629, 1115, 27, 180, "Output",ExpressionUUID->"e46f3337-07de-421c-8963-cd0f09bda3a3"]
}, Open  ]],
Cell[229776, 6659, 378, 11, 45, "Text",ExpressionUUID->"28c7212c-a37c-4e88-aa01-0399eab4edb9"],
Cell[CellGroupData[{
Cell[230179, 6674, 579, 11, 69, "Input",ExpressionUUID->"ec109e18-b6cf-4e71-905f-c692b9b4e3ba"],
Cell[230761, 6687, 1112, 27, 180, "Output",ExpressionUUID->"e48a4630-2bf0-49bc-9019-0fc205f842f8"]
}, Open  ]],
Cell[231888, 6717, 239, 6, 75, "Text",ExpressionUUID->"82768be9-cf69-4af1-9173-6a95ba24b17c"],
Cell[CellGroupData[{
Cell[232152, 6727, 655, 14, 69, "Input",ExpressionUUID->"cbbef674-eb98-4f27-b964-746dd4b7be96"],
Cell[232810, 6743, 1475, 41, 180, "Output",ExpressionUUID->"b1776ed3-bd2b-45c0-976f-35ff0452ecd8"]
}, Open  ]],
Cell[234300, 6787, 273, 6, 45, "Text",ExpressionUUID->"0fa1639c-7e36-449d-b399-62cfeeac33d7"]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)



==> anc/mathematica/IV_C_affine_null_theta_1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    282754,       7082]
NotebookOptionsPosition[    263946,       6773]
NotebookOutlinePosition[    264310,       6789]
CellTagsIndexPosition[    264267,       6786]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Constraint and physical ADM variables along the \[Theta] direction", \
"Chapter",
 CellChangeTimes->{{3.8282715555405293`*^9, 3.828271582029539*^9}, {
  3.843990761934619*^9, 
  3.8439907621129723`*^9}},ExpressionUUID->"d8fd74cb-4540-479c-b7f7-\
34b0d4686408"],

Cell[TextData[{
 "The constraint variables can be realized from\n",
 Cell[BoxData[{
  FormBox[
   RowBox[{
    RowBox[{"\[DoubleStruckCapitalH]", "   ", "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      RowBox[{
       SubscriptBox["\[PartialD]", "\[Theta]"], 
       SubscriptBox["\[Delta]\[Gamma]", "qq"]}]}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     SubscriptBox["\[DoubleStruckCapitalM]", "\[Rho]"], " ", "=", " ", 
     SubscriptBox["\[Delta]K", 
      RowBox[{"\[Rho]\[Theta]", ","}]]}]}], 
   TraditionalForm], "\[IndentingNewLine]", 
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[DoubleStruckCapitalM]", "\[Theta]"], "=", " ", 
     RowBox[{"-", " ", 
      SubscriptBox["\[Delta]K", "qq"]}]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     SubscriptBox["\[DoubleStruckCapitalM]", "\[Phi]"], " ", "=", " ", 
     SubscriptBox["\[Delta]K", "\[Theta]\[Phi]"]}]}], TraditionalForm]}],
  ExpressionUUID->"256c04ac-4dca-4c33-9994-883e5307266b"],
 "\nwhere the qq indices mean trace w.r.t ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["q", 
     RowBox[{"(", "\[Theta]", ")"}]], "ij"], TraditionalForm]],ExpressionUUID->
  "125eeeae-94d1-4160-8bc7-7ef569ba0bff"],
 ", where ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SubscriptBox["q", 
     RowBox[{"(", "\[Theta]", ")"}]], "ij"], TraditionalForm]],ExpressionUUID->
  "91525d4d-c091-4710-bcbb-7a81972d9c5d"],
 " is the metric induced on surfaces of \[Theta] = constant (we want ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["s", "i"], TraditionalForm]],ExpressionUUID->
  "9d2eedc4-b3b5-4873-bdf4-400cad454e11"],
 " to be ",
 Cell[BoxData[
  FormBox[
   RowBox[{"~", 
    SubscriptBox["\[PartialD]", "\[Theta]"]}], TraditionalForm]],
  ExpressionUUID->"7f4ca702-e9cb-4aff-956b-a44cdaa443ee"],
 " with norm 1)."
}], "Text",
 CellChangeTimes->{
  3.828271830406674*^9, {3.843990770956749*^9, 
   3.8439907764468946`*^9}},ExpressionUUID->"b0828d27-7915-4c62-94d9-\
61f85766c3e5"],

Cell["The spatial 3d metric", "Text",
 CellChangeTimes->{{3.826345000476707*^9, 3.826345040162757*^9}, {
  3.826793591367529*^9, 
  3.826793593756851*^9}},ExpressionUUID->"71f52149-4496-4c60-83eb-\
7ab52bfc0ed4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Gamma]dd", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\[Gamma]\[Rho]\[Rho]", ",", "\[Gamma]\[Rho]\[Theta]", ",", 
       "\[Gamma]\[Rho]\[Phi]"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "\[Gamma]\[Rho]\[Theta]", ",", "\[Gamma]\[Theta]\[Theta]", ",", 
       "\[Gamma]\[Theta]\[Phi]"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "\[Gamma]\[Rho]\[Phi]", ",", "\[Gamma]\[Theta]\[Phi]", ",", 
       "\[Gamma]\[Phi]\[Phi]"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Gamma]dd", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.826345044379425*^9, 3.8263451154862127`*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"37c5f36b-ff50-42c0-bc1f-3edfc2dd50bd"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"\[Gamma]\[Rho]\[Rho]", "\[Gamma]\[Rho]\[Theta]", 
      "\[Gamma]\[Rho]\[Phi]"},
     {"\[Gamma]\[Rho]\[Theta]", "\[Gamma]\[Theta]\[Theta]", 
      "\[Gamma]\[Theta]\[Phi]"},
     {"\[Gamma]\[Rho]\[Phi]", "\[Gamma]\[Theta]\[Phi]", "\[Gamma]\[Phi]\[Phi]"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.826345115919098*^9, 3.8264199251044283`*^9, 3.8264238816701508`*^9, 
   3.826545015258885*^9, 3.826774535596923*^9, 3.826775019104809*^9, 
   3.8267751107069483`*^9, 3.826786140095332*^9, 3.826786215937998*^9, {
   3.8267935951883707`*^9, 3.826793620596982*^9}, 3.82679659183669*^9, 
   3.826814127551319*^9, 3.826864600394841*^9, 3.827119164548501*^9, 
   3.8279412050309477`*^9, 3.828271983670631*^9, 3.8284272253350058`*^9, 
   3.828460299521305*^9, 3.8439909857604427`*^9, 3.843991834020576*^9, 
   3.846827220164525*^9, {3.8468284344360933`*^9, 3.846828447413014*^9}},
 CellLabel->
  "Out[115]//MatrixForm=",ExpressionUUID->"23d21720-e3bb-4421-8ecc-\
8be939a451a3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"I\[Gamma]dd", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", "\[Gamma]dd", "]"}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.82679626053092*^9, 3.8267962712823343`*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"34731f37-5d9f-4394-9069-4c3491a3956d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"X3d", "=", 
   RowBox[{"{", 
    RowBox[{"\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"toFunc", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Gamma]\[Rho]\[Rho]", "\[Rule]", 
      RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"\[Gamma]\[Rho]\[Theta]", "\[Rule]", 
      RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"\[Gamma]\[Rho]\[Phi]", "\[Rule]", 
      RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"\[Gamma]\[Theta]\[Theta]", "\[Rule]", 
      RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"\[Gamma]\[Theta]\[Phi]", "\[Rule]", 
      RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"\[Gamma]\[Phi]\[Phi]", "\[Rule]", 
      RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
       "]"}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.826346586858309*^9, 3.8263467148983297`*^9}, {
  3.826346818403536*^9, 3.826346838881022*^9}, {3.826350154134763*^9, 
  3.826350162995167*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"c2cdd838-86e3-4324-bbd6-7c3c02070765"],

Cell[CellGroupData[{

Cell[" Define the projectors along \[Theta]", "Section",
 CellChangeTimes->{{3.8221293109429493`*^9, 3.822129312569566*^9}, {
  3.827147739892983*^9, 3.827147762573819*^9}, {3.828427196713484*^9, 
  3.828427201138041*^9}},ExpressionUUID->"cf1728f3-94bd-4dd6-bc23-\
0048387feabc"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox["s", "\[Theta]"], TraditionalForm]],ExpressionUUID->
  "98d1cd44-4a0e-4b75-80ec-018f961a3082"],
 " unit vector along the \[Theta] direction"
}], "Text",
 CellChangeTimes->{{3.822124862488523*^9, 
  3.822124913409246*^9}},ExpressionUUID->"165cbeb2-86b2-4d54-8396-\
e4840d8d1680"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"s\[Theta]u", "=", " ", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     SuperscriptBox["\[Gamma]\[Theta]\[Theta]", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}]], ",", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s\[Theta]d", " ", "=", 
   RowBox[{"Table", "[", " ", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Gamma]dd", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", 
        RowBox[{"s\[Theta]u", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"s\[Theta]u", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"s\[Theta]d", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.822124914704866*^9, 3.8221249947460337`*^9}, {
   3.822125270399228*^9, 3.822125299374148*^9}, {3.822126348420789*^9, 
   3.8221264027382793`*^9}, 3.827127137923266*^9},
 CellLabel->
  "In[119]:=",ExpressionUUID->"32893edf-8104-4ae5-b2a1-3739cb3dbc65"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {"0"},
      {
       FractionBox["1", 
        SqrtBox["\[Gamma]\[Theta]\[Theta]"]]},
      {"0"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.822124922207127*^9, 3.822124926521997*^9}, 
   3.822124995179676*^9, {3.8221252731816673`*^9, 3.8221252996811123`*^9}, 
   3.8221263522781963`*^9, {3.822126383175386*^9, 3.822126408773444*^9}, 
   3.822192494657157*^9, 3.822222914438002*^9, 3.822370675276023*^9, 
   3.8223708332099857`*^9, 3.8223708715448303`*^9, 3.822371113972795*^9, 
   3.822460577197336*^9, 3.8248797902813377`*^9, 3.827126816791677*^9, 
   3.8271271384884577`*^9, 3.827941216942215*^9, 3.828271989284691*^9, 
   3.828272048417068*^9, 3.82842722545168*^9, 3.828460299644249*^9, 
   3.843990985872798*^9, 3.843991834117956*^9, 3.846827220243058*^9, {
   3.846828434629889*^9, 3.8468284474778643`*^9}},
 CellLabel->
  "Out[121]//MatrixForm=",ExpressionUUID->"abc567c1-7e7a-4b83-843a-\
2c25616b79f8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       FractionBox["\[Gamma]\[Rho]\[Theta]", 
        SqrtBox["\[Gamma]\[Theta]\[Theta]"]]},
      {
       SqrtBox["\[Gamma]\[Theta]\[Theta]"]},
      {
       FractionBox["\[Gamma]\[Theta]\[Phi]", 
        SqrtBox["\[Gamma]\[Theta]\[Theta]"]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.822124922207127*^9, 3.822124926521997*^9}, 
   3.822124995179676*^9, {3.8221252731816673`*^9, 3.8221252996811123`*^9}, 
   3.8221263522781963`*^9, {3.822126383175386*^9, 3.822126408773444*^9}, 
   3.822192494657157*^9, 3.822222914438002*^9, 3.822370675276023*^9, 
   3.8223708332099857`*^9, 3.8223708715448303`*^9, 3.822371113972795*^9, 
   3.822460577197336*^9, 3.8248797902813377`*^9, 3.827126816791677*^9, 
   3.8271271384884577`*^9, 3.827941216942215*^9, 3.828271989284691*^9, 
   3.828272048417068*^9, 3.82842722545168*^9, 3.828460299644249*^9, 
   3.843990985872798*^9, 3.843991834117956*^9, 3.846827220243058*^9, {
   3.846828434629889*^9, 3.8468284474792213`*^9}},
 CellLabel->
  "Out[122]//MatrixForm=",ExpressionUUID->"787961b0-5a92-4d27-8397-\
43c81890ca42"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Delta]ud", "=", 
   RowBox[{"IdentityMatrix", "[", "3", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Delta]ud", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.822125104542428*^9, 3.822125119429134*^9}, {
  3.822126412377535*^9, 3.82212641659718*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"9987190b-97c8-45fc-884b-3c3ea8004c9e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0"},
     {"0", "1", "0"},
     {"0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.822125119681663*^9, 3.822125306617723*^9, 3.822126416844452*^9, 
   3.822192500701831*^9, 3.822222914497882*^9, 3.822370675318594*^9, 
   3.8223708332476997`*^9, 3.822370871598843*^9, 3.822371114005381*^9, 
   3.822460577226671*^9, 3.824879790423649*^9, 3.8271270394290524`*^9, 
   3.827127141416626*^9, 3.82794121697576*^9, 3.828271991015134*^9, 
   3.828272048492629*^9, 3.828427225477116*^9, 3.8284602996767263`*^9, 
   3.8439909859152727`*^9, 3.843991834151828*^9, 3.846827220268594*^9, {
   3.846828434672225*^9, 3.8468284475239487`*^9}},
 CellLabel->
  "Out[124]//MatrixForm=",ExpressionUUID->"b4244bb5-f95a-461b-a328-\
b2e35a1c4331"]
}, Open  ]],

Cell[TextData[{
 "For the projector we need:\n1) ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox[
      SubscriptBox["q", 
       RowBox[{"(", "\[Theta]", ")"}]], "i"], "j"], " ", "=", " ", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["\[Delta]", "i"], 
      RowBox[{"j", " "}]], " ", "-", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["s", 
        RowBox[{"(", "\[Theta]", ")"}]], "i"], 
      SubscriptBox[
       SubscriptBox["s", 
        RowBox[{"(", "\[Theta]", ")"}]], "j"]}]}]}], TraditionalForm]],
  ExpressionUUID->"40e6b310-18fb-43ed-96e8-931a2df790b5"]
}], "Text",
 CellChangeTimes->{{3.82212552160789*^9, 3.822125582093439*^9}, {
  3.827127060829681*^9, 
  3.8271270810543547`*^9}},ExpressionUUID->"fa2da507-a278-4609-9d6f-\
e3537d97348d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"q\[Theta]ud", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"IdentityMatrix", "[", "3", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", "-", " ", 
      RowBox[{
       RowBox[{"s\[Theta]u", "[", 
        RowBox[{"[", "i", "]"}], "]"}], " ", 
       RowBox[{"s\[Theta]d", "[", 
        RowBox[{"[", "j", "]"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"q\[Theta]ud", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.822125125310458*^9, 3.822125183754105*^9}, {
  3.822126727839027*^9, 3.82212673136794*^9}, {3.827127088230782*^9, 
  3.827127093652426*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"0f4ce7b8-e732-4c30-95a1-c2f6055d78f0"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0"},
     {
      RowBox[{"-", 
       FractionBox["\[Gamma]\[Rho]\[Theta]", "\[Gamma]\[Theta]\[Theta]"]}], 
      "0", 
      RowBox[{"-", 
       FractionBox["\[Gamma]\[Theta]\[Phi]", "\[Gamma]\[Theta]\[Theta]"]}]},
     {"0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8221251762312603`*^9, 3.822125184165444*^9}, 
   3.822125308440773*^9, 3.822126732512541*^9, 3.8221925033333807`*^9, 
   3.822222914554544*^9, 3.822370675360426*^9, 3.822370833286007*^9, 
   3.822370871644546*^9, 3.822371114039977*^9, 3.8224605772532463`*^9, 
   3.824879790443851*^9, 3.827127095522182*^9, 3.827127143184967*^9, 
   3.827941217007552*^9, 3.8282719925865107`*^9, 3.828272048533643*^9, 
   3.828427225505701*^9, 3.828460299706234*^9, 3.843990985957312*^9, 
   3.843991834185417*^9, 3.846827220292585*^9, {3.84682843471416*^9, 
   3.846828447570882*^9}},
 CellLabel->
  "Out[126]//MatrixForm=",ExpressionUUID->"5e3b2209-f4d9-458e-903e-\
b4525078cc59"]
}, Open  ]],

Cell[TextData[{
 "2) ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SubscriptBox["q", 
      RowBox[{"(", "\[Theta]", ")"}]], "ij"], " "}], TraditionalForm]],
  ExpressionUUID->"c0efe715-b864-4d6f-a347-c09cff1e053c"]
}], "Text",
 CellChangeTimes->{{3.822125567638299*^9, 3.82212558571706*^9}, {
  3.8221256269071198`*^9, 3.822125642583858*^9}, {3.822222933114848*^9, 
  3.8222229395865793`*^9}, {3.82712711464675*^9, 
  3.827127117813137*^9}},ExpressionUUID->"78411588-9254-4fc9-879d-\
7cdb2cbe13d4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"q\[Theta]dd", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]dd", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", "-", " ", 
      RowBox[{
       RowBox[{"s\[Theta]d", "[", 
        RowBox[{"[", "i", "]"}], "]"}], " ", 
       RowBox[{"s\[Theta]d", "[", 
        RowBox[{"[", "j", "]"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"q\[Theta]dd", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.822125484541418*^9, 3.8221255145912933`*^9}, {
  3.822125647800953*^9, 3.822125687076057*^9}, {3.822125847401442*^9, 
  3.8221258482488537`*^9}, {3.822126710762927*^9, 3.8221267506722527`*^9}, {
  3.822192509876444*^9, 3.822192510993596*^9}, {3.827127119250825*^9, 
  3.827127127356896*^9}, {3.84682695868427*^9, 3.846826959072981*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"80b79933-074e-4eff-9067-e1f472f2268f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["\[Gamma]\[Rho]\[Theta]", "2"], 
         "\[Gamma]\[Theta]\[Theta]"]}], "+", "\[Gamma]\[Rho]\[Rho]"}], "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[Gamma]\[Theta]\[Phi]", " ", "\[Gamma]\[Rho]\[Theta]"}], 
         "\[Gamma]\[Theta]\[Theta]"]}], "+", "\[Gamma]\[Rho]\[Phi]"}]},
     {"0", "0", "0"},
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[Gamma]\[Theta]\[Phi]", " ", "\[Gamma]\[Rho]\[Theta]"}], 
         "\[Gamma]\[Theta]\[Theta]"]}], "+", "\[Gamma]\[Rho]\[Phi]"}], "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"], 
         "\[Gamma]\[Theta]\[Theta]"]}], "+", "\[Gamma]\[Phi]\[Phi]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.82212567986688*^9, 3.8221256873334703`*^9}, 
   3.822125848517671*^9, 3.822126752406761*^9, 3.822192516042404*^9, 
   3.822222914612419*^9, 3.822370675431638*^9, 3.822370833323349*^9, 
   3.8223708716533213`*^9, 3.822371114073737*^9, 3.8224605772802877`*^9, 
   3.82487979046568*^9, {3.827127123161729*^9, 3.8271271488279533`*^9}, 
   3.827941217041766*^9, 3.8282719945691023`*^9, 3.828272048563644*^9, 
   3.828427225533877*^9, 3.828460299743945*^9, 3.8439909859997873`*^9, 
   3.8439918342201*^9, 3.84682722031981*^9, {3.8468284347553*^9, 
   3.846828447617642*^9}},
 CellLabel->
  "Out[128]//MatrixForm=",ExpressionUUID->"d08f4191-47c4-4caa-99bd-\
f00e955cc06f"]
}, Open  ]],

Cell[TextData[{
 "and 3) ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["q", 
     RowBox[{"(", "\[Theta]", ")"}]], "ij"], TraditionalForm]],ExpressionUUID->
  "dc05be0d-f5ba-440f-b4cb-f502d969d1e5"],
 " "
}], "Text",
 CellChangeTimes->{{3.8221257930915203`*^9, 3.822125817938765*^9}, 
   3.822222938119646*^9, {3.8271271599096823`*^9, 
   3.8271271627972937`*^9}},ExpressionUUID->"e5c41686-1366-4c71-b80b-\
1646e431ed59"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"q\[Theta]uu", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"I\[Gamma]dd", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", "-", " ", 
       RowBox[{
        RowBox[{"s\[Theta]u", "[", 
         RowBox[{"[", "i", "]"}], "]"}], " ", 
        RowBox[{"s\[Theta]u", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"q\[Theta]uu", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.8221258360937157`*^9, 3.822125864404439*^9}, {
  3.822126761594174*^9, 3.8221267768558693`*^9}, {3.822192523948398*^9, 
  3.8221925250415773`*^9}, {3.82712716525436*^9, 3.827127187733591*^9}, {
  3.846826961806141*^9, 3.8468269661466227`*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"a6cb4647-cdaa-41a8-8a16-937e77af3930"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"], "-", 
        RowBox[{"\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Phi]\[Phi]"}]}], 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"], " ", 
         "\[Gamma]\[Rho]\[Rho]"}], "-", 
        RowBox[{
        "2", " ", "\[Gamma]\[Theta]\[Phi]", " ", "\[Gamma]\[Rho]\[Theta]", 
         " ", "\[Gamma]\[Rho]\[Phi]"}], "+", 
        RowBox[{"\[Gamma]\[Theta]\[Theta]", " ", 
         SuperscriptBox["\[Gamma]\[Rho]\[Phi]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["\[Gamma]\[Rho]\[Theta]", "2"], " ", 
         "\[Gamma]\[Phi]\[Phi]"}], "-", 
        RowBox[{
        "\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Rho]\[Rho]", " ", 
         "\[Gamma]\[Phi]\[Phi]"}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[Gamma]\[Theta]\[Phi]"}], " ", 
         "\[Gamma]\[Rho]\[Phi]"}], "+", 
        RowBox[{"\[Gamma]\[Rho]\[Theta]", " ", "\[Gamma]\[Phi]\[Phi]"}]}], 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"], " ", 
         "\[Gamma]\[Rho]\[Rho]"}], "-", 
        RowBox[{
        "2", " ", "\[Gamma]\[Theta]\[Phi]", " ", "\[Gamma]\[Rho]\[Theta]", 
         " ", "\[Gamma]\[Rho]\[Phi]"}], "+", 
        RowBox[{
         SuperscriptBox["\[Gamma]\[Rho]\[Theta]", "2"], " ", 
         "\[Gamma]\[Phi]\[Phi]"}], "+", 
        RowBox[{"\[Gamma]\[Theta]\[Theta]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Gamma]\[Rho]\[Phi]", "2"], "-", 
           RowBox[{"\[Gamma]\[Rho]\[Rho]", " ", "\[Gamma]\[Phi]\[Phi]"}]}], 
          ")"}]}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[Gamma]\[Theta]\[Phi]"}], " ", 
         "\[Gamma]\[Rho]\[Theta]"}], "+", 
        RowBox[{"\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Rho]\[Phi]"}]}], 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"], " ", 
         "\[Gamma]\[Rho]\[Rho]"}], "-", 
        RowBox[{
        "2", " ", "\[Gamma]\[Theta]\[Phi]", " ", "\[Gamma]\[Rho]\[Theta]", 
         " ", "\[Gamma]\[Rho]\[Phi]"}], "+", 
        RowBox[{
         SuperscriptBox["\[Gamma]\[Rho]\[Theta]", "2"], " ", 
         "\[Gamma]\[Phi]\[Phi]"}], "+", 
        RowBox[{"\[Gamma]\[Theta]\[Theta]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Gamma]\[Rho]\[Phi]", "2"], "-", 
           RowBox[{"\[Gamma]\[Rho]\[Rho]", " ", "\[Gamma]\[Phi]\[Phi]"}]}], 
          ")"}]}]}]]},
     {
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[Gamma]\[Theta]\[Phi]"}], " ", 
         "\[Gamma]\[Rho]\[Phi]"}], "+", 
        RowBox[{"\[Gamma]\[Rho]\[Theta]", " ", "\[Gamma]\[Phi]\[Phi]"}]}], 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"], " ", 
         "\[Gamma]\[Rho]\[Rho]"}], "-", 
        RowBox[{
        "2", " ", "\[Gamma]\[Theta]\[Phi]", " ", "\[Gamma]\[Rho]\[Theta]", 
         " ", "\[Gamma]\[Rho]\[Phi]"}], "+", 
        RowBox[{
         SuperscriptBox["\[Gamma]\[Rho]\[Theta]", "2"], " ", 
         "\[Gamma]\[Phi]\[Phi]"}], "+", 
        RowBox[{"\[Gamma]\[Theta]\[Theta]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Gamma]\[Rho]\[Phi]", "2"], "-", 
           RowBox[{"\[Gamma]\[Rho]\[Rho]", " ", "\[Gamma]\[Phi]\[Phi]"}]}], 
          ")"}]}]}]], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "\[Gamma]\[Theta]\[Theta]"]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Gamma]\[Rho]\[Phi]", "2"], "-", 
         RowBox[{"\[Gamma]\[Rho]\[Rho]", " ", "\[Gamma]\[Phi]\[Phi]"}]}], 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"], " ", 
          "\[Gamma]\[Rho]\[Rho]"}], "-", 
         RowBox[{
         "2", " ", "\[Gamma]\[Theta]\[Phi]", " ", "\[Gamma]\[Rho]\[Theta]", 
          " ", "\[Gamma]\[Rho]\[Phi]"}], "+", 
         RowBox[{"\[Gamma]\[Theta]\[Theta]", " ", 
          SuperscriptBox["\[Gamma]\[Rho]\[Phi]", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Gamma]\[Rho]\[Theta]", "2"], " ", 
          "\[Gamma]\[Phi]\[Phi]"}], "-", 
         RowBox[{
         "\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Rho]\[Rho]", " ", 
          "\[Gamma]\[Phi]\[Phi]"}]}]]}], 
      FractionBox[
       RowBox[{
        RowBox[{"\[Gamma]\[Theta]\[Phi]", " ", "\[Gamma]\[Rho]\[Rho]"}], "-", 
        
        RowBox[{"\[Gamma]\[Rho]\[Theta]", " ", "\[Gamma]\[Rho]\[Phi]"}]}], 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"], " ", 
         "\[Gamma]\[Rho]\[Rho]"}], "-", 
        RowBox[{
        "2", " ", "\[Gamma]\[Theta]\[Phi]", " ", "\[Gamma]\[Rho]\[Theta]", 
         " ", "\[Gamma]\[Rho]\[Phi]"}], "+", 
        RowBox[{"\[Gamma]\[Theta]\[Theta]", " ", 
         SuperscriptBox["\[Gamma]\[Rho]\[Phi]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["\[Gamma]\[Rho]\[Theta]", "2"], " ", 
         "\[Gamma]\[Phi]\[Phi]"}], "-", 
        RowBox[{
        "\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Rho]\[Rho]", " ", 
         "\[Gamma]\[Phi]\[Phi]"}]}]]},
     {
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[Gamma]\[Theta]\[Phi]"}], " ", 
         "\[Gamma]\[Rho]\[Theta]"}], "+", 
        RowBox[{"\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Rho]\[Phi]"}]}], 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"], " ", 
         "\[Gamma]\[Rho]\[Rho]"}], "-", 
        RowBox[{
        "2", " ", "\[Gamma]\[Theta]\[Phi]", " ", "\[Gamma]\[Rho]\[Theta]", 
         " ", "\[Gamma]\[Rho]\[Phi]"}], "+", 
        RowBox[{
         SuperscriptBox["\[Gamma]\[Rho]\[Theta]", "2"], " ", 
         "\[Gamma]\[Phi]\[Phi]"}], "+", 
        RowBox[{"\[Gamma]\[Theta]\[Theta]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Gamma]\[Rho]\[Phi]", "2"], "-", 
           RowBox[{"\[Gamma]\[Rho]\[Rho]", " ", "\[Gamma]\[Phi]\[Phi]"}]}], 
          ")"}]}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"\[Gamma]\[Theta]\[Phi]", " ", "\[Gamma]\[Rho]\[Rho]"}], "-", 
        
        RowBox[{"\[Gamma]\[Rho]\[Theta]", " ", "\[Gamma]\[Rho]\[Phi]"}]}], 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"], " ", 
         "\[Gamma]\[Rho]\[Rho]"}], "-", 
        RowBox[{
        "2", " ", "\[Gamma]\[Theta]\[Phi]", " ", "\[Gamma]\[Rho]\[Theta]", 
         " ", "\[Gamma]\[Rho]\[Phi]"}], "+", 
        RowBox[{"\[Gamma]\[Theta]\[Theta]", " ", 
         SuperscriptBox["\[Gamma]\[Rho]\[Phi]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["\[Gamma]\[Rho]\[Theta]", "2"], " ", 
         "\[Gamma]\[Phi]\[Phi]"}], "-", 
        RowBox[{
        "\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Rho]\[Rho]", " ", 
         "\[Gamma]\[Phi]\[Phi]"}]}]], 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Gamma]\[Rho]\[Theta]", "2"], "-", 
        RowBox[{"\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Rho]\[Rho]"}]}], 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"], " ", 
         "\[Gamma]\[Rho]\[Rho]"}], "-", 
        RowBox[{
        "2", " ", "\[Gamma]\[Theta]\[Phi]", " ", "\[Gamma]\[Rho]\[Theta]", 
         " ", "\[Gamma]\[Rho]\[Phi]"}], "+", 
        RowBox[{"\[Gamma]\[Theta]\[Theta]", " ", 
         SuperscriptBox["\[Gamma]\[Rho]\[Phi]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["\[Gamma]\[Rho]\[Theta]", "2"], " ", 
         "\[Gamma]\[Phi]\[Phi]"}], "-", 
        RowBox[{
        "\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Rho]\[Rho]", " ", 
         "\[Gamma]\[Phi]\[Phi]"}]}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.822125872080345*^9, 3.822126777457218*^9, 3.822192525574991*^9, 
   3.822222914691187*^9, 3.82237067553406*^9, 3.8223708333612423`*^9, 
   3.82237087168546*^9, 3.8223711141076202`*^9, 3.822460577309125*^9, 
   3.824879790487762*^9, {3.827127170404893*^9, 3.827127188071249*^9}, 
   3.8279412171099987`*^9, 3.8282719969155807`*^9, 3.828272048593672*^9, 
   3.8284272255630417`*^9, 3.8284602997906303`*^9, 3.8439909860400333`*^9, 
   3.843991834255002*^9, 3.8468272203482227`*^9, {3.8468284348042088`*^9, 
   3.846828447676614*^9}},
 CellLabel->
  "Out[130]//MatrixForm=",ExpressionUUID->"0d7dd721-6b9f-4bc1-9021-\
b00e64674a84"]
}, Open  ]],

Cell[TextData[{
 "The projector ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox[
      SubscriptBox["P", 
       RowBox[{"(", "\[Theta]", ")"}]], "ij"], "kl"], "=", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], 
      SubscriptBox[
       SuperscriptBox[
        SubscriptBox["q", 
         RowBox[{"(", "\[Theta]", ")"}]], "k"], "i"], 
      SubscriptBox[
       SuperscriptBox[
        SubscriptBox["q", 
         RowBox[{"(", "\[Theta]", ")"}]], "l"], "j"]}], " ", "+", " ", 
     RowBox[{
      FractionBox["1", "2"], 
      SubscriptBox[
       SuperscriptBox[
        SubscriptBox["q", 
         RowBox[{"(", "\[Theta]", ")"}]], "k"], "j"], 
      SubscriptBox[
       SuperscriptBox[
        SubscriptBox["q", 
         RowBox[{"(", "\[Theta]", ")"}]], "l"], "i"]}], " ", "-", " ", 
     RowBox[{
      FractionBox["1", "2"], 
      SubscriptBox[
       SubscriptBox["q", 
        RowBox[{"(", "\[Theta]", ")"}]], "ij"], " ", 
      SuperscriptBox[
       SubscriptBox["q", 
        RowBox[{"(", "\[Theta]", ")"}]], "kl"]}]}]}], TraditionalForm]],
  ExpressionUUID->"699eb197-7e4d-4d9d-a066-701913180456"],
 ":"
}], "Text",
 CellChangeTimes->{{3.822125398730113*^9, 3.822125481281106*^9}, 
   3.822125881091175*^9, {3.827127208293659*^9, 
   3.827127249740672*^9}},ExpressionUUID->"89233726-2541-4d6d-ac23-\
ab4c3e6f22a2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P\[Theta]dduu", " ", "=", " ", 
   RowBox[{
    RowBox[{"Table", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"q\[Theta]ud", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "i"}], "]"}], "]"}], " ", 
          RowBox[{"q\[Theta]ud", "[", 
           RowBox[{"[", 
            RowBox[{"l", ",", "j"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
         "+", " ", 
         RowBox[{
          RowBox[{"q\[Theta]ud", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "j"}], "]"}], "]"}], " ", 
          RowBox[{"q\[Theta]ud", "[", 
           RowBox[{"[", 
            RowBox[{"l", ",", "i"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
         "-", " ", 
         RowBox[{
          RowBox[{"q\[Theta]dd", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", 
          RowBox[{"q\[Theta]uu", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "l"}], "]"}], "]"}]}]}], "\[IndentingNewLine]", 
        ")"}]}], "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "3"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "\[IndentingNewLine]", 
     "]"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.822125883850141*^9, 3.822126010877842*^9}, {
  3.827127251807686*^9, 3.8271272660533543`*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"e91eff71-a79d-479a-9bf8-77f3b2c35a16"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mink0", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Gamma]\[Rho]\[Rho]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", "1"}], "]"}]}], ",", 
     RowBox[{"\[Gamma]\[Theta]\[Theta]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", 
        SuperscriptBox["\[Rho]", "2"]}], "]"}]}], ",", 
     RowBox[{"\[Gamma]\[Phi]\[Phi]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", 
        RowBox[{
         SuperscriptBox["\[Rho]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], "]"}]}], ",", 
     RowBox[{"\[Gamma]\[Rho]\[Theta]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", "0"}], "]"}]}], ",", 
     RowBox[{"\[Gamma]\[Rho]\[Phi]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", "0"}], "]"}]}], ",", 
     RowBox[{"\[Gamma]\[Theta]\[Phi]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", "0"}], "]"}]}], ",", 
     RowBox[{"K\[Theta]\[Theta]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", "0"}], "]"}]}], ",", 
     RowBox[{"K\[Phi]\[Phi]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", "0"}], "]"}]}], ",", 
     RowBox[{"K\[Theta]\[Phi]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", "0"}], "]"}]}], ",", 
     RowBox[{"\[Beta]u\[Rho]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", "0"}], "]"}]}], ",", 
     RowBox[{"\[Beta]u\[Theta]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", "0"}], "]"}]}], ",", 
     RowBox[{"\[Beta]u\[Phi]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", "0"}], "]"}]}], ",", 
     RowBox[{"\[Alpha]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", "1"}], "]"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.827127351301963*^9, 3.8271273764051733`*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"dcae9df1-ac21-49a0-871d-09bb87fb89e0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"P\[Theta]dduuMink", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"P\[Theta]dduu", "/.", "toFunc"}], "/.", "mink0"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.827127341754375*^9, 3.8271273427485027`*^9}, {
  3.827127380683381*^9, 3.8271273923206797`*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"7f947278-5a9b-4cd3-ac01-9aa3b74f9a3a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "2"], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Rho]", "2"]}]]}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         FractionBox["1", "2"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "2"], ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         FractionBox["1", "2"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "2"], ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          SuperscriptBox["\[Rho]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ",", "0", ",", 
         "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         FractionBox["1", "2"]}], "}"}]}], "}"}]}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.827127343182873*^9, {3.8271273828169823`*^9, 3.827127392668973*^9}, 
   3.827941217367835*^9, 3.828272048649329*^9, 3.828427225792448*^9, 
   3.828460300096238*^9, 3.8439909862502604`*^9, 3.843991834339736*^9, 
   3.846827220527416*^9, {3.846828435009054*^9, 3.8468284477685127`*^9}},
 CellLabel->
  "Out[133]=",ExpressionUUID->"3aa9736b-fc21-41ea-9647-19bc2f9d9961"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Apply the projectors of the spatial metric ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Delta]\[Gamma]", "ij"], TraditionalForm]],ExpressionUUID->
  "70496393-349b-47d3-9ed6-14ccfd08cf88"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Delta]K", "ij"], TraditionalForm]],ExpressionUUID->
  "aecea3ab-203f-4855-a8a6-52bc69ab2588"]
}], "Section",
 CellChangeTimes->{{3.8221293231216507`*^9, 3.822129328970072*^9}, {
  3.827147744612741*^9, 3.8271477703016376`*^9}, {3.82842718840381*^9, 
  3.828427191514018*^9}},ExpressionUUID->"ce90785b-5e2c-4906-b42c-\
570cb8c06c76"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"I\[Gamma]ddFunc", "=", 
   RowBox[{"I\[Gamma]dd", "/.", "toFunc"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]ddFunc", "=", 
   RowBox[{"\[Gamma]dd", "/.", "toFunc"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.826346719604774*^9, 3.826346732302142*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"26214790-a1f2-4951-a3bb-4d08b6f75ebb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"linearize", "=", 
   RowBox[{"{", "\[IndentingNewLine]", " ", 
    RowBox[{
     RowBox[{"\[Alpha]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", 
        RowBox[{
         RowBox[{"\[Alpha]0", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"\[Delta]\[Alpha]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Beta]u\[Rho]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", 
        RowBox[{
         RowBox[{"\[Beta]u\[Rho]0", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"\[Delta]\[Beta]u\[Rho]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Beta]u\[Theta]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", 
        RowBox[{
         RowBox[{"\[Beta]u\[Theta]0", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"\[Delta]\[Beta]u\[Theta]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Beta]u\[Phi]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", 
        RowBox[{
         RowBox[{"\[Beta]u\[Phi]0", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"\[Delta]\[Beta]u\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"\[Gamma]\[Rho]\[Rho]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", 
        RowBox[{
         RowBox[{"\[Gamma]\[Rho]\[Rho]0", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"\[Delta]\[Gamma]\[Rho]\[Rho]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Gamma]\[Theta]\[Theta]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", 
        RowBox[{
         RowBox[{"\[Gamma]\[Theta]\[Theta]0", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"\[Delta]\[Gamma]\[Theta]\[Theta]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Gamma]\[Rho]\[Theta]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", 
        RowBox[{
         RowBox[{"\[Gamma]\[Rho]\[Theta]0", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"\[Delta]\[Gamma]\[Rho]\[Theta]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Gamma]\[Rho]\[Phi]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", 
        RowBox[{
         RowBox[{"\[Gamma]\[Rho]\[Phi]0", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"\[Delta]\[Gamma]\[Rho]\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Gamma]\[Theta]\[Phi]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", 
        RowBox[{
         RowBox[{"\[Gamma]\[Theta]\[Phi]0", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"\[Delta]\[Gamma]\[Theta]\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Gamma]\[Phi]\[Phi]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", 
        RowBox[{
         RowBox[{"\[Gamma]\[Phi]\[Phi]0", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"\[Delta]\[Gamma]\[Phi]\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"K\[Theta]\[Theta]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", 
        RowBox[{
         RowBox[{"K\[Theta]\[Theta]0", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"\[Delta]K\[Theta]\[Theta]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"K\[Theta]\[Phi]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", 
        RowBox[{
         RowBox[{"K\[Theta]\[Phi]0", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"\[Delta]K\[Theta]\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"K\[Phi]\[Phi]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", 
        RowBox[{
         RowBox[{"K\[Phi]\[Phi]0", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"\[Delta]K\[Phi]\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}]}], "]"}]}]}], "\[IndentingNewLine]", "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.826372561874524*^9, 3.8263727275074883`*^9}, 
   3.826372765058379*^9, {3.826372942414337*^9, 3.8263729739940443`*^9}, {
   3.826379542043501*^9, 3.826379591113967*^9}, {3.8264540702717953`*^9, 
   3.826454178189101*^9}, {3.826799506197941*^9, 3.8267995069511213`*^9}, {
   3.8267995639381437`*^9, 3.826799599759891*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"6172b616-4aff-4298-975d-bbb9dff5bbc9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mink", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Gamma]\[Rho]\[Rho]0", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", "1"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Gamma]\[Theta]\[Theta]0", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", 
        SuperscriptBox["\[Rho]", "2"]}], "]"}]}], ",", "\[IndentingNewLine]", 
     
     RowBox[{"\[Gamma]\[Phi]\[Phi]0", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", 
        RowBox[{
         SuperscriptBox["\[Rho]", "2"], 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Gamma]\[Rho]\[Theta]0", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Gamma]\[Rho]\[Phi]0", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Gamma]\[Theta]\[Phi]0", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"K\[Theta]\[Theta]0", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"K\[Phi]\[Phi]0", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"K\[Theta]\[Phi]0", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"\[Beta]u\[Rho]0", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Beta]u\[Theta]0", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Beta]u\[Phi]0", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Alpha]0", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", "1"}], "]"}]}]}], "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.826372783222651*^9, 3.8263728998348703`*^9}, {
  3.826372982397093*^9, 3.826373001524925*^9}, {3.826454182574027*^9, 
  3.8264542116828547`*^9}, {3.8264543033681993`*^9, 3.826454316021019*^9}, {
  3.8267996087665567`*^9, 3.826799617308424*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"b692c37e-31a3-47cd-86ff-568b76e72358"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]\[Gamma]ddLinMink", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"\[Gamma]ddFunc", "/.", "linearize"}], ",", "\[Epsilon]"}], 
     "]"}], "/.", 
    RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], "/.", "mink"}]}]], "Input",
 CellChangeTimes->{{3.827127733640711*^9, 3.8271277629166718`*^9}, {
  3.827128391017295*^9, 3.8271283915579233`*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"cfcf2d7f-978c-4a0b-9b92-a51ec64aa6d5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Delta]\[Gamma]\[Rho]\[Rho]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     ",", 
     RowBox[{"\[Delta]\[Gamma]\[Rho]\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     ",", 
     RowBox[{"\[Delta]\[Gamma]\[Rho]\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Delta]\[Gamma]\[Rho]\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     ",", 
     RowBox[{"\[Delta]\[Gamma]\[Theta]\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     ",", 
     RowBox[{"\[Delta]\[Gamma]\[Theta]\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Delta]\[Gamma]\[Rho]\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     ",", 
     RowBox[{"\[Delta]\[Gamma]\[Theta]\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     ",", 
     RowBox[{"\[Delta]\[Gamma]\[Phi]\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.82712774145533*^9, 3.827127763568548*^9}, 
   3.827128392855114*^9, 3.82794121740471*^9, 3.828272106584449*^9, 
   3.828427225848873*^9, 3.828460300153442*^9, 3.84399098633117*^9, 
   3.843991834389682*^9, 3.846827220574286*^9, {3.8468284350761757`*^9, 
   3.8468284478425617`*^9}},
 CellLabel->
  "Out[138]=",ExpressionUUID->"49626a95-7ff4-40b4-b814-cfb6625d4a3f"]
}, Open  ]],

Cell[TextData[{
 "Act with the projector on the spatial metric:\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["w", 
     RowBox[{
      RowBox[{"(", "\[Theta]", ")"}], "ij"}]], " ", "=", " ", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["P", 
       RowBox[{
        RowBox[{"(", "\[Theta]", ")"}], "ij"}]], "kl"], 
     SubscriptBox["\[Gamma]", "kl"]}]}], TraditionalForm]],ExpressionUUID->
  "6f874a95-1941-47b8-8484-8ba3d02f4b9f"],
 " "
}], "Text",
 CellChangeTimes->{{3.822126022624922*^9, 3.8221260973345633`*^9}, {
  3.827127780710644*^9, 
  3.8271277883427763`*^9}},ExpressionUUID->"2b44d02e-3120-43ab-8198-\
ffed9d7239bc"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"w\[Theta]ddLinMink", "=", 
   RowBox[{
    RowBox[{"Table", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"P\[Theta]dduuMink", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "]"}], " ", 
         RowBox[{"\[Delta]\[Gamma]ddLinMink", "[", 
          RowBox[{"[", 
           RowBox[{"k", ",", "l"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"w\[Theta]ddLinMink", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.822126100449443*^9, 3.8221261659083557`*^9}, {
   3.822126790867383*^9, 3.822126791616476*^9}, {3.822193711100737*^9, 
   3.8221937168721237`*^9}, {3.8221937976191587`*^9, 3.822193806146193*^9}, {
   3.827127791126746*^9, 3.82712779898473*^9}, 3.8271283965973177`*^9},
 CellLabel->
  "In[139]:=",ExpressionUUID->"96017d47-acdd-45fb-9cff-982a3333ee58"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Delta]\[Gamma]\[Rho]\[Rho]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
           RowBox[{"\[Delta]\[Gamma]\[Phi]\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}], 
          SuperscriptBox["\[Rho]", "2"]]}], ")"}]}], "0", 
      RowBox[{"\[Delta]\[Gamma]\[Rho]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
     {"0", "0", "0"},
     {
      RowBox[{"\[Delta]\[Gamma]\[Rho]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "0", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[Rho]", "2"]}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          RowBox[{"\[Delta]\[Gamma]\[Rho]\[Rho]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], "+", 
         RowBox[{"\[Delta]\[Gamma]\[Phi]\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], ")"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.822126166213874*^9, {3.8221267844488792`*^9, 3.822126792304421*^9}, 
   3.822193717527432*^9, 3.822193806461318*^9, 3.822222915123434*^9, 
   3.8223706757891207`*^9, 3.822370833502226*^9, 3.822370871974272*^9, 
   3.822371114311419*^9, 3.82246057761419*^9, 3.822466255992208*^9, 
   3.824879809487194*^9, 3.82712780091122*^9, 3.827128397981468*^9, 
   3.827941217585417*^9, 3.828272108941024*^9, 3.828427226026513*^9, 
   3.828460300309993*^9, 3.843990986541086*^9, 3.843991834509124*^9, 
   3.846827220672171*^9, {3.84682843518782*^9, 3.846828447887381*^9}},
 CellLabel->
  "Out[140]//MatrixForm=",ExpressionUUID->"0295ef81-c6e3-43e3-93cf-\
305444dd0a54"]
}, Open  ]],

Cell[TextData[{
 "There are two combinations above\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Delta]\[Gamma]", "\[Rho]\[Phi]"], " ", "and", " ", 
     FractionBox["1", "2"], 
     SubscriptBox["\[Delta]\[Gamma]", "\[Rho]\[Rho]"]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", 
       SuperscriptBox["\[Rho]", "2"], 
       RowBox[{
        SuperscriptBox["sin", "2"], "(", "\[Theta]", ")"}]}]], 
     SubscriptBox["\[Delta]\[Gamma]", "\[Phi]\[Phi]"]}]}], TraditionalForm]],
  ExpressionUUID->"59aa7ae3-9f13-4792-b87d-f50788c0f96b"],
 "\nwhich correspond to \n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["h", "\[Cross]"], " ", "and", " ", 
    SubscriptBox["h", "+"]}], TraditionalForm]],ExpressionUUID->
  "d7f8f3f5-6c03-45cf-af66-c244404ead5c"],
 "."
}], "Text",
 CellChangeTimes->{{3.827127828530183*^9, 3.8271279327545443`*^9}, {
  3.8271282992079287`*^9, 3.827128331233046*^9}, {3.827141987909583*^9, 
  3.827141990596691*^9}, {3.827145235437602*^9, 3.827145239604061*^9}, {
  3.8271524261016912`*^9, 
  3.827152426687758*^9}},ExpressionUUID->"66749f23-54ae-4c5d-9f85-\
78d24648717d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"hplus", "=", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"\[Delta]\[Gamma]\[Rho]\[Rho]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
   "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"Csc", "[", "\[Theta]c", "]"}], "2"], " ", 
     RowBox[{"\[Delta]\[Gamma]\[Phi]\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Rho]c", "2"]}]]}]}]], "Input",
 CellChangeTimes->{{3.8271524315769367`*^9, 3.8271524523971357`*^9}, {
  3.8271524846015787`*^9, 3.82715249018042*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"fd2c78ed-872f-43d0-abe4-aa3935b35cf0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"\[Delta]\[Gamma]\[Rho]\[Rho]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
  "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"Csc", "[", "\[Theta]c", "]"}], "2"], " ", 
    RowBox[{"\[Delta]\[Gamma]\[Phi]\[Phi]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Rho]c", "2"]}]]}]], "Output",
 CellChangeTimes->{{3.827152443380314*^9, 3.827152453076782*^9}, 
   3.827152490436675*^9, 3.827941217626762*^9, 3.8282721112508307`*^9, 
   3.828427226055971*^9, 3.8284603003391237`*^9, 3.843990986583082*^9, 
   3.843991834533959*^9, 3.846827220694927*^9, {3.846828435227817*^9, 
   3.8468284479320927`*^9}},
 CellLabel->
  "Out[141]=",ExpressionUUID->"ced89ed6-6e4e-4444-886a-6f5e58c95e49"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"hcross", "=", 
  RowBox[{"w\[Theta]ddLinMink", "[", 
   RowBox[{"[", 
    RowBox[{"1", ",", "3"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8271524486073303`*^9, 3.827152466709157*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"24d41b1f-75a2-4327-928d-2924dd416dc7"],

Cell[BoxData[
 RowBox[{"\[Delta]\[Gamma]\[Rho]\[Phi]", "[", 
  RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
  "]"}]], "Output",
 CellChangeTimes->{
  3.827152466820629*^9, 3.827941217669688*^9, 3.8282721129343147`*^9, 
   3.82842722608278*^9, 3.828460300369547*^9, 3.8439909866461897`*^9, 
   3.84399183455892*^9, 3.846827220717537*^9, {3.846828435269247*^9, 
   3.8468284479739*^9}},
 CellLabel->
  "Out[142]=",ExpressionUUID->"2b0b99aa-2e09-42c7-9170-d96d3806e7f8"]
}, Open  ]],

Cell[TextData[{
 "Next, let\[CloseCurlyQuote]s get the variable related to the Hamiltonian \
constraint:\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[DoubleStruckCapitalH]", "   ", "=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     RowBox[{
      SubscriptBox["\[PartialD]", "\[Theta]"], 
      SubscriptBox["\[Delta]\[Gamma]", "qq"]}]}]}], TraditionalForm]],
  ExpressionUUID->"9eb54306-38e1-4acc-8a59-3cb000b8a31d"],
 ":\n",
 StyleBox["NOTE: there is a different factor of 2 in the definition here and \
in the paper.\nSo,",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{
     RowBox[{"2", "\[DoubleStruckCapitalH]", " ", 
      RowBox[{"(", "here", ")"}]}], " ", "=", " ", 
     RowBox[{
      RowBox[{"[", "H", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"paper", " ", "notation"}], ")"}], " "}]}]}], TraditionalForm]],
  FontWeight->"Bold",ExpressionUUID->"a9588576-7d51-42b6-a20b-a531c30ef8ce"],
 StyleBox[" ",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{
  3.827152429518594*^9, {3.843990823424736*^9, 3.8439908346541843`*^9}, {
   3.846827011458355*^9, 
   3.8468271263889723`*^9}},ExpressionUUID->"c830319f-f49a-4d1c-a951-\
a2d2d59a096f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"q\[Theta]uuMink", "=", 
  RowBox[{
   RowBox[{"q\[Theta]uu", "/.", "toFunc"}], "/.", "mink0"}]}]], "Input",
 CellChangeTimes->{{3.8271283326598997`*^9, 3.827128348811804*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"d256e6f9-b3ab-457a-b6bb-77bf9e52a335"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], 
      SuperscriptBox["\[Rho]", "2"]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.827128336107074*^9, 3.82712834904459*^9}, 
   3.82794121771386*^9, 3.828272114632012*^9, 3.828427226108224*^9, 
   3.828460300399942*^9, 3.843990987239863*^9, 3.843991834584242*^9, 
   3.8468272207372847`*^9, {3.8468284353057756`*^9, 3.84682844801571*^9}},
 CellLabel->
  "Out[143]=",ExpressionUUID->"5338c1b5-b420-4a47-8728-e7e4a8de6a08"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]\[Gamma]qq\[Theta]", "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"q\[Theta]uuMink", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j"}], "]"}], "]"}], 
     RowBox[{"\[Delta]\[Gamma]ddLinMink", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8271283558979063`*^9, 3.827128406757019*^9}},
 CellLabel->
  "In[144]:=",ExpressionUUID->"5f32d66f-e271-412b-993d-28ce9818d0fa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]\[Gamma]\[Rho]\[Rho]", "[", 
   RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
    RowBox[{"\[Delta]\[Gamma]\[Phi]\[Phi]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
   SuperscriptBox["\[Rho]", "2"]]}]], "Output",
 CellChangeTimes->{
  3.827128407119939*^9, 3.827941217752685*^9, 3.8282721165032043`*^9, 
   3.828427226134672*^9, 3.828460300406658*^9, 3.843990987402101*^9, 
   3.843991834609354*^9, 3.846827220759059*^9, {3.8468284353456793`*^9, 
   3.846828448064352*^9}},
 CellLabel->
  "Out[144]=",ExpressionUUID->"3826e5d1-5246-48db-8483-f5c041baece9"]
}, Open  ]],

Cell["freeze the coefficients by hand", "Text",
 CellChangeTimes->{{3.827128452858033*^9, 
  3.827128458903968*^9}},ExpressionUUID->"954bb578-074c-4787-bcdc-\
c199f03425dd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]\[Gamma]qq\[Theta]2", "=", 
  RowBox[{
   RowBox[{"\[Delta]\[Gamma]\[Rho]\[Rho]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "+", 
   
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"Csc", "[", "\[Theta]c", "]"}], "2"], " ", 
     RowBox[{"\[Delta]\[Gamma]\[Phi]\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    SuperscriptBox["\[Rho]c", "2"]]}]}]], "Input",
 CellChangeTimes->{{3.827128440154853*^9, 3.827128448379064*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"4ecace3e-aa34-4de9-a07e-c3e646dbff98"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]\[Gamma]\[Rho]\[Rho]", "[", 
   RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"Csc", "[", "\[Theta]c", "]"}], "2"], " ", 
    RowBox[{"\[Delta]\[Gamma]\[Phi]\[Phi]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
   SuperscriptBox["\[Rho]c", "2"]]}]], "Output",
 CellChangeTimes->{
  3.827128449214058*^9, 3.827941217792424*^9, 3.82827212005376*^9, 
   3.8284272261601458`*^9, 3.828460300436883*^9, 3.843990987448751*^9, 
   3.843991834634906*^9, 3.846827220780735*^9, {3.846828435391995*^9, 
   3.846828448108954*^9}},
 CellLabel->
  "Out[145]=",ExpressionUUID->"dd1d573d-9445-4070-9040-4d08a2e35609"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"H\[Theta]var", "=", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"-", "1"}], "2"], 
    RowBox[{"D", "[", 
     RowBox[{"\[Delta]\[Gamma]qq\[Theta]2", ",", "\[Theta]"}], "]"}]}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.827128413284951*^9, 3.827128464701725*^9}, {
  3.8439908542565327`*^9, 3.84399085527153*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"47a882cf-1047-48be-8437-99f8388fc8f1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], " ", 
   RowBox[{
    SuperscriptBox["\[Delta]\[Gamma]\[Rho]\[Rho]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
  "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"Csc", "[", "\[Theta]c", "]"}], "2"], " ", 
    RowBox[{
     SuperscriptBox["\[Delta]\[Gamma]\[Phi]\[Phi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Rho]c", "2"]}]]}]], "Output",
 CellChangeTimes->{{3.827128434483399*^9, 3.827128464938004*^9}, 
   3.8279412178334312`*^9, 3.828272121824245*^9, 3.828427226187419*^9, 
   3.828460300467957*^9, 3.843990987487865*^9, 3.843991834660232*^9, 
   3.846827220804359*^9, {3.8468284354376783`*^9, 3.846828448148643*^9}},
 CellLabel->
  "Out[146]=",ExpressionUUID->"dc95c93f-47f6-493b-a64e-c8dfe0e30f98"]
}, Open  ]],

Cell[TextData[{
 "Compute ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Delta]K", "qq"], "=", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["q", 
       RowBox[{"(", "\[Theta]", ")"}]], "ij"], 
     SubscriptBox["\[Delta]K", "ij"]}]}], TraditionalForm]],ExpressionUUID->
  "f320073f-cca4-4c92-929c-559159268dad"]
}], "Text",
 CellChangeTimes->{{3.827144851614019*^9, 
  3.8271448746516657`*^9}},ExpressionUUID->"7c4f3a53-4101-44f7-b13d-\
e5ba4176c13d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]Kdd", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\[Delta]K\[Rho]\[Rho]", ",", "\[Delta]K\[Rho]\[Theta]", ",", 
       "\[Delta]K\[Rho]\[Phi]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "\[Delta]K\[Rho]\[Theta]", ",", "\[Delta]K\[Theta]\[Theta]", ",", 
       "\[Delta]K\[Theta]\[Phi]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "\[Delta]K\[Rho]\[Phi]", ",", "\[Delta]K\[Theta]\[Phi]", ",", 
       "\[Delta]K\[Phi]\[Phi]"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.82714479081522*^9, 3.827144845947069*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"9ceb3fed-f521-445a-9ff5-3ef97886dd58"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]Kqq\[Theta]", "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"q\[Theta]uuMink", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j"}], "]"}], "]"}], 
     RowBox[{"\[Delta]Kdd", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.827144883494239*^9, 3.8271449069296827`*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"409e475a-221a-4295-a229-28dd0d95934e"],

Cell[BoxData[
 RowBox[{"\[Delta]K\[Rho]\[Rho]", "+", 
  FractionBox[
   RowBox[{"\[Delta]K\[Phi]\[Phi]", " ", 
    SuperscriptBox[
     RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}], 
   SuperscriptBox["\[Rho]", "2"]]}]], "Output",
 CellChangeTimes->{{3.82714489881308*^9, 3.827144908532496*^9}, 
   3.8279412178860483`*^9, 3.828427226244385*^9, 3.8284603005269327`*^9, 
   3.843990987541368*^9, 3.843991834690741*^9, 3.8468272208322287`*^9, {
   3.8468284355865393`*^9, 3.846828448194425*^9}},
 CellLabel->
  "Out[148]=",ExpressionUUID->"b3faaa28-2aa2-4f9b-977b-3d2652319003"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Load the equations; the affine null gauge is not imposed yet", "Chapter",
 CellChangeTimes->{{3.821684475218899*^9, 3.8216844779773283`*^9}, {
  3.82819404773025*^9, 
  3.8281940611263514`*^9}},ExpressionUUID->"352b6fe8-bf0b-4fc5-95ed-\
63dfba2333ae"],

Cell["\<\
The full field equations for GR in a generalized Bondi-like gauge and in \
vacuum are computed in ./Rdd.nb and extracted to Rdd.m.
Load the full non-linear equations:\
\>", "Text",
 CellChangeTimes->{{3.828237626819305*^9, 
  3.8282377094469*^9}},ExpressionUUID->"f0e6c50d-9866-4513-9be8-c4d88625f989"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Rdd", "=", 
  RowBox[{
  "Import", "[", 
   "\"\</home/thanasis/repos/BSWP/Papers/drafts/anc/mathematica/Rdd.m\>\"", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.821260866734131*^9, 3.821260877591267*^9}, {
  3.828182215658873*^9, 3.828182225857595*^9}, {3.843990871942318*^9, 
  3.843990872301168*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"d56dcc93-7405-4af4-98ee-b0f3a777bb84"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             TemplateBox[{"1"},
              "OutputSizeLimit`Skeleton"], ",", 
             TemplateBox[{"1"},
              "OutputSizeLimit`Skeleton"], ",", 
             TemplateBox[{"1"},
              "OutputSizeLimit`Skeleton"], ",", 
             RowBox[{
              TemplateBox[{"47"},
               "OutputSizeLimit`Skeleton"], "+", 
              FractionBox[
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton"], 
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton"]]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             TemplateBox[{"1"},
              "OutputSizeLimit`Skeleton"], ",", 
             TemplateBox[{"1"},
              "OutputSizeLimit`Skeleton"], ",", 
             TemplateBox[{"1"},
              "OutputSizeLimit`Skeleton"], ",", 
             RowBox[{
              FractionBox[
               RowBox[{
                RowBox[{
                 SuperscriptBox["gur", 
                  TemplateBox[{"1"},
                   "OutputSizeLimit`Skeleton"],
                  MultilineFunction->None], "[", 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton"], "]"}], " ", 
                TemplateBox[{"1"},
                 "OutputSizeLimit`Skeleton"]}], 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton"], "2"]}]], "+", 
              TemplateBox[{"28"},
               "OutputSizeLimit`Skeleton"]}]}], "}"}], ",", 
           RowBox[{"{", 
            TemplateBox[{"1"},
             "OutputSizeLimit`Skeleton"], "}"}], ",", 
           RowBox[{"{", 
            TemplateBox[{"1"},
             "OutputSizeLimit`Skeleton"], "}"}]}], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{80., {3., 10.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{72., {0., 10.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 149, 20028975323632454598, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{81., {0., 10.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 149, 20028975323632454598, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{61., {0., 10.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 149, 20028975323632454598, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{110., {0., 10.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[20028975323632454598 === $SessionID, 
   Out[149], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{
  3.8212608800885057`*^9, 3.821261072589591*^9, 3.821277273402882*^9, 
   3.821331347085455*^9, 3.8213323444537783`*^9, 3.8213388788556557`*^9, 
   3.821339495953012*^9, 3.821356334483756*^9, 3.821528448585761*^9, 
   3.821615180448257*^9, 3.8216152678912277`*^9, 3.821615768176735*^9, 
   3.821679299730096*^9, 3.821769347721081*^9, 3.822369897270158*^9, 
   3.828086045007181*^9, {3.828094353426036*^9, 3.8280943667136908`*^9}, {
   3.828094399692137*^9, 3.828094412280589*^9}, 3.8281073877079697`*^9, 
   3.8281698460623293`*^9, 3.8281822277507257`*^9, 3.828237591312191*^9, 
   3.828427284052228*^9, 3.8284603012850237`*^9, 3.843990988164301*^9, 
   3.843991835206403*^9, 3.846827221218734*^9, {3.846828436046811*^9, 
   3.8468284486891937`*^9}},
 CellLabel->
  "Out[149]=",ExpressionUUID->"a5fbf2a7-1d0a-48df-a453-d6e8206fa59d"]
}, Open  ]],

Cell[TextData[{
 "The full Bondi-like system (the main equations) is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["R", "rr"], " ", "=", " ", 
    RowBox[{
     SubscriptBox["R", "r\[Theta]"], " ", "=", " ", 
     RowBox[{
      SubscriptBox["R", "r\[Phi]"], " ", "=", " ", 
      RowBox[{
       SubscriptBox["R", "\[Theta]\[Theta]"], " ", "=", " ", 
       RowBox[{
        SubscriptBox["R", "\[Theta]\[Phi]"], " ", "=", " ", 
        RowBox[{
         SubscriptBox["R", "\[Phi]\[Phi]"], " ", "=", 
         RowBox[{"0", ":"}]}]}]}]}]}]}], TraditionalForm]],ExpressionUUID->
  "f601d76d-31f9-43af-99b3-b5d13cc2e5d7"]
}], "Text",
 CellChangeTimes->{{3.821261430400769*^9, 3.821261462933247*^9}, {
  3.82818224132491*^9, 3.828182243177846*^9}, {3.8281872673206882`*^9, 
  3.828187288978931*^9}, {3.828237717852147*^9, 
  3.8282377311748047`*^9}},ExpressionUUID->"ead3458f-af66-4945-9f42-\
4b72bba5dbd1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fullsys", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Rdd", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "2"}], "]"}], "]"}], ",", 
     RowBox[{"Rdd", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "3"}], "]"}], "]"}], ",", 
     RowBox[{"Rdd", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "4"}], "]"}], "]"}], ",", 
     RowBox[{"Rdd", "[", 
      RowBox[{"[", 
       RowBox[{"3", ",", "3"}], "]"}], "]"}], ",", 
     RowBox[{"Rdd", "[", 
      RowBox[{"[", 
       RowBox[{"3", ",", "4"}], "]"}], "]"}], ",", 
     RowBox[{"Rdd", "[", 
      RowBox[{"[", 
       RowBox[{"4", ",", "4"}], "]"}], "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.821261340480547*^9, 3.821261405209873*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"4f662aa8-c8ca-4d51-90c7-e79029533de3"],

Cell["The trivial and supplementary equations respectively:", "Text",
 CellChangeTimes->{{3.8282377345744057`*^9, 
  3.82823774478244*^9}},ExpressionUUID->"a99bcdf4-5bf3-4769-b0ab-\
5db5a3aa4934"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"triv", "=", 
   RowBox[{"Rdd", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"suppl", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Rdd", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
     RowBox[{"Rdd", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "3"}], "]"}], "]"}], ",", 
     RowBox[{"Rdd", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "4"}], "]"}], "]"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.82152904793186*^9, 3.8215291062793303`*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"f1b026d1-3e68-4db9-96f0-7e1dbb5e89a9"]
}, Closed]],

Cell[CellGroupData[{

Cell["linearize about Minkowski and impose the affine null gauge", "Chapter",
 CellChangeTimes->{{3.821684483544189*^9, 3.821684490223201*^9}, {
  3.828427288968782*^9, 
  3.8284272953793697`*^9}},ExpressionUUID->"9736751e-20d2-48b9-a426-\
adfe727106f6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Lin", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"guu", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{
         RowBox[{"guubg", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"\[Delta]guu", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"gur", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"-", "1"}]}], 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"gurbg", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"\[Delta]gur", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}],
         "*)"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"gu\[Theta]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{
         RowBox[{"gu\[Theta]bg", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"\[Delta]gu\[Theta]", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"gu\[Phi]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{
         RowBox[{"gu\[Phi]bg", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"\[Delta]gu\[Phi]", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"g\[Theta]\[Theta]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{
         RowBox[{"g\[Theta]\[Theta]bg", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"\[Delta]g\[Theta]\[Theta]", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"g\[Theta]\[Phi]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{
         RowBox[{"g\[Theta]\[Phi]bg", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"\[Delta]g\[Theta]\[Phi]", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"g\[Phi]\[Phi]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{
         RowBox[{"g\[Phi]\[Phi]bg", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"\[Delta]g\[Phi]\[Phi]", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}]}
        ], "]"}]}]}], "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.821684510687069*^9, 3.821684587760652*^9}, {
  3.8281873003054867`*^9, 3.828187436183001*^9}, {3.828193704040565*^9, 
  3.8281937053140907`*^9}, {3.8284273177375402`*^9, 3.828427323417151*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"3a34963b-28c9-45b6-bc96-aeedd559e6b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mink", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"guubg", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"-", "1"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"gu\[Theta]bg", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"gu\[Phi]bg", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"g\[Theta]\[Phi]bg", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"g\[Theta]\[Theta]bg", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        SuperscriptBox["r", "2"]}], " ", "]"}]}], ",", "\[IndentingNewLine]", 
     
     RowBox[{"g\[Phi]\[Phi]bg", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{
         SuperscriptBox["r", "2"], "  ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], "]"}]}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.821684604292452*^9, 3.8216846764259253`*^9}, 
   3.821769341020553*^9, {3.828187443558208*^9, 3.828187494425972*^9}, {
   3.828427342979319*^9, 3.828427346999674*^9}, {3.846828382171823*^9, 
   3.8468283868785667`*^9}},
 CellLabel->
  "In[154]:=",ExpressionUUID->"9392fadf-44f1-44d0-8896-4877b1a00dab"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FullSysLinMink", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"fullsys", "/.", "Lin"}], ",", "\[Epsilon]"}], "]"}], "/.", 
       RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], "/.", "Mink"}], "//", 
     "Simplify"}], "//", "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TrivLinMink", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"triv", "/.", "Lin"}], ",", "\[Epsilon]"}], "]"}], "/.", 
       RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], "/.", "Mink"}], "//", 
     "Simplify"}], "//", "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SupplLinMink", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"suppl", "/.", "Lin"}], ",", "\[Epsilon]"}], "]"}], "/.", 
       RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], "/.", "Mink"}], "//", 
     "Simplify"}], "//", "Expand"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.821684696784614*^9, 3.821684780057996*^9}, {
  3.821685030657901*^9, 3.821685037984922*^9}, {3.828187688053295*^9, 
  3.8281876992829847`*^9}, {3.828187828851756*^9, 3.8281878330931664`*^9}},
 CellLabel->
  "In[155]:=",ExpressionUUID->"f5672bd1-aba8-4091-8caa-9854d6e6ab1c"],

Cell[CellGroupData[{

Cell["look at the 2nd \[Theta] derivatives", "Subsection",
 CellChangeTimes->{{3.828089252145988*^9, 
  3.8280892571191187`*^9}},ExpressionUUID->"300b14e1-0f7c-4a54-8517-\
01e961bace31"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Theta]dev", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Delta]guu", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]guu", "[", 
         RowBox[{"u", ",", "r", ",", 
          RowBox[{"c", " ", "\[Theta]"}], ",", "\[Phi]"}], "]"}]}], "]"}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]gu\[Theta]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]gu\[Theta]", "[", 
         RowBox[{"u", ",", "r", ",", 
          RowBox[{"c", " ", "\[Theta]"}], ",", "\[Phi]"}], "]"}]}], "]"}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]gu\[Phi]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]gu\[Phi]", "[", 
         RowBox[{"u", ",", "r", ",", 
          RowBox[{"c", " ", "\[Theta]"}], ",", "\[Phi]"}], "]"}]}], "]"}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]g\[Theta]\[Theta]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]g\[Theta]\[Theta]", "[", 
         RowBox[{"u", ",", "r", ",", 
          RowBox[{"c", " ", "\[Theta]"}], ",", "\[Phi]"}], "]"}]}], "]"}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]g\[Theta]\[Phi]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]g\[Theta]\[Phi]", "[", 
         RowBox[{"u", ",", "r", ",", 
          RowBox[{"c", " ", "\[Theta]"}], ",", "\[Phi]"}], "]"}]}], "]"}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]g\[Phi]\[Phi]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]g\[Phi]\[Phi]", "[", 
         RowBox[{"u", ",", "r", ",", 
          RowBox[{"c", " ", "\[Theta]"}], ",", "\[Phi]"}], "]"}]}], "]"}]}]}],
     "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.828087795622046*^9, 3.828087853497253*^9}, {
  3.828187507607308*^9, 3.828187605740727*^9}, {3.828427367652096*^9, 
  3.828427370458939*^9}, {3.8468283911099358`*^9, 3.846828391469184*^9}},
 CellLabel->
  "In[158]:=",ExpressionUUID->"b03b0031-08d8-4ec1-a09b-d9058e2737a8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"D", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"FullSysLinMink", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "/.", "\[Theta]dev"}], "/.", 
    RowBox[{
     RowBox[{"c", " ", "\[Theta]"}], "\[Rule]", "\[Theta]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"c", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.828087481435672*^9, 3.828087482748358*^9}, {
  3.828087865791986*^9, 3.828087867753723*^9}, {3.828187611268949*^9, 
  3.828187614640348*^9}, {3.82818783717334*^9, 3.828187837495758*^9}},
 CellLabel->
  "In[159]:=",ExpressionUUID->"a54bd221-722e-4756-b1fb-37b8214b7de0"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.828087483147602*^9, 3.828087868155054*^9, {3.8280943542674637`*^9, 
   3.828094367262401*^9}, {3.8280944001181803`*^9, 3.8280944126831217`*^9}, 
   3.828107397324827*^9, 3.828169858381075*^9, 3.828187643665489*^9, 
   3.828187724619803*^9, 3.8281878390841*^9, 3.82842737374555*^9, 
   3.828460309092157*^9, 3.8439909953009357`*^9, 3.843991837124794*^9, 
   3.8468272254837723`*^9, {3.846828440691844*^9, 3.846828449955679*^9}},
 CellLabel->
  "Out[159]=",ExpressionUUID->"0666be97-b9bb-4aa7-ad06-8a8117247e1d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"D", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"FullSysLinMink", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "/.", "\[Theta]dev"}], "/.", 
    RowBox[{
     RowBox[{"c", " ", "\[Theta]"}], "\[Rule]", "\[Theta]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"c", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.828087493227178*^9, 3.828087493715609*^9}, {
   3.828087871330303*^9, 3.828087873146413*^9}, 3.828187621784561*^9, {
   3.828187840542026*^9, 3.828187840868281*^9}},
 CellLabel->
  "In[160]:=",ExpressionUUID->"d278f426-5b1c-4af1-b808-db6250d5c36a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.82808749408146*^9, 3.828087873921958*^9, {3.8280943542901*^9, 
   3.828094367286368*^9}, {3.828094400136362*^9, 3.828094412705411*^9}, 
   3.8281073973591537`*^9, 3.8281698584143753`*^9, 3.828187645171455*^9, 
   3.828187726850646*^9, 3.82818784123796*^9, 3.8284273761191063`*^9, 
   3.828460309118396*^9, 3.843990995331459*^9, 3.843991837148039*^9, 
   3.8468272255126743`*^9, {3.846828440729491*^9, 3.8468284499924173`*^9}},
 CellLabel->
  "Out[160]=",ExpressionUUID->"ac5c1489-9f50-4518-95f5-6b278a20fbc3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"D", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"FullSysLinMink", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "/.", "\[Theta]dev"}], "/.", 
    RowBox[{
     RowBox[{"c", " ", "\[Theta]"}], "\[Rule]", "\[Theta]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"c", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8280875172823668`*^9, 3.828087517803535*^9}, {
   3.828087875791449*^9, 3.8280878785838737`*^9}, 3.828187626666574*^9, {
   3.8281878429813747`*^9, 3.828187843274145*^9}},
 CellLabel->
  "In[161]:=",ExpressionUUID->"ed6f8d95-1772-43ee-9289-126f3aac1c7e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.828087518138529*^9, 3.828087878923663*^9, {3.8280943543144283`*^9, 
   3.8280943673166533`*^9}, {3.828094400156996*^9, 3.82809441272954*^9}, 
   3.828107397394652*^9, 3.828169858447089*^9, 3.828187646825754*^9, 
   3.828187728619635*^9, 3.828187843670473*^9, 3.828427377967567*^9, 
   3.828460309144951*^9, 3.843990995357912*^9, 3.843991837174759*^9, 
   3.846827225538453*^9, {3.846828440768939*^9, 3.846828450030303*^9}},
 CellLabel->
  "Out[161]=",ExpressionUUID->"4c3ff2d6-f4af-4ea3-9e7a-03a8a44d66d6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"D", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"FullSysLinMink", "[", 
      RowBox[{"[", "4", "]"}], "]"}], "/.", "\[Theta]dev"}], "/.", 
    RowBox[{
     RowBox[{"c", " ", "\[Theta]"}], "\[Rule]", "\[Theta]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"c", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.82808754576519*^9, 3.828087546322145*^9}, {
   3.828087881027725*^9, 3.828087884136528*^9}, 3.828187631051416*^9, {
   3.828187845436562*^9, 3.8281878457644777`*^9}},
 CellLabel->
  "In[162]:=",ExpressionUUID->"c39da467-f6ff-451d-bd78-686df18c34aa"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
    RowBox[{
     SuperscriptBox["\[Delta]g\[Phi]\[Phi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
   SuperscriptBox["r", "2"]]}]], "Output",
 CellChangeTimes->{
  3.8280875466096973`*^9, 3.828087884529583*^9, {3.828094354338457*^9, 
   3.82809436734687*^9}, {3.8280944001786013`*^9, 3.828094412753621*^9}, 
   3.828107397430037*^9, 3.828169858480002*^9, 3.828187648883919*^9, 
   3.828187730711501*^9, 3.828187846150229*^9, 3.828427385299624*^9, 
   3.828460309172224*^9, 3.843990995388303*^9, 3.843991837205016*^9, 
   3.846827225562668*^9, {3.8468284408255*^9, 3.846828450066874*^9}},
 CellLabel->
  "Out[162]=",ExpressionUUID->"bd036f1a-5046-4362-bf15-432c754c7e3e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"D", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"FullSysLinMink", "[", 
      RowBox[{"[", "5", "]"}], "]"}], "/.", "\[Theta]dev"}], "/.", 
    RowBox[{
     RowBox[{"c", " ", "\[Theta]"}], "\[Rule]", "\[Theta]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"c", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.82808756737904*^9, 3.82808756822079*^9}, {
   3.828087887479558*^9, 3.8280878897597723`*^9}, 3.8281876355286007`*^9, {
   3.8281878490649*^9, 3.828187849375765*^9}},
 CellLabel->
  "In[163]:=",ExpressionUUID->"e7e7fa0e-f136-409d-9902-4755c095aa42"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8280875685520277`*^9, 3.828087890198194*^9, {3.8280943543618*^9, 
   3.828094367374043*^9}, {3.828094400202272*^9, 3.828094412777246*^9}, 
   3.828107397466824*^9, 3.82816985851287*^9, 3.8281877355501947`*^9, 
   3.8281878497072144`*^9, 3.828427387908147*^9, 3.828460309204926*^9, 
   3.843990995414028*^9, 3.843991837256222*^9, 3.846827225585537*^9, {
   3.846828440865404*^9, 3.846828450103554*^9}},
 CellLabel->
  "Out[163]=",ExpressionUUID->"1c014574-5e98-4b17-b88e-ce8dec9ff5f0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"D", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"FullSysLinMink", "[", 
      RowBox[{"[", "6", "]"}], "]"}], "/.", "\[Theta]dev"}], "/.", 
    RowBox[{
     RowBox[{"c", " ", "\[Theta]"}], "\[Rule]", "\[Theta]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"c", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.828087578089843*^9, 3.828087579825268*^9}, {
   3.828087664894417*^9, 3.828087722757061*^9}, {3.8280878607453117`*^9, 
   3.828087860793438*^9}, 3.8281876405867653`*^9, {3.8281878512393627`*^9, 
   3.8281878515624313`*^9}},
 CellLabel->
  "In[164]:=",ExpressionUUID->"2b3cfe15-3a59-4da7-ae6a-f1e034175cc1"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[Delta]g\[Phi]\[Phi]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
   SuperscriptBox["r", "2"]]}]], "Output",
 CellChangeTimes->{
  3.828087580256225*^9, {3.82808766544099*^9, 3.828087723057952*^9}, 
   3.82808786101046*^9, 3.828087893505581*^9, {3.8280943543875427`*^9, 
   3.8280943674021072`*^9}, {3.8280944002271547`*^9, 3.828094412800947*^9}, 
   3.828107397502899*^9, 3.828169858546918*^9, 3.828187737286765*^9, 
   3.8281878519311533`*^9, 3.8284273903417587`*^9, 3.828460309250044*^9, 
   3.843990995439315*^9, 3.843991837310979*^9, 3.846827225608729*^9, {
   3.846828440906106*^9, 3.846828450138072*^9}},
 CellLabel->
  "Out[164]=",ExpressionUUID->"2d0a6118-52c9-4f99-a8e0-81382cb77938"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"D", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"TrivLinMink", "/.", "\[Theta]dev"}], "/.", 
    RowBox[{
     RowBox[{"c", " ", "\[Theta]"}], "\[Rule]", "\[Theta]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"c", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.828087911582595*^9, 3.828087916294826*^9}, {
  3.828187742227281*^9, 3.828187748589395*^9}, {3.8281878544164677`*^9, 
  3.828187854723605*^9}},
 CellLabel->
  "In[165]:=",ExpressionUUID->"70f68d55-0986-48c0-bf63-05b1131674c8"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.828087912301338*^9, 3.8280879166368713`*^9}, {
   3.828094354416464*^9, 3.8280943674294977`*^9}, {3.82809440025357*^9, 
   3.828094412824562*^9}, 3.8281073975396767`*^9, 3.828169858580886*^9, {
   3.828187742663125*^9, 3.8281877488647957`*^9}, 3.8281878551218653`*^9, 
   3.82842739264711*^9, 3.82846030928876*^9, 3.843990995466037*^9, 
   3.843991837365406*^9, 3.846827225630682*^9, {3.846828440943922*^9, 
   3.846828450174292*^9}},
 CellLabel->
  "Out[165]=",ExpressionUUID->"3805a1ab-0479-4db6-a317-e49fda52cd92"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"D", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"SupplLinMink", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "/.", "\[Theta]dev"}], "/.", 
    RowBox[{
     RowBox[{"c", " ", "\[Theta]"}], "\[Rule]", "\[Theta]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"c", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8280887772782183`*^9, 3.828088778447159*^9}, 
   3.8281877528958178`*^9, {3.82818785688661*^9, 3.828187857198221*^9}},
 CellLabel->
  "In[166]:=",ExpressionUUID->"9731787a-e6f5-45c2-a48e-b5974dcae243"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[Delta]guu", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
   SuperscriptBox["r", "2"]]}]], "Output",
 CellChangeTimes->{
  3.828088778714162*^9, {3.828094354445861*^9, 3.828094367457876*^9}, {
   3.828094400274918*^9, 3.828094412849638*^9}, 3.828107397575639*^9, 
   3.828169858614965*^9, 3.828187753152397*^9, 3.8281878575746813`*^9, 
   3.82842739539471*^9, 3.828460309318612*^9, 3.843990995493452*^9, 
   3.8439918374191313`*^9, 3.846827225652446*^9, {3.846828440980508*^9, 
   3.846828450181322*^9}},
 CellLabel->
  "Out[166]=",ExpressionUUID->"a05a1a08-1a6f-4587-b203-a64492d4c189"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"D", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"SupplLinMink", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "/.", "\[Theta]dev"}], "/.", 
    RowBox[{
     RowBox[{"c", " ", "\[Theta]"}], "\[Rule]", "\[Theta]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"c", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.828088782920649*^9, 3.82808878443091*^9}, 
   3.828187757094762*^9, {3.828187860794217*^9, 3.828187861103525*^9}},
 CellLabel->
  "In[167]:=",ExpressionUUID->"d211dbe5-2ba9-40fc-a7cd-ad3c9e720b1c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.828088784668413*^9, {3.828094354482929*^9, 3.828094367485593*^9}, {
   3.828094400296913*^9, 3.828094412874048*^9}, 3.828107397623266*^9, 
   3.828169858649548*^9, 3.828187757373164*^9, 3.828187861453485*^9, 
   3.8284603093483667`*^9, 3.843990995523695*^9, 3.843991837474208*^9, 
   3.8468272256736803`*^9, {3.846828441020382*^9, 3.846828450216383*^9}},
 CellLabel->
  "Out[167]=",ExpressionUUID->"0d549ec2-35c4-499a-bb6f-ec406c383e0b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"D", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"SupplLinMink", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "/.", "\[Theta]dev"}], "/.", 
    RowBox[{
     RowBox[{"c", " ", "\[Theta]"}], "\[Rule]", "\[Theta]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"c", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.828088787238237*^9, 3.828088787486616*^9}, 
   3.82818776143919*^9, {3.828187863720777*^9, 3.828187864402948*^9}},
 CellLabel->
  "In[168]:=",ExpressionUUID->"b5ff2cf2-ecb2-485f-8bbf-23dca0924ccd"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[Delta]gu\[Phi]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
   SuperscriptBox["r", "2"]]}]], "Output",
 CellChangeTimes->{
  3.828088787695273*^9, {3.828094354503603*^9, 3.828094367514*^9}, {
   3.828094400317758*^9, 3.828094412898885*^9}, 3.828107397671342*^9, 
   3.8281698586836977`*^9, 3.828187761814361*^9, 3.8281878647307997`*^9, 
   3.828427398158586*^9, 3.828460309374352*^9, 3.8439909955573397`*^9, 
   3.843991837513434*^9, 3.8468272256959953`*^9, {3.8468284410582247`*^9, 
   3.846828450253022*^9}},
 CellLabel->
  "Out[168]=",ExpressionUUID->"6f2f2ebd-1387-47c2-a20a-436468d4022d"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["linearization & first order reduction", "Chapter",
 CellChangeTimes->{{3.821261422956584*^9, 3.821261424740604*^9}, {
  3.8212713065912123`*^9, 
  3.821271312863452*^9}},ExpressionUUID->"a880c0e4-2d63-40d3-93b0-\
0c6331251b7b"],

Cell[CellGroupData[{

Cell["1st order reduction", "Section",
 CellChangeTimes->{{3.828427496715199*^9, 
  3.828427505202567*^9}},ExpressionUUID->"a526b167-e280-4a65-b002-\
3cbb043b4695"],

Cell[BoxData[
 RowBox[{
  RowBox[{"urReduct", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]g\[Theta]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]g\[Theta]\[Theta]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]g\[Theta]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{"\[Delta]g\[Theta]\[Theta]r", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]g\[Theta]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]g\[Theta]\[Theta]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]g\[Theta]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]g\[Theta]\[Theta]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]g\[Theta]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]g\[Theta]\[Theta]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]g\[Theta]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]g\[Theta]\[Phi]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]g\[Theta]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{"\[Delta]g\[Theta]\[Phi]r", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]g\[Theta]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]g\[Theta]\[Phi]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]g\[Theta]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]g\[Theta]\[Phi]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]g\[Theta]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]g\[Theta]\[Phi]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]g\[Phi]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]g\[Phi]\[Phi]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]g\[Phi]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{"\[Delta]g\[Phi]\[Phi]r", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]g\[Phi]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]g\[Phi]\[Phi]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]g\[Phi]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]g\[Phi]\[Phi]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]g\[Phi]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]g\[Phi]\[Phi]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]gu\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]gu\[Theta]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]gu\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{"\[Delta]gu\[Theta]r", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]gu\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]gu\[Theta]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]gu\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]gu\[Theta]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]gu\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]gu\[Phi]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]gu\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{"\[Delta]gu\[Phi]r", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]gu\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]gu\[Phi]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]gu\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]gu\[Phi]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwd0FsoQ3EAx/GZ1B5EKYQVGzYleyGXkjqZMqvFkgdFIg9eZlPKLZdtZidJ
ilxixMzZPGwk5pY2ZR6U3NeiSTSt00ijRPL/7eHX5/n3FTS3K1u5HA4njQxu
fG+e0F0s9XvCPYcM5b2Gt7F2LzS0pfth0F3xDFX99Bt8lQvDUMixLJmI5oaS
AxiTneiCcT6BG/IH9j1w1O88hQqZ5wZ+Bp6C8EvIfsGCsYwf2DwRlbdIVEtL
JLCuWCS3EVPClxEd9dpa6Fuv6YQJjYWrkDv/boVzM6nL0d0sZfNb1mDHkSYE
HRplGF4E4vPFxL6k3YjlsnEZVE8lV0HGwsuf7WGpIqYpYmjWaBwaJj9f6BUY
SNNtwZzSq0P4N5g1qSVWu9zTcLtFvwPdZ69OWGCSR9NE3sspDzqsx5UiA0tJ
zXoVZB5GdHDvnqeHio/MBTHx3s5fhH+PuZIyK+neexfxH10d5UA=
  "],
 CellLabel->
  "In[169]:=",ExpressionUUID->"3de3e7ad-0d59-42cb-bb71-1162efbdb0b5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Theta]\[Phi]Reduct", "=", 
   RowBox[{"{", 
    RowBox[{"(*", 
     RowBox[{
     "for", " ", "minimal", " ", "1", "st", " ", "order", " ", "reduction"}], 
     "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]g\[Theta]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]g\[Theta]\[Theta]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]g\[Theta]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{"\[Delta]g\[Theta]\[Theta]\[Phi]", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]g\[Theta]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]g\[Theta]\[Phi]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]g\[Theta]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{"\[Delta]g\[Theta]\[Phi]\[Theta]", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]g\[Phi]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]g\[Phi]\[Phi]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]g\[Phi]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{"\[Delta]g\[Phi]\[Phi]\[Theta]", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "to", " ", "remove", " ", "the", " ", "Jordan", " ", "block", " ", "of",
        " ", "the", " ", "minimal", " ", "1", "st", " ", "order", " ", 
       "reduction"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]g\[Theta]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]g\[Theta]\[Theta]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]g\[Theta]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{"\[Delta]g\[Theta]\[Theta]\[Theta]", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]gu\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]gu\[Theta]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]gu\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{"\[Delta]gu\[Theta]\[Theta]", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8280922130580997`*^9, 3.828092281513483*^9}, {
  3.828106883198434*^9, 3.828106958979601*^9}, {3.8284298616032953`*^9, 
  3.828430015048736*^9}},
 CellLabel->
  "In[170]:=",ExpressionUUID->"1e9778d8-0cff-49cd-b2ca-36c0f41bba7a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sys1stOrder", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FullSysLinMink", "/.", "urReduct"}], "/.", 
     "\[Theta]\[Phi]Reduct"}], "//", "Flatten"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.828092297895727*^9, 3.8280923096410007`*^9}, {
   3.828092435123332*^9, 3.8280924449070177`*^9}, {3.828094101603033*^9, 
   3.828094105014844*^9}, 3.828094208840434*^9, {3.828094344529017*^9, 
   3.828094346893593*^9}, {3.828430032332189*^9, 3.8284300747994204`*^9}, {
   3.828430751631167*^9, 3.828430753778714*^9}, {3.846828411895721*^9, 
   3.8468284187670193`*^9}},
 CellLabel->
  "In[171]:=",ExpressionUUID->"bd526aff-7aed-4b85-9087-8aec3ef6ad54"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sys1stOrderFull", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Sys1stOrder", ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]g\[Theta]\[Theta]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
       " ", 
       RowBox[{"\[Delta]g\[Theta]\[Theta]r", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]g\[Theta]\[Phi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
       " ", 
       RowBox[{"\[Delta]g\[Theta]\[Phi]r", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]g\[Phi]\[Phi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
       " ", 
       RowBox[{"\[Delta]g\[Phi]\[Phi]r", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]gu\[Theta]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
       " ", 
       RowBox[{"\[Delta]gu\[Theta]r", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]gu\[Phi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
       " ", 
       RowBox[{"\[Delta]gu\[Phi]r", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]g\[Theta]\[Theta]\[Phi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
       " ", 
       RowBox[{
        SuperscriptBox["\[Delta]g\[Theta]\[Theta]r", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]g\[Theta]\[Phi]\[Theta]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
       " ", 
       RowBox[{
        SuperscriptBox["\[Delta]g\[Theta]\[Phi]r", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]g\[Phi]\[Phi]\[Theta]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
       " ", 
       RowBox[{
        SuperscriptBox["\[Delta]g\[Phi]\[Phi]r", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]g\[Theta]\[Theta]\[Theta]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
       " ", 
       RowBox[{
        SuperscriptBox["\[Delta]g\[Theta]\[Theta]r", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]gu\[Theta]\[Theta]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
       " ", 
       RowBox[{
        SuperscriptBox["\[Delta]gu\[Theta]r", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}], 
     "\[IndentingNewLine]", "}"}], "//", "Flatten"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.82809247564791*^9, 3.828092632040997*^9}, {
   3.828093288023513*^9, 3.828093290165923*^9}, {3.828106975372699*^9, 
   3.8281069901571817`*^9}, {3.828430102046776*^9, 3.828430292172256*^9}, {
   3.8284306594300947`*^9, 3.828430661901495*^9}, 3.828430794317955*^9, {
   3.8468284210833387`*^9, 3.846828421472917*^9}},
 CellLabel->
  "In[172]:=",ExpressionUUID->"4a8777e2-6b28-4579-8f74-3e066cd0701f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sys1stOrderFull", "[", 
  RowBox[{"[", "16", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.828430668190535*^9, 3.828430764335095*^9}},
 CellLabel->
  "In[173]:=",ExpressionUUID->"f5740f93-6ee4-416d-adc0-9a31e2b07d59"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{
    SuperscriptBox["\[Delta]gu\[Theta]r", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[Delta]gu\[Theta]\[Theta]", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]], "Output",\

 CellChangeTimes->{{3.828430758240053*^9, 3.82843076601968*^9}, 
   3.8284308127680893`*^9, {3.828432110976449*^9, 3.8284321244764423`*^9}, 
   3.828460309441762*^9, 3.8439909956862383`*^9, 3.843991837568468*^9, 
   3.846827225754237*^9, {3.846828441160275*^9, 3.846828450327444*^9}},
 CellLabel->
  "Out[173]=",ExpressionUUID->"264f107f-6c9e-4b2a-a6af-0ad9fd309e90"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sys1stOrderFull", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.828092635799769*^9, 3.828092636389282*^9}, 
   3.82843031607023*^9},
 CellLabel->
  "In[174]:=",ExpressionUUID->"f43ded31-8e6b-4f04-8ab0-240e4029d4c6"],

Cell[BoxData["16"], "Output",
 CellChangeTimes->{
  3.8280926366782103`*^9, 3.828093291644824*^9, 3.828094149380867*^9, 
   3.8280942364493628`*^9, {3.828094350654045*^9, 3.828094368776354*^9}, {
   3.828094401324464*^9, 3.8280944140705223`*^9}, 3.828107005880128*^9, 
   3.828107338632729*^9, 3.82810740490798*^9, 3.82816986833701*^9, 
   3.8284303168919487`*^9, {3.828430760130692*^9, 3.828430767740337*^9}, 
   3.828430814239346*^9, {3.828432111012232*^9, 3.828432124488776*^9}, 
   3.8284603094637737`*^9, 3.843990995710909*^9, 3.843991837591341*^9, 
   3.846827225776969*^9, {3.846828441169189*^9, 3.846828450362239*^9}},
 CellLabel->
  "Out[174]=",ExpressionUUID->"a35d04d7-d41b-431c-815c-3a3d95c1d881"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"StateV", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Delta]guu", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"\[Delta]gu\[Theta]", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"\[Delta]gu\[Phi]", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"\[Delta]g\[Theta]\[Theta]", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"\[Delta]g\[Theta]\[Phi]", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"\[Delta]g\[Phi]\[Phi]", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"\[Delta]gu\[Theta]r", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"\[Delta]gu\[Phi]r", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"\[Delta]g\[Theta]\[Theta]r", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"\[Delta]g\[Theta]\[Phi]r", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"\[Delta]g\[Phi]\[Phi]r", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Delta]g\[Theta]\[Theta]\[Phi]", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"\[Delta]g\[Theta]\[Phi]\[Theta]", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"\[Delta]g\[Phi]\[Phi]\[Theta]", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"after", " ", "the", " ", "non"}], "-", 
       RowBox[{"minimal", " ", "reduction"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"\[Delta]g\[Theta]\[Theta]\[Theta]", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"\[Delta]gu\[Theta]\[Theta]", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.828092763989558*^9, 3.8280928528225813`*^9}, {
  3.8280942566657667`*^9, 3.828094259598384*^9}, {3.8280943590980453`*^9, 
  3.828094361425529*^9}, {3.828107012664637*^9, 3.828107029166979*^9}, {
  3.828430330163761*^9, 3.828430490067526*^9}, {3.8284308185976686`*^9, 
  3.8284308254291897`*^9}, {3.8468284401213017`*^9, 3.846828442769328*^9}},
 CellLabel->
  "In[175]:=",ExpressionUUID->"42c7c3d3-d281-475c-95d9-6a8fb3b56a15"],

Cell[CellGroupData[{

Cell[BoxData["StateV"], "Input",
 CellLabel->
  "In[176]:=",ExpressionUUID->"180fc07a-7978-45fb-9b10-38ea487a2921"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Delta]guu", "[", 
    RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   RowBox[{"\[Delta]gu\[Theta]", "[", 
    RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   RowBox[{"\[Delta]gu\[Phi]", "[", 
    RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   RowBox[{"\[Delta]g\[Theta]\[Theta]", "[", 
    RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   RowBox[{"\[Delta]g\[Theta]\[Phi]", "[", 
    RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   RowBox[{"\[Delta]g\[Phi]\[Phi]", "[", 
    RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   RowBox[{"\[Delta]gu\[Theta]r", "[", 
    RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   RowBox[{"\[Delta]gu\[Phi]r", "[", 
    RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   RowBox[{"\[Delta]g\[Theta]\[Theta]r", "[", 
    RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   RowBox[{"\[Delta]g\[Theta]\[Phi]r", "[", 
    RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   RowBox[{"\[Delta]g\[Phi]\[Phi]r", "[", 
    RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   RowBox[{"\[Delta]g\[Theta]\[Theta]\[Phi]", "[", 
    RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   RowBox[{"\[Delta]g\[Theta]\[Phi]\[Theta]", "[", 
    RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   RowBox[{"\[Delta]g\[Phi]\[Phi]\[Theta]", "[", 
    RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   RowBox[{"\[Delta]g\[Theta]\[Theta]\[Theta]", "[", 
    RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   RowBox[{"\[Delta]gu\[Theta]\[Theta]", "[", 
    RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.828430610696665*^9, 3.82843082954852*^9, {3.828432111047882*^9, 
   3.828432124523015*^9}, 3.8284603094918947`*^9, 3.843990995761972*^9, 
   3.84399183762363*^9, 3.846827225805985*^9, {3.8468284412397833`*^9, 
   3.846828450406316*^9}},
 CellLabel->
  "Out[176]=",ExpressionUUID->"e5ea013a-be3c-4161-8f33-2c5436202d95"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"StateV", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.828092854194284*^9, 3.828092856402679*^9}},
 CellLabel->
  "In[177]:=",ExpressionUUID->"4b93eff6-e2cd-401c-8ee3-0a171a288214"],

Cell[BoxData["16"], "Output",
 CellChangeTimes->{{3.828092856696192*^9, 3.828092889388178*^9}, 
   3.828093295663205*^9, 3.828094261208399*^9, {3.828094356367979*^9, 
   3.828094368846393*^9}, {3.828094401392997*^9, 3.828094414139449*^9}, 
   3.8281070349160357`*^9, 3.8281073387178097`*^9, 3.8281074051137753`*^9, 
   3.8281698684097137`*^9, 3.82843049516833*^9, {3.828430603947563*^9, 
   3.828430613276924*^9}, 3.8284308313575773`*^9, {3.828432111076668*^9, 
   3.828432124553514*^9}, 3.828460309514371*^9, 3.843990995789406*^9, 
   3.8439918376495733`*^9, 3.84682722583004*^9, {3.84682844127792*^9, 
   3.8468284504459476`*^9}},
 CellLabel->
  "Out[177]=",ExpressionUUID->"dbe139b1-f397-4399-9090-e3d5033db534"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"toCauchy", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Delta]guu", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]guu", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]gu\[Theta]", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]gu\[Theta]", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]gu\[Phi]", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]gu\[Phi]", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]g\[Theta]\[Theta]", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]g\[Theta]\[Theta]", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]g\[Theta]\[Phi]", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]g\[Theta]\[Phi]", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]g\[Phi]\[Phi]", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]g\[Phi]\[Phi]", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]guur", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]guur", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]gu\[Theta]r", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]gu\[Theta]r", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]gu\[Phi]r", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]gu\[Phi]r", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]g\[Theta]\[Theta]r", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]g\[Theta]\[Theta]r", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]g\[Theta]\[Phi]r", "\[Rule]", "  ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]g\[Theta]\[Phi]r", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]g\[Phi]\[Phi]r", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]g\[Phi]\[Phi]r", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]g\[Theta]\[Theta]\[Phi]", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]g\[Theta]\[Theta]\[Phi]", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]g\[Theta]\[Phi]\[Theta]", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]g\[Theta]\[Phi]\[Theta]", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]g\[Phi]\[Phi]\[Theta]", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]g\[Phi]\[Phi]\[Theta]", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"\[Delta]g\[Theta]\[Theta]\[Theta]", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]g\[Theta]\[Theta]\[Theta]", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]gu\[Theta]\[Theta]", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]gu\[Theta]\[Theta]", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}]}], "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.828092985697152*^9, 3.8280931587240553`*^9}, {
  3.828094266503345*^9, 3.828094274785187*^9}, {3.828107039965006*^9, 
  3.828107041633173*^9}, {3.828107090121066*^9, 3.8281071092493963`*^9}, {
  3.828430836964476*^9, 3.828430949312903*^9}, {3.828431802653912*^9, 
  3.828431903372353*^9}},
 CellLabel->
  "In[178]:=",ExpressionUUID->"e6ba8339-d2ea-4388-a41f-252286291cdc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"toCauchy", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.828093163685021*^9, 3.828093164290463*^9}},
 CellLabel->
  "In[179]:=",ExpressionUUID->"82388507-72bc-448c-b545-93a5bfb15c59"],

Cell[BoxData["17"], "Output",
 CellChangeTimes->{
  3.82809316458559*^9, 3.8280933005647087`*^9, 3.828094276546801*^9, {
   3.828094356404112*^9, 3.828094368888892*^9}, {3.828094401422991*^9, 
   3.82809441417332*^9}, 3.828107111863978*^9, 3.828107338761929*^9, 
   3.828107405161134*^9, 3.8281698684413443`*^9, 3.828431909475806*^9, {
   3.828432111111163*^9, 3.828432124590562*^9}, 3.828460309544113*^9, 
   3.843990995827907*^9, 3.843991837682069*^9, 3.846827225861822*^9, {
   3.8468284413306513`*^9, 3.846828450488612*^9}},
 CellLabel->
  "Out[179]=",ExpressionUUID->"9c1c8c7f-0901-4efb-ba6b-843bcc8c6b9e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sys1stOrderFullCauchy", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Sys1stOrderFull", "/.", "toCauchy"}], "/.", 
      RowBox[{"u", "\[Rule]", 
       RowBox[{"t", "-", "r"}]}]}], "/.", 
     RowBox[{"r", "\[Rule]", "\[Rho]"}]}], "//", "Expand"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.828092980326777*^9, 3.8280929825443974`*^9}, {
  3.8280931664007607`*^9, 3.828093206132551*^9}, {3.8284319234444427`*^9, 
  3.8284319261558847`*^9}},
 CellLabel->
  "In[180]:=",ExpressionUUID->"5033bcce-4f94-42c5-89bb-50739785246d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sys1stOrderFullCauchy", "[", 
  RowBox[{"[", "16", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.82843193110924*^9, 3.8284319369182034`*^9}},
 CellLabel->
  "In[181]:=",ExpressionUUID->"7ed85049-f171-4eb9-af5a-d44672a30d46"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{
    SuperscriptBox["\[Delta]gu\[Theta]r", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
  "+", 
  RowBox[{
   SuperscriptBox["\[Delta]gu\[Theta]\[Theta]", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "+", 
  RowBox[{
   SuperscriptBox["\[Delta]gu\[Theta]\[Theta]", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
   "]"}]}]], "Output",
 CellChangeTimes->{{3.8284319320009604`*^9, 3.828431937263397*^9}, {
   3.8284321112842703`*^9, 3.82843212462885*^9}, 3.828460309571952*^9, 
   3.843990995906712*^9, 3.843991837712784*^9, 3.846827225888742*^9, {
   3.846828441381954*^9, 3.846828450529698*^9}},
 CellLabel->
  "Out[181]=",ExpressionUUID->"6a7408c2-f3df-4f09-a67f-df82f92a5396"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Hyperbolicity in Cauchy frame (t,\[Rho],\[Theta],\[Phi]):", "Chapter",
 CellChangeTimes->{{3.821274197122649*^9, 3.821274234082015*^9}, {
  3.8212743310899067`*^9, 3.8212743367383013`*^9}, {3.8284319406654253`*^9, 
  3.828431948136566*^9}},ExpressionUUID->"3ed73be7-56db-4ebf-b995-\
b40c1fcd0ff5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"StateV2", "=", 
  RowBox[{
   RowBox[{"StateV", "/.", 
    RowBox[{"u", "\[Rule]", "t"}]}], "/.", 
   RowBox[{"r", "\[Rule]", "\[Rho]"}]}]}]], "Input",
 CellChangeTimes->{{3.8212745062094183`*^9, 3.821274532148408*^9}, {
   3.8212747987729893`*^9, 3.821274801049378*^9}, {3.821296763546177*^9, 
   3.8212967660029907`*^9}, {3.821338415108083*^9, 3.8213384170847073`*^9}, {
   3.8213622276811028`*^9, 3.821362228260981*^9}, 3.828092762015244*^9, {
   3.828092861489388*^9, 3.828092887161264*^9}},
 CellLabel->
  "In[182]:=",ExpressionUUID->"a92e47d1-17e7-4b39-9750-7ef393ae9201"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Delta]guu", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Delta]gu\[Theta]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Delta]gu\[Phi]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Delta]g\[Theta]\[Theta]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Delta]g\[Theta]\[Phi]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Delta]g\[Phi]\[Phi]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Delta]gu\[Theta]r", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Delta]gu\[Phi]r", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Delta]g\[Theta]\[Theta]r", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Delta]g\[Theta]\[Phi]r", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Delta]g\[Phi]\[Phi]r", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Delta]g\[Theta]\[Theta]\[Phi]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Delta]g\[Theta]\[Phi]\[Theta]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Delta]g\[Phi]\[Phi]\[Theta]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Delta]g\[Theta]\[Theta]\[Theta]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Delta]gu\[Theta]\[Theta]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.821274511967546*^9, 3.8212745325901203`*^9}, 
   3.821274801306301*^9, 3.8212748456987963`*^9, 3.8212769564452543`*^9, 
   3.821277283433098*^9, 3.821288432865086*^9, 3.821296766333145*^9, 
   3.8213313479896927`*^9, 3.821331435532362*^9, 3.821331466242654*^9, 
   3.8213323454358807`*^9, 3.821338419369421*^9, 3.8213388855816298`*^9, 
   3.82133950193299*^9, 3.821357086952887*^9, 3.821362228990554*^9, 
   3.821362310349039*^9, 3.821529132169886*^9, {3.8215430048612328`*^9, 
   3.8215430103444643`*^9}, 3.821543436970014*^9, 3.8215435151407003`*^9, 
   3.821615274504382*^9, 3.8216155415228167`*^9, 3.821615775476677*^9, 
   3.821679307196003*^9, 3.821769371339438*^9, 3.822370115533202*^9, 
   3.8223735622224894`*^9, 3.828086162994658*^9, {3.828092859435795*^9, 
   3.82809289095175*^9}, 3.828093208238472*^9, 3.8280933044128227`*^9, 
   3.828094286660643*^9, {3.8280943565088177`*^9, 3.828094368995389*^9}, {
   3.828094401573937*^9, 3.828094414254374*^9}, 3.828107121428693*^9, 
   3.82810734919643*^9, 3.8281074052026567`*^9, 3.828169868470922*^9, 
   3.828431964215469*^9, 3.828432129396427*^9, 3.828460309596187*^9, 
   3.843990995981412*^9, 3.8439918377375937`*^9, 3.846827225912855*^9, {
   3.8468284414226847`*^9, 3.846828450568207*^9}},
 CellLabel->
  "Out[182]=",ExpressionUUID->"03058609-07c8-4c07-b9e3-69aa5fea274a"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dtStateV2", "=", 
   RowBox[{"D", "[", 
    RowBox[{"StateV2", ",", "t"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d\[Rho]StateV2", "=", 
   RowBox[{"D", "[", 
    RowBox[{"StateV2", ",", "\[Rho]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d\[Theta]StateV2", "=", 
   RowBox[{"D", "[", 
    RowBox[{"StateV2", ",", "\[Theta]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d\[Phi]StateV2", "=", 
   RowBox[{"D", "[", 
    RowBox[{"StateV2", ",", "\[Phi]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.821274537256213*^9, 3.82127458113911*^9}, {
  3.821274804020652*^9, 3.82127480819238*^9}, {3.821296771638739*^9, 
  3.821296802578388*^9}, {3.821338423714588*^9, 3.8213384552457533`*^9}, {
  3.828092878258338*^9, 3.828092906007431*^9}, {3.828431970354007*^9, 
  3.82843197981577*^9}},
 CellLabel->
  "In[183]:=",ExpressionUUID->"670e06de-91e2-4363-bd5f-b1651b358137"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"StateV2", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.8212770191283827`*^9, 3.8212770197390738`*^9}, {
   3.821277060397685*^9, 3.821277079012011*^9}, {3.821277132678797*^9, 
   3.821277139782432*^9}, 3.821296788021871*^9, 3.821338460120723*^9, {
   3.828092908661552*^9, 3.828092909423565*^9}},
 CellLabel->
  "In[187]:=",ExpressionUUID->"89b44829-e72a-44ac-813d-97f90301f073"],

Cell[BoxData["16"], "Output",
 CellChangeTimes->{
  3.821277020099345*^9, {3.821277060711664*^9, 3.821277079309615*^9}, {
   3.821277133456992*^9, 3.821277140510504*^9}, 3.821277283478858*^9, 
   3.821288432982512*^9, 3.821296806072632*^9, 3.8213313480215807`*^9, 
   3.821331435576659*^9, 3.821331466297997*^9, 3.821332345468541*^9, 
   3.821338460592945*^9, 3.8213388856991863`*^9, 3.821339502091115*^9, 
   3.8213570870012627`*^9, 3.8213622381632*^9, 3.821362310428278*^9, 
   3.82152913223525*^9, 3.8215430105254793`*^9, 3.821543444199651*^9, 
   3.821543515310231*^9, 3.8216152745311537`*^9, 3.821615541576812*^9, 
   3.821615775510991*^9, 3.821679307227152*^9, 3.82176937139353*^9, 
   3.8223701156791983`*^9, 3.8223735639259977`*^9, 3.828086163211068*^9, 
   3.828092909805593*^9, 3.8280933061186934`*^9, 3.828094288683529*^9, {
   3.8280943565506907`*^9, 3.8280943690267878`*^9}, {3.828094401604602*^9, 
   3.8280944142833033`*^9}, 3.82810712398426*^9, 3.828107349321903*^9, 
   3.828107405239493*^9, 3.828169868502884*^9, 3.8284320416299353`*^9, 
   3.82846030962543*^9, 3.84399099601297*^9, 3.843991837770524*^9, 
   3.846827225941395*^9, {3.846828441468598*^9, 3.8468284506099463`*^9}},
 CellLabel->
  "Out[187]=",ExpressionUUID->"3f628ed0-8f90-4338-9218-b1c779b631c7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sys1stOrderFullCauchy", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.821277032935494*^9, 3.821277033635297*^9}, 
   3.821277066787496*^9, 3.821277123948071*^9, {3.821296813463071*^9, 
   3.821296815680859*^9}, 3.821338466689055*^9, 3.8280929165382557`*^9, 
   3.8284320500759478`*^9},
 CellLabel->
  "In[188]:=",ExpressionUUID->"631cd810-96cf-447e-ab2f-d7c0948fdbbb"],

Cell[BoxData["16"], "Output",
 CellChangeTimes->{
  3.821277034025879*^9, {3.821277067530632*^9, 3.821277074607173*^9}, 
   3.82127712473759*^9, 3.821277283519506*^9, 3.821288433007202*^9, {
   3.82129680769163*^9, 3.821296816750618*^9}, 3.82133134804558*^9, {
   3.8213314356011953`*^9, 3.82133146632983*^9}, 3.821332345558606*^9, 
   3.8213384672757*^9, 3.821338885708867*^9, 3.8213395021333303`*^9, 
   3.821357087034766*^9, 3.821362239616378*^9, 3.8213623104547987`*^9, 
   3.821529132240941*^9, 3.8215430105705643`*^9, 3.821543446395389*^9, 
   3.8215435154080687`*^9, 3.821615274551463*^9, 3.821615541581758*^9, 
   3.821615775537426*^9, 3.821679307251059*^9, 3.821769371431229*^9, 
   3.822370115741695*^9, 3.822373565581514*^9, 3.828086163257934*^9, 
   3.828092917475527*^9, 3.828093306663378*^9, 3.828094289410913*^9, {
   3.828094356580659*^9, 3.828094369052292*^9}, {3.828094401627672*^9, 
   3.8280944143066587`*^9}, 3.828107125722519*^9, 3.828107349391605*^9, 
   3.828107405269198*^9, 3.8281698685283957`*^9, 3.8284320512072363`*^9, 
   3.828460309648717*^9, 3.843990996038209*^9, 3.843991837794776*^9, 
   3.846827225962626*^9, {3.846828441507616*^9, 3.84682845064927*^9}},
 CellLabel->
  "Out[188]=",ExpressionUUID->"1f52e948-0905-4ba5-aaad-dd6b5bd0a572"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"At", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"at", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Length", "[", "StateV2", "]"}], ",", 
       RowBox[{"Length", "[", "StateV2", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A\[Rho]", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"a\[Rho]", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Length", "[", "StateV2", "]"}], ",", 
       RowBox[{"Length", "[", "StateV2", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A\[Theta]", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"a\[Theta]", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Length", "[", "StateV2", "]"}], ",", 
       RowBox[{"Length", "[", "StateV2", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A\[Phi]", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"a\[Phi]", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Length", "[", "StateV2", "]"}], ",", 
       RowBox[{"Length", "[", "StateV2", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQfcg5sv3qh9eO/Zftu0D0g7A1M0D0ziCZxSBahGX1
FRB9xDzrKoh+9ebI6usCbxwfvd66HkSHPdzzF0QfijkDpmWfBzHdANJSk+OZ
QfQtu3K1n4JvHA9MEFIH0cfidvspCb9x3ONXFQ6i/zAkzQPRPSm5YNpOsn0J
iH716wiYDjo8QSZN443jiQ1xiiD63EXmxFi3N47z/l9IAdG2qz/OSMp845gt
e3kmiJ4166Xg36w3jhGenfIg2ufSN2MQrXN1gx2InrnTdEVDxRtHB5HrG0B0
k3XLdRB9atWnWyDabsrjCd0g/tSrE0G0sNb7aSD62N6iGSC68e6tN/OB9KeN
SR9AdFn2x3+NrW8cvUziGJuA9K1rR6ept71xPBIpOANEAwDqsMC/
  "],
 CellLabel->
  "In[189]:=",ExpressionUUID->"f5e18483-8caa-4c61-863e-2f88cbed56e7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"At", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.821277108914455*^9, 3.821277110731049*^9}, 
   3.8212968453824053`*^9, 3.8213385036371098`*^9, {3.828092939732978*^9, 
   3.828092939902903*^9}},
 CellLabel->
  "In[193]:=",ExpressionUUID->"1ee33097-8775-4ba3-b9fa-60db2b674a36"],

Cell[BoxData["16"], "Output",
 CellChangeTimes->{
  3.821277111065727*^9, 3.8212772835677967`*^9, 3.821288433038666*^9, 
   3.8212968459935293`*^9, 3.821331348075572*^9, 3.8213314356328783`*^9, 
   3.821331466362156*^9, 3.8213323455868*^9, 3.821338505533451*^9, 
   3.82133888575611*^9, 3.821339502400117*^9, 3.821357087083375*^9, 
   3.821362244889984*^9, 3.821362310499361*^9, 3.821529132277762*^9, 
   3.82154301063277*^9, 3.821543515459367*^9, 3.8216152745767527`*^9, 
   3.821615541630951*^9, 3.8216157755691433`*^9, 3.821679307283168*^9, 
   3.821769371469919*^9, 3.8223701158226624`*^9, 3.8223735670977583`*^9, 
   3.8280861633111887`*^9, 3.828092958341732*^9, 3.8280932110160933`*^9, 
   3.828093308338791*^9, 3.8280942914800377`*^9, {3.828094356619134*^9, 
   3.8280943690845737`*^9}, {3.828094401657968*^9, 3.828094414336487*^9}, 
   3.828107127688324*^9, 3.8281073494288073`*^9, 3.828107405307863*^9, 
   3.82816986856194*^9, 3.8284320667799892`*^9, 3.828460309682016*^9, 
   3.843990996088427*^9, 3.843991837825754*^9, 3.846827225994732*^9, {
   3.846828441559369*^9, 3.846828450700163*^9}},
 CellLabel->
  "Out[193]=",ExpressionUUID->"af7310f4-722a-481e-814a-32284841704f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", " ", 
   RowBox[{"i", "\[LessEqual]", " ", 
    RowBox[{"Length", "[", "StateV2", "]"}]}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", "=", "1"}], ",", 
     RowBox[{"j", "\[LessEqual]", " ", 
      RowBox[{"Length", "[", "StateV2", "]"}]}], ",", 
     RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"At", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"At", ".", "dtStateV2"}], ")"}], "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "-", 
                RowBox[{"Sys1stOrderFullCauchy", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], ")"}], ",", 
              RowBox[{"dtStateV2", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "\[Equal]", "0"}], 
           ",", 
           RowBox[{"At", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.8133582234809027`*^9, 3.813358236221345*^9}, 
   3.814185416559823*^9, {3.8141941067173147`*^9, 3.814194112654749*^9}, {
   3.8141941644020567`*^9, 3.814194200149666*^9}, {3.814194252056177*^9, 
   3.8141942711799393`*^9}, 3.814194465821417*^9, 3.814194599180317*^9, {
   3.814194858047657*^9, 3.814194899124597*^9}, {3.8141949589835033`*^9, 
   3.814194961957456*^9}, {3.8142501450957203`*^9, 3.814250145285379*^9}, 
   3.814461758518133*^9, 3.814722174863234*^9, {3.821274598818657*^9, 
   3.8212746430620193`*^9}, {3.821274675674189*^9, 3.821274675842245*^9}, 
   3.821274737134025*^9, {3.821276997997974*^9, 3.821276999617589*^9}, {
   3.821277115310907*^9, 3.821277149600223*^9}, {3.821296851121709*^9, 
   3.821296875671915*^9}, {3.821338510761898*^9, 3.821338539273863*^9}, {
   3.828092941683054*^9, 3.8280929565544987`*^9}, 3.828093176788178*^9, 
   3.828432068761698*^9},
 CellLabel->
  "In[194]:=",ExpressionUUID->"e2a72b8a-2782-444c-aa55-177ef2fc0b11"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"At", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.821274743939748*^9, 3.821274744568345*^9}, {
   3.821296880429071*^9, 3.821296880599207*^9}, 3.8213385446725388`*^9, {
   3.828092960306171*^9, 3.828092960466744*^9}},
 CellLabel->
  "In[195]:=",ExpressionUUID->"ec626691-3dd6-47cf-8a6b-bb756ae7541c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Rho]", "2"]}]]}], "0", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Rho]", "2"]}]]}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Rho]", "2"]}]]}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"\[Rho]", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", "\[Rho]"}]]}], "0", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], 
       RowBox[{"2", " ", "\[Rho]"}]], "0", "0", 
      FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "\[Rho]"]}], "0", "0", "0", "0", 
      FractionBox["1", "2"], "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"\[Rho]", " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "0", "0", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], 
       RowBox[{"2", " ", "\[Rho]"}]], "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", "\[Rho]"}]]}], "0", "0", "0", "0", 
      FractionBox["1", "2"], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.821274744846167*^9, 3.821274846243923*^9, 3.8212772837238293`*^9, 
   3.82128843312943*^9, 3.821296880964609*^9, 3.8212969662828703`*^9, 
   3.821331348274866*^9, 3.82133143572187*^9, 3.821331466392748*^9, 
   3.8213323456201487`*^9, 3.821338545693288*^9, 3.821338885852274*^9, 
   3.821339502494422*^9, 3.821357087218954*^9, 3.8213622493037033`*^9, 
   3.821362310590769*^9, 3.8215291323664503`*^9, 3.821543010811022*^9, 
   3.8215435156371403`*^9, 3.821615274705009*^9, 3.821615541756473*^9, 
   3.821615775677969*^9, 3.8216793073974752`*^9, 3.821769371659175*^9, 
   3.822370116013756*^9, 3.822373569010641*^9, 3.828086163550707*^9, 
   3.828092960801108*^9, 3.8280931796844263`*^9, 3.828093212675584*^9, 
   3.828093309491935*^9, 3.8280942937707644`*^9, {3.828094356770903*^9, 
   3.828094369154159*^9}, {3.8280944018043537`*^9, 3.8280944144119377`*^9}, 
   3.828107130222587*^9, 3.828107349576949*^9, 3.828107405449115*^9, 
   3.82816986869838*^9, 3.828432135843143*^9, 3.8284603098228703`*^9, 
   3.8439909962833548`*^9, 3.843991837962826*^9, 3.8468272260882998`*^9, {
   3.846828441607592*^9, 3.8468284508320837`*^9}},
 CellLabel->
  "Out[195]//MatrixForm=",ExpressionUUID->"e25df1a6-d039-4bdb-8755-\
3c6fb1d60506"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"At", "//", "Det"}]], "Input",
 CellChangeTimes->{{3.822373574754155*^9, 3.8223735755972757`*^9}, {
  3.8280932154019127`*^9, 3.828093216829186*^9}},
 CellLabel->
  "In[196]:=",ExpressionUUID->"47f58096-f934-492d-a355-5c66a35e375d"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["1", 
   RowBox[{"16", " ", "\[Rho]"}]]}]], "Output",
 CellChangeTimes->{
  3.82237357595396*^9, 3.828086163596192*^9, 3.828093217029912*^9, 
   3.828093310896635*^9, 3.8280942952260103`*^9, {3.828094356803164*^9, 
   3.8280943691833982`*^9}, {3.828094401835669*^9, 3.828094414435964*^9}, 
   3.828107133090975*^9, 3.828107349613051*^9, 3.828107405481948*^9, 
   3.828169868725018*^9, 3.828432138668874*^9, 3.8284603098456306`*^9, 
   3.843990996350604*^9, 3.84399183799089*^9, 3.846827226109663*^9, {
   3.846828441674552*^9, 3.8468284508662443`*^9}},
 CellLabel->
  "Out[196]=",ExpressionUUID->"741475ce-738d-4c46-9d58-096335aff083"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", " ", 
   RowBox[{"i", "\[LessEqual]", " ", 
    RowBox[{"Length", "[", "StateV2", "]"}]}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", "=", "1"}], ",", 
     RowBox[{"j", "\[LessEqual]", " ", 
      RowBox[{"Length", "[", "StateV2", "]"}]}], ",", 
     RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"A\[Rho]", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"A\[Rho]", ".", "d\[Rho]StateV2"}], ")"}], "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "-", 
                RowBox[{"Sys1stOrderFullCauchy", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], ")"}], ",", 
              RowBox[{"d\[Rho]StateV2", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "\[Equal]", "0"}], 
           ",", 
           RowBox[{"A\[Rho]", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.8133582234809027`*^9, 3.813358236221345*^9}, 
   3.814185416559823*^9, {3.8141941067173147`*^9, 3.814194112654749*^9}, {
   3.8141941644020567`*^9, 3.814194200149666*^9}, {3.814194252056177*^9, 
   3.8141942711799393`*^9}, 3.814194465821417*^9, 3.814194599180317*^9, {
   3.814194858047657*^9, 3.814194899124597*^9}, {3.8141949589835033`*^9, 
   3.814194961957456*^9}, {3.8142501450957203`*^9, 3.814250145285379*^9}, 
   3.814461758518133*^9, 3.814722174863234*^9, {3.821274598818657*^9, 
   3.8212746430620193`*^9}, {3.821274675674189*^9, 3.821274675842245*^9}, 
   3.821274737134025*^9, {3.821274888248652*^9, 3.821274901869706*^9}, {
   3.821277156556169*^9, 3.821277161912014*^9}, {3.8212968882548656`*^9, 
   3.82129690772231*^9}, {3.8213385512583933`*^9, 3.821338579109647*^9}, {
   3.828093322398239*^9, 3.828093337566805*^9}, 3.828432195842029*^9},
 CellLabel->
  "In[197]:=",ExpressionUUID->"88212a6d-cf03-48cd-8878-48a851788343"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A\[Rho]", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.821274743939748*^9, 3.821274744568345*^9}, {
   3.821274907382337*^9, 3.821274908014977*^9}, {3.821296911292982*^9, 
   3.821296911440897*^9}, 3.8213385841672297`*^9, {3.828093339594513*^9, 
   3.828093339780311*^9}},
 CellLabel->
  "In[198]:=",ExpressionUUID->"8393c46d-d7b8-4a4c-a8c0-2e892394542f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Rho]", "2"]}]]}], "0", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Rho]", "2"]}]]}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Rho]", "2"]}]]}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"\[Rho]", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"\[Rho]", " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.821274744846167*^9, 3.821274846243923*^9, 3.821274908339141*^9, 
   3.821277163204438*^9, 3.8212772838159647`*^9, 3.821288433216799*^9, 
   3.821296911867174*^9, 3.821296969082898*^9, 3.821331348353395*^9, 
   3.821331435799427*^9, 3.821331466424583*^9, 3.8213323456488028`*^9, 
   3.821338587429721*^9, 3.821338885947562*^9, 3.821339502608588*^9, 
   3.821357087335104*^9, 3.821362256459402*^9, 3.821362310695457*^9, 
   3.8215291324532003`*^9, 3.821543010954208*^9, 3.821543515836706*^9, 
   3.8216152748102818`*^9, 3.821615541873273*^9, 3.821615775782246*^9, 
   3.821679307516564*^9, 3.821769371842701*^9, 3.822370116196506*^9, 
   3.8223735794073477`*^9, 3.828086163809482*^9, 3.82809334235445*^9, {
   3.828094356950923*^9, 3.828094369248248*^9}, {3.828094401978668*^9, 
   3.8280944145005617`*^9}, 3.828107135826201*^9, 3.828107349759324*^9, 
   3.828107405656403*^9, 3.828169868872098*^9, 3.828432199382163*^9, 
   3.828460309995638*^9, 3.843990996482512*^9, 3.8439918381750383`*^9, 
   3.846827226196375*^9, {3.846828441772585*^9, 3.846828451020396*^9}},
 CellLabel->
  "Out[198]//MatrixForm=",ExpressionUUID->"86892832-1612-4e05-a63d-\
3a38bc4d9af9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", " ", 
   RowBox[{"i", "\[LessEqual]", " ", 
    RowBox[{"Length", "[", "StateV2", "]"}]}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", "=", "1"}], ",", 
     RowBox[{"j", "\[LessEqual]", " ", 
      RowBox[{"Length", "[", "StateV2", "]"}]}], ",", 
     RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"A\[Theta]", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"A\[Theta]", ".", "d\[Theta]StateV2"}], ")"}], "[", 
                 
                 RowBox[{"[", "i", "]"}], "]"}], "-", 
                RowBox[{"Sys1stOrderFullCauchy", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], ")"}], ",", 
              RowBox[{"d\[Theta]StateV2", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "\[Equal]", "0"}], 
           ",", 
           RowBox[{"A\[Theta]", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.8133582234809027`*^9, 3.813358236221345*^9}, 
   3.814185416559823*^9, {3.8141941067173147`*^9, 3.814194112654749*^9}, {
   3.8141941644020567`*^9, 3.814194200149666*^9}, {3.814194252056177*^9, 
   3.8141942711799393`*^9}, 3.814194465821417*^9, 3.814194599180317*^9, {
   3.814194858047657*^9, 3.814194899124597*^9}, {3.8141949589835033`*^9, 
   3.814194961957456*^9}, {3.8142501450957203`*^9, 3.814250145285379*^9}, 
   3.814461758518133*^9, 3.814722174863234*^9, {3.821274598818657*^9, 
   3.8212746430620193`*^9}, {3.821274675674189*^9, 3.821274675842245*^9}, 
   3.821274737134025*^9, {3.821274888248652*^9, 3.821274901869706*^9}, {
   3.821274936230269*^9, 3.821274946740571*^9}, {3.821277167227006*^9, 
   3.8212771721117077`*^9}, {3.821296921685896*^9, 3.8212969507060547`*^9}, {
   3.821338593121022*^9, 3.8213386167595778`*^9}, {3.8280933464190493`*^9, 
   3.828093357668944*^9}, {3.8284322031202183`*^9, 3.8284322206267223`*^9}},
 CellLabel->
  "In[199]:=",ExpressionUUID->"76dc38f3-de14-4f8c-81f4-15042c4b3b51"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A\[Theta]", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8212749515933867`*^9, 3.821274952343285*^9}, {
   3.8212969731262903`*^9, 3.821296973357625*^9}, 3.821338622690139*^9, {
   3.828093360776881*^9, 3.828093360900981*^9}, {3.828432224410303*^9, 
   3.8284322253753653`*^9}},
 CellLabel->
  "In[200]:=",ExpressionUUID->"42f452ba-0c10-473b-84ea-7a6bd38def46"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Rho]", "2"]}]], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8212749526609173`*^9, 3.8212771759635344`*^9, 3.82127728390149*^9, 
   3.8212884333029213`*^9, 3.821296973805758*^9, 3.8213313484242563`*^9, 
   3.821331435888484*^9, 3.8213314664554853`*^9, 3.8213323456935062`*^9, 
   3.8213386233417797`*^9, 3.821338886041572*^9, 3.8213395027151833`*^9, 
   3.8213570874668207`*^9, 3.821362261480878*^9, 3.8213623108349333`*^9, 
   3.821529132544238*^9, 3.8215430110995417`*^9, 3.8215435160403833`*^9, 
   3.8216152749153214`*^9, 3.821615541992495*^9, 3.821615775888146*^9, 
   3.821679307629178*^9, 3.821769372028965*^9, 3.8223701163673067`*^9, 
   3.822373582103799*^9, 3.828086163963216*^9, 3.82809336116755*^9, {
   3.8280943571227427`*^9, 3.828094369313116*^9}, {3.828094402126519*^9, 
   3.8280944145645533`*^9}, 3.828107138870349*^9, 3.828107349887382*^9, 
   3.828107405795558*^9, 3.828169869059483*^9, 3.828432225818859*^9, 
   3.828460310146956*^9, 3.843990996612339*^9, 3.843991838313719*^9, 
   3.8468272262826633`*^9, {3.846828441819744*^9, 3.8468284511268597`*^9}},
 CellLabel->
  "Out[200]//MatrixForm=",ExpressionUUID->"870f0322-e20a-40ce-96f2-\
fc531f32a61c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", " ", 
   RowBox[{"i", "\[LessEqual]", " ", 
    RowBox[{"Length", "[", "StateV2", "]"}]}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", "=", "1"}], ",", 
     RowBox[{"j", "\[LessEqual]", " ", 
      RowBox[{"Length", "[", "StateV2", "]"}]}], ",", 
     RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"A\[Phi]", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"A\[Phi]", ".", "d\[Phi]StateV2"}], ")"}], "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "-", 
                RowBox[{"Sys1stOrderFullCauchy", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], ")"}], ",", 
              RowBox[{"d\[Phi]StateV2", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "\[Equal]", "0"}], 
           ",", 
           RowBox[{"A\[Phi]", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.8133582234809027`*^9, 3.813358236221345*^9}, 
   3.814185416559823*^9, {3.8141941067173147`*^9, 3.814194112654749*^9}, {
   3.8141941644020567`*^9, 3.814194200149666*^9}, {3.814194252056177*^9, 
   3.8141942711799393`*^9}, 3.814194465821417*^9, 3.814194599180317*^9, {
   3.814194858047657*^9, 3.814194899124597*^9}, {3.8141949589835033`*^9, 
   3.814194961957456*^9}, {3.8142501450957203`*^9, 3.814250145285379*^9}, 
   3.814461758518133*^9, 3.814722174863234*^9, {3.821274598818657*^9, 
   3.8212746430620193`*^9}, {3.821274675674189*^9, 3.821274675842245*^9}, 
   3.821274737134025*^9, {3.821274888248652*^9, 3.821274901869706*^9}, {
   3.821274936230269*^9, 3.821274946740571*^9}, {3.821277167227006*^9, 
   3.8212771721117077`*^9}, {3.821296921685896*^9, 3.8212969507060547`*^9}, {
   3.821338593121022*^9, 3.821338644492977*^9}, {3.828093364549795*^9, 
   3.828093377985504*^9}, {3.828432232431798*^9, 3.828432248959898*^9}},
 CellLabel->
  "In[201]:=",ExpressionUUID->"d6a3cc12-7e68-41ff-b189-48a8f90b40ed"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A\[Phi]", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8212749515933867`*^9, 3.821274952343285*^9}, {
  3.8212969731262903`*^9, 3.821296973357625*^9}, {3.821338622690139*^9, 
  3.821338647668343*^9}, {3.828093381280786*^9, 3.828093381405086*^9}, {
  3.8284322511393547`*^9, 3.828432252030993*^9}},
 CellLabel->
  "In[202]:=",ExpressionUUID->"abf1fa87-008c-49c5-afb9-6c71ce69ee54"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], 
        SuperscriptBox["\[Rho]", "3"]]}], "0", "0", "0", "0", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Rho]", "2"]}]], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Rho]", "2"]}]]}], "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], "\[Rho]"]}], "0", "0", 
      "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Rho]", "2"]}]]}], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], 
       SuperscriptBox["\[Rho]", "2"]], 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Rho]", "2"]}]]}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"-", 
       FractionBox["1", "\[Rho]"]}], "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Rho]", "2"]}]]}], 
      FractionBox["1", 
       SuperscriptBox["\[Rho]", "2"]], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Rho]", "2"]}]]}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8212749526609173`*^9, 3.8212771759635344`*^9, 3.82127728390149*^9, 
   3.8212884333029213`*^9, 3.821296973805758*^9, 3.8213313484242563`*^9, 
   3.821331435888484*^9, 3.8213314664554853`*^9, 3.8213323456935062`*^9, {
   3.8213386233417797`*^9, 3.821338647942398*^9}, 3.821338886184579*^9, 
   3.82133950281024*^9, 3.8213570875924807`*^9, 3.821362265451705*^9, 
   3.821362310925292*^9, 3.82152913263159*^9, 3.821543011245243*^9, 
   3.821543516232647*^9, 3.821615275025443*^9, 3.821615542161777*^9, 
   3.821615775993154*^9, 3.8216793077442427`*^9, 3.8217693722019377`*^9, 
   3.822370116616268*^9, 3.8223735841787853`*^9, 3.82808616424608*^9, 
   3.828093381669691*^9, {3.828094357288293*^9, 3.828094369378728*^9}, {
   3.828094402269231*^9, 3.8280944146587152`*^9}, 3.8281071429307213`*^9, 
   3.828107350021339*^9, 3.828107405960636*^9, 3.828169869201252*^9, 
   3.8284322524803553`*^9, 3.828460310302615*^9, 3.843990996784841*^9, 
   3.843991838445466*^9, 3.8468272263712673`*^9, {3.846828441866829*^9, 
   3.8468284512409*^9}},
 CellLabel->
  "Out[202]//MatrixForm=",ExpressionUUID->"e610ce97-f980-4818-bcdc-\
743638a01baa"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"sourceAN", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sys1stOrderFullCauchy", "-", 
      RowBox[{"At", ".", "dtStateV2"}], "-", 
      RowBox[{"A\[Rho]", ".", "d\[Rho]StateV2"}], "-", 
      RowBox[{"A\[Theta]", ".", "d\[Theta]StateV2"}], "-", 
      RowBox[{"A\[Phi]", ".", "d\[Phi]StateV2"}]}], "//", "Simplify"}], "//", 
    "Expand"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8212749874196177`*^9, 3.821275029367021*^9}, {
  3.8212969845720253`*^9, 3.821297011624632*^9}, {3.821338655325303*^9, 
  3.821338696811747*^9}, {3.828093387808123*^9, 3.8280934001251783`*^9}, {
  3.8284322560080547`*^9, 3.828432266545671*^9}},
 CellLabel->
  "In[203]:=",ExpressionUUID->"ee0c8f2c-1900-4cfb-8334-c0daa96fb5fb"],

Cell[CellGroupData[{

Cell[BoxData["sourceAN"], "Input",
 CellChangeTimes->{{3.82127719783495*^9, 3.821277211969438*^9}, 
   3.8212773199470797`*^9, {3.8212970169488707`*^9, 3.82129701715208*^9}, 
   3.8213387003887863`*^9},
 CellLabel->
  "In[204]:=",ExpressionUUID->"1d61ed10-0b46-4216-85dd-76f9d68785e3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[Delta]g\[Theta]\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      SuperscriptBox["\[Rho]", "4"]]}], "+", 
    FractionBox[
     RowBox[{"\[Delta]g\[Theta]\[Theta]r", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     SuperscriptBox["\[Rho]", "3"]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"\[Delta]g\[Phi]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     
     SuperscriptBox["\[Rho]", "4"]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"\[Delta]g\[Phi]\[Phi]r", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     
     SuperscriptBox["\[Rho]", "3"]]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"\[Delta]gu\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     SuperscriptBox["\[Rho]", "2"]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
      RowBox[{"\[Delta]g\[Theta]\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     
     SuperscriptBox["\[Rho]", "3"]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
      RowBox[{"\[Delta]g\[Theta]\[Theta]r", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     
     RowBox[{"2", " ", 
      SuperscriptBox["\[Rho]", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"\[Delta]g\[Phi]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     
     SuperscriptBox["\[Rho]", "3"]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"\[Delta]g\[Phi]\[Phi]r", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     
     RowBox[{"2", " ", 
      SuperscriptBox["\[Rho]", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"\[Delta]g\[Phi]\[Phi]\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     
     SuperscriptBox["\[Rho]", "3"]]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"\[Delta]gu\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     SuperscriptBox["\[Rho]", "2"]], "+", 
    FractionBox[
     RowBox[{"\[Delta]g\[Theta]\[Theta]\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     SuperscriptBox["\[Rho]", "3"]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
      RowBox[{"\[Delta]g\[Theta]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     
     SuperscriptBox["\[Rho]", "3"]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
      RowBox[{"\[Delta]g\[Theta]\[Phi]r", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     
     RowBox[{"2", " ", 
      SuperscriptBox["\[Rho]", "2"]}]], "-", 
    FractionBox[
     RowBox[{"\[Delta]g\[Theta]\[Phi]\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     SuperscriptBox["\[Rho]", "3"]]}], ",", 
   RowBox[{
    RowBox[{"\[Delta]guu", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
      RowBox[{"\[Delta]gu\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     "\[Rho]"], "-", 
    FractionBox[
     RowBox[{"\[Delta]gu\[Theta]\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     "\[Rho]"], "-", 
    FractionBox[
     RowBox[{"\[Delta]g\[Theta]\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     SuperscriptBox["\[Rho]", "2"]], "+", 
    FractionBox[
     RowBox[{"\[Delta]g\[Theta]\[Theta]r", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     RowBox[{"2", " ", "\[Rho]"}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
      RowBox[{"\[Delta]g\[Theta]\[Theta]\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     
     RowBox[{"2", " ", 
      SuperscriptBox["\[Rho]", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Cot", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"\[Delta]g\[Phi]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     
     SuperscriptBox["\[Rho]", "2"]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"\[Delta]g\[Phi]\[Phi]r", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     
     RowBox[{"2", " ", "\[Rho]"}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"\[Delta]g\[Phi]\[Phi]\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     
     SuperscriptBox["\[Rho]", "2"]]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"\[Delta]gu\[Phi]r", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "-", 
    FractionBox[
     RowBox[{"\[Delta]g\[Theta]\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     SuperscriptBox["\[Rho]", "2"]], "+", 
    FractionBox[
     RowBox[{"\[Delta]g\[Theta]\[Phi]r", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     "\[Rho]"]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
     RowBox[{"\[Delta]guu", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "-", 
    FractionBox[
     RowBox[{
      RowBox[{"Sin", "[", 
       RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
      RowBox[{"\[Delta]gu\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     
     RowBox[{"2", " ", "\[Rho]"}]], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
     RowBox[{"\[Delta]gu\[Theta]r", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"\[Delta]gu\[Theta]\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     "\[Rho]"], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"\[Delta]g\[Theta]\[Theta]r", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     
     RowBox[{"2", " ", "\[Rho]"}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
      RowBox[{"\[Delta]g\[Theta]\[Theta]\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     
     RowBox[{"2", " ", 
      SuperscriptBox["\[Rho]", "2"]}]], "-", 
    FractionBox[
     RowBox[{"\[Delta]g\[Phi]\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     SuperscriptBox["\[Rho]", "2"]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Cot", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"\[Delta]g\[Phi]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     
     SuperscriptBox["\[Rho]", "2"]], "+", 
    FractionBox[
     RowBox[{"\[Delta]g\[Phi]\[Phi]r", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     RowBox[{"2", " ", "\[Rho]"}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
      RowBox[{"\[Delta]g\[Phi]\[Phi]\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     
     SuperscriptBox["\[Rho]", "2"]]}], ",", 
   RowBox[{"-", 
    RowBox[{"\[Delta]g\[Theta]\[Theta]r", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
   ",", 
   RowBox[{"-", 
    RowBox[{"\[Delta]g\[Theta]\[Phi]r", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
   ",", 
   RowBox[{"-", 
    RowBox[{"\[Delta]g\[Phi]\[Phi]r", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
   ",", 
   RowBox[{"-", 
    RowBox[{"\[Delta]gu\[Theta]r", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
   ",", 
   RowBox[{"-", 
    RowBox[{"\[Delta]gu\[Phi]r", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.821277198990984*^9, 3.821277212841586*^9}, 
   3.821277284664369*^9, 3.8212773210503597`*^9, 3.82128843341914*^9, 
   3.821297017720839*^9, 3.821331348506373*^9, 3.821331435969548*^9, 
   3.821331466537388*^9, 3.821332345804449*^9, 3.821338701080764*^9, 
   3.8213388874101667`*^9, 3.821339503596826*^9, 3.821362271226954*^9, 
   3.821362310963223*^9, 3.821529133179381*^9, 3.821543012329275*^9, 
   3.821543516365831*^9, 3.8216152757928333`*^9, 3.821615542224722*^9, 
   3.8216157767837343`*^9, 3.821679308573299*^9, 3.82176937360457*^9, 
   3.8223701179328413`*^9, 3.8223735865777607`*^9, 3.8280861654035797`*^9, 
   3.828093402019302*^9, {3.828094365310279*^9, 3.828094370042753*^9}, 
   3.828094415120893*^9, 3.828107146311604*^9, 3.8281073503967876`*^9, 
   3.82810740739182*^9, 3.8281698705391607`*^9, 3.8284322746317263`*^9, 
   3.828460311537876*^9, 3.843990998025939*^9, 3.843991838597814*^9, 
   3.846827227129558*^9, {3.846828446532935*^9, 3.8468284523623247`*^9}},
 CellLabel->
  "Out[204]=",ExpressionUUID->"55f748a1-2f92-4ae4-80fe-4de9232ead70"]
}, Open  ]],

Cell["check", "Text",
 CellChangeTimes->{{3.843991746522691*^9, 
  3.843991746976719*^9}},ExpressionUUID->"2e6c3796-bda9-471f-9e84-\
5a6d7c7c7507"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sys1stOrderFullCauchy", "-", 
   RowBox[{"At", ".", "dtStateV2"}], "-", 
   RowBox[{"A\[Rho]", ".", "d\[Rho]StateV2"}], "-", 
   RowBox[{"A\[Theta]", ".", "d\[Theta]StateV2"}], "-", 
   RowBox[{"A\[Phi]", ".", "d\[Phi]StateV2"}], "-", "sourceAN"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.8215292159955273`*^9, 3.8215292278190193`*^9}, 
   3.828093419990128*^9, {3.828432322839739*^9, 3.8284323338669024`*^9}},
 CellLabel->
  "In[205]:=",ExpressionUUID->"09ed0a35-8dc1-42d0-8bb1-d4a8bf1b94ae"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.821529228110376*^9, 3.821543012373152*^9, 3.821543516407073*^9, 
   3.821615275816208*^9, 3.8216155422503347`*^9, 3.821615776813302*^9, 
   3.821679308591668*^9, 3.82176937364459*^9, 3.822370117979412*^9, 
   3.822373592334412*^9, 3.828086165437398*^9, 3.828093420800704*^9, 
   3.8280943700710077`*^9, 3.828094415153297*^9, 3.828107158056823*^9, 
   3.8281073504354258`*^9, 3.828107407432575*^9, 3.8281698705838213`*^9, 
   3.828432334253605*^9, 3.8284603115637197`*^9, 3.843990998045168*^9, 
   3.843991838623267*^9, 3.846827227158957*^9, {3.846828446603311*^9, 
   3.8468284523997383`*^9}},
 CellLabel->
  "Out[205]=",ExpressionUUID->"ac6fb1ba-ee27-40de-a7f3-0bc1d4f61cdc"]
}, Open  ]],

Cell[TextData[{
 "multiply from the left with the inverse of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["A", "t"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "374b37fc-42cb-4d2d-89c4-fdb549cbb4a3"],
 " matrix to get identity matrix in front of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[PartialD]", "t"], "V"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "fa4f9b4d-567e-4fed-9a3a-d6140eee8879"],
 ", where V is the state vector:"
}], "Text",
 CellChangeTimes->{{3.821275160984713*^9, 
  3.8212752080446243`*^9}},ExpressionUUID->"10278f35-401f-46b1-a5ff-\
fb74af2400ea"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Bt", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", "At", "]"}], ".", "At"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B\[Rho]", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", "At", "]"}], ".", "A\[Rho]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B\[Theta]", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", "At", "]"}], ".", "A\[Theta]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B\[Phi]", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", "At", "]"}], ".", "A\[Phi]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sourceANFinal", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", "At", "]"}], ".", "sourceAN"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.821275210058756*^9, 3.821275264934084*^9}, {
  3.821297051059041*^9, 3.8212970755050697`*^9}, {3.8213396352021437`*^9, 
  3.821339670555066*^9}, {3.828093423414*^9, 3.8280934404223347`*^9}, {
  3.828432338161107*^9, 3.828432347173299*^9}},
 CellLabel->
  "In[206]:=",ExpressionUUID->"8a33287d-32d6-42f1-8f62-48d60e7b63e2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"JordanDecomposition", "[", "B\[Rho]", "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.821275268043682*^9, 3.821275285060981*^9}, {
   3.821297079188685*^9, 3.821297079336631*^9}, 3.821339674795354*^9, {
   3.828093446202011*^9, 3.828093446367667*^9}},
 CellLabel->
  "In[211]:=",ExpressionUUID->"da690049-22ef-4259-8969-f55fb94bed74"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8212752685359364`*^9, 3.821275285523861*^9}, 
   3.821277284777232*^9, 3.821277346270471*^9, 3.8212884334992647`*^9, 
   3.8212970798941298`*^9, 3.821331348634853*^9, 3.821331436105468*^9, 
   3.8213314665761423`*^9, 3.821332345857668*^9, 3.82133888769746*^9, 
   3.821339503743091*^9, 3.821339675194825*^9, {3.821362311040388*^9, 
   3.8213623385332527`*^9}, 3.821529133287142*^9, 3.8215430124232616`*^9, 
   3.8215435164999847`*^9, 3.821615275848938*^9, 3.82161554228512*^9, 
   3.821615776854557*^9, 3.821679308623786*^9, 3.8217693737154713`*^9, 
   3.8223701180313873`*^9, 3.8223735963417273`*^9, 3.82808616552151*^9, 
   3.828093446734858*^9, 3.8280943701647863`*^9, 3.82809441521257*^9, 
   3.82810716170814*^9, 3.828107350554557*^9, 3.828107407551032*^9, 
   3.8281698707344923`*^9, 3.828432350179461*^9, 3.828460311657469*^9, 
   3.8439909981317596`*^9, 3.843991838687434*^9, 3.846827227242693*^9, {
   3.846828446758803*^9, 3.846828452525565*^9}},
 CellLabel->
  "Out[211]//MatrixForm=",ExpressionUUID->"babc1e8a-971b-4a51-8ee5-\
0b57ab4647f0"]
}, Open  ]],

Cell["generalized characteristic variables along the \[Rho] direction", "Text",
 CellChangeTimes->{{3.8439917541214046`*^9, 
  3.843991765512822*^9}},ExpressionUUID->"8fc23519-577f-499e-a3b6-\
006b8f94774e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"gcv\[Rho]", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", 
     RowBox[{
      RowBox[{"JordanDecomposition", "[", "B\[Rho]", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}], ".", "StateV2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"gcv\[Rho]", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.821275501142681*^9, 3.821275501285478*^9}, {
  3.821275589317334*^9, 3.821275605723864*^9}, {3.821297109347937*^9, 
  3.821297115936494*^9}, {3.821339701428411*^9, 3.821339716829108*^9}, {
  3.828093450488721*^9, 3.8280934995633307`*^9}},
 CellLabel->
  "In[212]:=",ExpressionUUID->"057f41f2-c727-4b52-a62b-4ecf72f3e58e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          RowBox[{"\[Delta]g\[Theta]\[Theta]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], 
         RowBox[{"2", " ", "\[Rho]"}]], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
         RowBox[{"\[Delta]g\[Theta]\[Theta]r", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], "-", 
        FractionBox[
         RowBox[{"\[Delta]g\[Phi]\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
         RowBox[{"2", " ", "\[Rho]"}]], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"\[Delta]g\[Phi]\[Phi]r", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[Delta]g\[Theta]\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "\[Rho]"]}], "+", 
        RowBox[{"\[Delta]g\[Theta]\[Phi]r", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}]},
      {
       RowBox[{"\[Delta]gu\[Theta]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]g\[Theta]\[Theta]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]g\[Phi]\[Phi]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]g\[Theta]\[Phi]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]g\[Theta]\[Theta]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           RowBox[{"\[Delta]g\[Theta]\[Theta]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}], 
          RowBox[{"2", " ", "\[Rho]"}]]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
         RowBox[{"\[Delta]g\[Theta]\[Theta]r", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], "+", 
        FractionBox[
         RowBox[{"\[Delta]g\[Phi]\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
         RowBox[{"2", " ", "\[Rho]"}]], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"\[Delta]g\[Phi]\[Phi]r", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}]}]},
      {
       FractionBox[
        RowBox[{"\[Delta]g\[Theta]\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "\[Rho]"]},
      {
       RowBox[{"\[Delta]gu\[Phi]r", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]gu\[Theta]r", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]g\[Phi]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]gu\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]gu\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]guu", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[Delta]g\[Theta]\[Theta]r", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], 
          RowBox[{"2", " ", "\[Rho]"}]]}], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
          RowBox[{"\[Delta]g\[Phi]\[Phi]r", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], 
         RowBox[{"2", " ", "\[Rho]"}]]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.821275598809211*^9, 3.821275606115306*^9}, 
   3.8212772848182592`*^9, 3.8212773536175737`*^9, 3.82128843353621*^9, 
   3.821297116303108*^9, 3.821331348662655*^9, 3.821331436134239*^9, 
   3.82133146658869*^9, 3.821332345881899*^9, 3.8213388877622623`*^9, 
   3.8213395038474007`*^9, 3.821339717745347*^9, {3.821362311068836*^9, 
   3.821362340703323*^9}, 3.821529133323525*^9, 3.821543012464381*^9, 
   3.8215435165504503`*^9, 3.821615275872445*^9, 3.8216155423087273`*^9, 
   3.821615776885891*^9, 3.8216793086436357`*^9, 3.821769373752675*^9, 
   3.8223701180753098`*^9, 3.822373639080817*^9, 3.828086165576652*^9, 
   3.828093453030177*^9, 3.828093499818718*^9, 3.8280943701944*^9, 
   3.828094415239448*^9, 3.8281071648636923`*^9, 3.828107350603567*^9, 
   3.828107407603258*^9, 3.828169870782487*^9, 3.82843235430827*^9, 
   3.828460311701459*^9, 3.84399099817671*^9, 3.8439918387312517`*^9, 
   3.846827227297647*^9, {3.846828446813406*^9, 3.846828452586141*^9}},
 CellLabel->
  "Out[213]//MatrixForm=",ExpressionUUID->"3b6613fe-4cdc-497b-a50c-\
6587bbc5ad11"]
}, Open  ]],

Cell["the Jordan normal form along the \[Rho] direction", "Text",
 CellChangeTimes->{{3.8439917710228567`*^9, 
  3.843991778860488*^9}},ExpressionUUID->"99834b74-d78e-4919-8773-\
0979d6e7c13f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"jordB\[Theta]", "=", 
   RowBox[{
    RowBox[{"JordanDecomposition", "[", "B\[Theta]", "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"jordB\[Theta]", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.8212753058259*^9, 3.8212753192845716`*^9}, {
  3.821297179605955*^9, 3.821297180168532*^9}, {3.821339754808485*^9, 
  3.8213397560287313`*^9}, {3.821695509508247*^9, 3.8216955167513866`*^9}, {
  3.821695685612466*^9, 3.821695688746407*^9}, {3.828093462062258*^9, 
  3.828093466616742*^9}, {3.828432359288259*^9, 3.828432365042222*^9}},
 CellLabel->
  "In[214]:=",ExpressionUUID->"c9bea0af-08c0-4a6b-a544-1710af177f0c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "\[Rho]"]}], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "\[Rho]"]}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "\[Rho]"], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", 
      FractionBox["1", "\[Rho]"]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.82127532129601*^9, 3.821277284864366*^9, 3.821277368308857*^9, 
   3.821288433569858*^9, 3.821297181050099*^9, 3.8213313486993723`*^9, 
   3.8213314361705713`*^9, 3.821331466616489*^9, 3.821332345906052*^9, 
   3.821338887821807*^9, 3.821339503889744*^9, 3.8213397568014193`*^9, 
   3.8213623111418657`*^9, 3.821362371347633*^9, 3.8215291333778887`*^9, 
   3.821543012505303*^9, 3.821543516655356*^9, 3.8216152759304934`*^9, 
   3.8216155423647337`*^9, 3.821615776957872*^9, 3.821679308712377*^9, {
   3.821695514308215*^9, 3.821695517220825*^9}, 3.821695689567068*^9, 
   3.821769373844681*^9, 3.822370118178093*^9, 3.822373660783815*^9, 
   3.828086165656986*^9, 3.828093467004376*^9, 3.828094370232773*^9, 
   3.8280944152824297`*^9, 3.828107168934958*^9, 3.828107350634666*^9, 
   3.8281074076423473`*^9, 3.828169870828032*^9, 3.8284323654945097`*^9, 
   3.828460311729876*^9, 3.843990998207005*^9, 3.843991838756235*^9, 
   3.846827227322267*^9, {3.846828446891732*^9, 3.846828452619669*^9}},
 CellLabel->
  "Out[215]//MatrixForm=",ExpressionUUID->"2a0d34a3-a2e0-4882-8d76-\
3465d4a5d5f9"]
}, Open  ]],

Cell["similarly for the angular directions", "Text",
 CellChangeTimes->{{3.843991782485701*^9, 
  3.8439917869045258`*^9}},ExpressionUUID->"7e1bf984-ca40-4162-966f-\
bf153507440a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"gcv\[Theta]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Inverse", "[", 
      RowBox[{
       RowBox[{"JordanDecomposition", "[", "B\[Theta]", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], ".", "StateV2"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"gcv\[Theta]", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.821275501142681*^9, 3.821275501285478*^9}, {
  3.821275589317334*^9, 3.821275605723864*^9}, {3.821275757151794*^9, 
  3.821275757448929*^9}, {3.821297185379158*^9, 3.8212971978915453`*^9}, {
  3.821339767810123*^9, 3.82133977508556*^9}, {3.821695523219346*^9, 
  3.82169553434083*^9}, {3.82169569423048*^9, 3.821695694875937*^9}, {
  3.82169945540238*^9, 3.821699455861972*^9}, {3.828093503018174*^9, 
  3.828093508123784*^9}, {3.8284323697460337`*^9, 3.828432376510116*^9}},
 CellLabel->
  "In[216]:=",ExpressionUUID->"cd9bd35d-8d82-4d99-b4c6-90027b801d52"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{"\[Delta]gu\[Theta]\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
         RowBox[{"\[Delta]g\[Phi]\[Phi]r", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}]}]},
      {
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[Rho]", "2"]}], " ", 
         RowBox[{"\[Delta]gu\[Theta]r", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], "+", 
        RowBox[{"\[Delta]g\[Theta]\[Theta]\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}]},
      {
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[Delta]g\[Theta]\[Theta]r", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
         RowBox[{"\[Delta]g\[Phi]\[Phi]r", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}]}]},
      {
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Rho]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
         RowBox[{"\[Delta]gu\[Theta]r", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], "+", 
        RowBox[{"\[Delta]g\[Phi]\[Phi]\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}]},
      {
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[Rho]", "2"]}], " ", 
         RowBox[{"\[Delta]gu\[Phi]r", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], "+", 
        RowBox[{"\[Delta]g\[Theta]\[Phi]\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}]},
      {
       RowBox[{"\[Delta]g\[Theta]\[Theta]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]g\[Phi]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]g\[Theta]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]g\[Theta]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]gu\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]gu\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{
        RowBox[{"\[Delta]guu", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
          RowBox[{"\[Delta]g\[Phi]\[Phi]r", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], 
         RowBox[{"2", " ", "\[Rho]"}]]}]},
      {
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Rho]", " ", 
           RowBox[{"\[Delta]gu\[Theta]r", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
           RowBox[{"\[Delta]g\[Phi]\[Phi]r", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "2"], " ", "\[Rho]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Rho]", " ", 
           RowBox[{"\[Delta]gu\[Phi]r", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}], "+", 
          RowBox[{"\[Delta]g\[Theta]\[Phi]r", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[Rho]"}], " ", 
           RowBox[{"\[Delta]gu\[Theta]r", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
           RowBox[{"\[Delta]g\[Phi]\[Phi]r", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "2"], " ", "\[Rho]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Rho]", " ", 
           RowBox[{"\[Delta]gu\[Phi]r", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}], "-", 
          RowBox[{"\[Delta]g\[Theta]\[Phi]r", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], ")"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8212757580749903`*^9, 3.821277284909236*^9, 3.821277371352817*^9, 
   3.821288433602601*^9, {3.8212971895701437`*^9, 3.8212971990266323`*^9}, 
   3.8213313487056513`*^9, 3.821331436201898*^9, 3.8213314666602087`*^9, 
   3.821332345930585*^9, 3.82133888789322*^9, 3.82133950393134*^9, 
   3.8213397764849367`*^9, 3.821362311274002*^9, 3.82136237563721*^9, 
   3.821529133489429*^9, 3.821543012584065*^9, 3.821543516758604*^9, 
   3.8216152760696917`*^9, 3.821615542420787*^9, 3.821615777086384*^9, 
   3.821679308854472*^9, {3.821695524476687*^9, 3.8216955348051977`*^9}, 
   3.821695695430497*^9, 3.821699456422544*^9, 3.821769374056826*^9, 
   3.822370118375001*^9, 3.8223736700530577`*^9, 3.8280861658437366`*^9, 
   3.8280935092966146`*^9, 3.828094370263464*^9, 3.828094415343731*^9, 
   3.8281071756165047`*^9, 3.828107350684574*^9, 3.82810740772746*^9, 
   3.8281698709083347`*^9, 3.828432377053046*^9, 3.8284603118054028`*^9, 
   3.8439909982808437`*^9, 3.8439918388183107`*^9, 3.8468272274056664`*^9, {
   3.84682844694844*^9, 3.846828452704154*^9}},
 CellLabel->
  "Out[217]//MatrixForm=",ExpressionUUID->"13440df8-0649-40d8-8d5a-\
2e062242f994"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"jordB\[Theta]", "[", 
  RowBox[{"[", "2", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8280936581862097`*^9, 3.828093658754895*^9}, {
  3.828107190816677*^9, 3.828107190908387*^9}, {3.82843238311097*^9, 
  3.82843238406222*^9}},
 CellLabel->
  "In[218]:=",ExpressionUUID->"ef00056c-ba09-429e-a273-4e5225729ff0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.828094370300909*^9, 3.828094415376416*^9, 3.828107191117352*^9, 
   3.8281073507161493`*^9, 3.828107407763101*^9, 3.8281698709511633`*^9, 
   3.82843238441333*^9, 3.828460311828828*^9, 3.843990998304584*^9, 
   3.843991838844022*^9, 3.846827227429913*^9, {3.8468284470017433`*^9, 
   3.846828452735714*^9}},
 CellLabel->
  "Out[218]=",ExpressionUUID->"63ca56fa-5c87-4b9c-8f86-9f4513488450"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"gcv\[Theta]", "[", 
  RowBox[{"[", "2", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"gcv\[Theta]", "[", 
  RowBox[{"[", "3", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.822370308901013*^9, 3.822370313653133*^9}, {
  3.8280862751782427`*^9, 3.828086277377369*^9}, {3.828093524351204*^9, 
  3.828093529837414*^9}, {3.828107194857266*^9, 3.82810719624419*^9}, {
  3.828432386473906*^9, 3.828432389360787*^9}},
 CellLabel->
  "In[219]:=",ExpressionUUID->"c450da41-2fff-49d1-ae0b-e31234134850"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["\[Rho]", "2"]}], " ", 
   RowBox[{"\[Delta]gu\[Theta]r", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
  "+", 
  RowBox[{"\[Delta]g\[Theta]\[Theta]\[Theta]", "[", 
   RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
   "]"}]}]], "Output",
 CellChangeTimes->{
  3.8223703140173693`*^9, 3.8280861659224977`*^9, 3.8280862776862717`*^9, 
   3.8280935302459307`*^9, 3.828094370339839*^9, 3.82809441538761*^9, 
   3.8281071965115128`*^9, 3.828107350750648*^9, 3.828107407819181*^9, 
   3.828169870960519*^9, 3.8284323897803164`*^9, 3.8284603118520403`*^9, 
   3.843990998326211*^9, 3.843991838868903*^9, 3.846827227454513*^9, {
   3.8468284470548067`*^9, 3.846828452767908*^9}},
 CellLabel->
  "Out[219]=",ExpressionUUID->"da9a5812-ea25-4dfe-a673-b8a6b696baf5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"\[Delta]g\[Theta]\[Theta]r", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
  "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
   RowBox[{"\[Delta]g\[Phi]\[Phi]r", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.8223703140173693`*^9, 3.8280861659224977`*^9, 3.8280862776862717`*^9, 
   3.8280935302459307`*^9, 3.828094370339839*^9, 3.82809441538761*^9, 
   3.8281071965115128`*^9, 3.828107350750648*^9, 3.828107407819181*^9, 
   3.828169870960519*^9, 3.8284323897803164`*^9, 3.8284603118520403`*^9, 
   3.843990998326211*^9, 3.843991838868903*^9, 3.846827227454513*^9, {
   3.8468284470548067`*^9, 3.846828452770892*^9}},
 CellLabel->
  "Out[220]=",ExpressionUUID->"6dbc2fa4-4732-4cf5-ba8e-facf2aefea56"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"jordB\[Phi]", "=", 
   RowBox[{
    RowBox[{"JordanDecomposition", "[", "B\[Phi]", "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"jordB\[Phi]", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.8212753058259*^9, 3.8212753192845716`*^9}, {
  3.821297179605955*^9, 3.821297180168532*^9}, {3.821339754808485*^9, 
  3.8213397560287313`*^9}, {3.8213398076953163`*^9, 3.821339807828813*^9}, {
  3.828093536599266*^9, 3.828093564011835*^9}, {3.82843244968672*^9, 
  3.828432456522375*^9}},
 CellLabel->
  "In[221]:=",ExpressionUUID->"e6d07fbc-1475-4069-8112-cedd001fc6b6"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Rho]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]]]}], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Rho]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]]]}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["\[Rho]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]]], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", 
      FractionBox["1", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["\[Rho]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.82127532129601*^9, 3.821277284864366*^9, 3.821277368308857*^9, 
   3.821288433569858*^9, 3.821297181050099*^9, 3.8213313486993723`*^9, 
   3.8213314361705713`*^9, 3.821331466616489*^9, 3.821332345906052*^9, 
   3.821338887821807*^9, 3.821339503889744*^9, 3.8213397568014193`*^9, 
   3.821339808467184*^9, 3.82136231163303*^9, 3.821362387609028*^9, 
   3.8215291338016872`*^9, 3.821543012812563*^9, 3.821543517168715*^9, 
   3.821615276393403*^9, 3.8216155426698313`*^9, 3.8216157774065647`*^9, 
   3.8216793091841297`*^9, 3.821769374611618*^9, 3.822370118907526*^9, 
   3.828086166519261*^9, {3.828093537756175*^9, 3.828093564771782*^9}, 
   3.828094370390645*^9, 3.828094415477252*^9, 3.82810724431144*^9, 
   3.828107350882948*^9, 3.8281074080185833`*^9, 3.828169871218711*^9, 
   3.828432457190159*^9, 3.828460312045883*^9, 3.8439909985183477`*^9, 
   3.843991838997267*^9, 3.846827227629496*^9, {3.846828447133338*^9, 
   3.8468284529802322`*^9}},
 CellLabel->
  "Out[222]//MatrixForm=",ExpressionUUID->"ff09b6ab-0abb-4c49-9b53-\
28c6405ebd5b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"gcv\[Phi]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Inverse", "[", 
      RowBox[{
       RowBox[{"JordanDecomposition", "[", "B\[Phi]", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], ".", "StateV2"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"gcv\[Phi]", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.821275501142681*^9, 3.821275501285478*^9}, {
  3.821275589317334*^9, 3.821275605723864*^9}, {3.821275757151794*^9, 
  3.821275757448929*^9}, {3.821297185379158*^9, 3.8212971978915453`*^9}, {
  3.821339767810123*^9, 3.82133977508556*^9}, {3.821339813463502*^9, 
  3.82133981366897*^9}, {3.8280935707701483`*^9, 3.828093591299363*^9}, {
  3.8284324599144707`*^9, 3.828432466548914*^9}},
 CellLabel->
  "In[223]:=",ExpressionUUID->"e9b2a7dd-93bf-4376-8f0d-1dc388376f0c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\[Delta]gu\[Theta]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]g\[Theta]\[Theta]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]g\[Phi]\[Phi]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]g\[Theta]\[Phi]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Rho]", "2"], " ", 
         RowBox[{"\[Delta]gu\[Phi]r", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], "+", 
        RowBox[{"\[Delta]g\[Theta]\[Theta]\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}]},
      {
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
         RowBox[{"\[Delta]g\[Theta]\[Theta]r", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], "+", 
        RowBox[{"\[Delta]g\[Phi]\[Phi]r", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}]},
      {
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"\[Delta]g\[Theta]\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], "\[Rho]"]},
      {
       RowBox[{"\[Delta]g\[Phi]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]g\[Theta]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]gu\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]guu", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[Rho]", " ", 
             RowBox[{"\[Delta]gu\[Phi]", "[", 
              RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
              "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{"\[Delta]gu\[Phi]r", "[", 
              RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
              "]"}]}], "+", 
            RowBox[{"\[Delta]g\[Theta]\[Theta]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"\[Delta]g\[Theta]\[Phi]\[Theta]", "[", 
              RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
              "]"}]}], "+", 
            RowBox[{"\[Delta]g\[Phi]\[Phi]\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], ")"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Rho]", "3"]}]]}]},
      {
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[Rho]", "2"]}], " ", 
           RowBox[{"\[Delta]gu\[Phi]r", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}], "+", 
          RowBox[{
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Rho]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]], " ", 
           RowBox[{"\[Delta]g\[Theta]\[Theta]r", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Rho]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]], " ", 
           RowBox[{"\[Delta]gu\[Theta]r", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}], "-", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"\[Delta]g\[Theta]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "\[Rho]"], "+", 
          RowBox[{"\[Delta]g\[Theta]\[Phi]r", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[Rho]", "2"]}], " ", 
           RowBox[{"\[Delta]gu\[Phi]r", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}], "-", 
          RowBox[{
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Rho]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]], " ", 
           RowBox[{"\[Delta]g\[Theta]\[Theta]r", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["\[Rho]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]]}], " ", 
           RowBox[{"\[Delta]gu\[Theta]r", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}], "-", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"\[Delta]g\[Theta]\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "\[Rho]"], "+", 
          RowBox[{"\[Delta]g\[Theta]\[Phi]r", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], ")"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8212757580749903`*^9, 3.821277284909236*^9, 3.821277371352817*^9, 
   3.821288433602601*^9, {3.8212971895701437`*^9, 3.8212971990266323`*^9}, 
   3.8213313487056513`*^9, 3.821331436201898*^9, 3.8213314666602087`*^9, 
   3.821332345930585*^9, 3.82133888789322*^9, 3.82133950393134*^9, 
   3.8213397764849367`*^9, 3.8213398155027943`*^9, 3.8213623126241913`*^9, 
   3.821362392073477*^9, 3.821529134621168*^9, 3.8215430133608932`*^9, 
   3.821543517928034*^9, 3.82161527716881*^9, 3.821615542956602*^9, 
   3.821615778141346*^9, 3.821679309971354*^9, 3.8217693759586906`*^9, 
   3.822370120153406*^9, 3.828086167969092*^9, {3.828093584997683*^9, 
   3.828093591620841*^9}, 3.8280943704196157`*^9, 3.8280944158552217`*^9, 
   3.8281072472158012`*^9, 3.8281073510753813`*^9, 3.8281074087383127`*^9, 
   3.828169871896648*^9, 3.828432467715556*^9, 3.828460312730184*^9, 
   3.843990999170751*^9, 3.84399183941847*^9, 3.846827228104933*^9, {
   3.8468284471888866`*^9, 3.846828453735341*^9}},
 CellLabel->
  "Out[224]//MatrixForm=",ExpressionUUID->"9434455b-47b9-4d45-9140-\
6bd6323c5994"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"jordB\[Phi]", "[", 
  RowBox[{"[", "11", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.828432487039351*^9, 3.8284324910880203`*^9}},
 CellLabel->
  "In[225]:=",ExpressionUUID->"cd2c2ee9-af22-4ae0-b5b7-abc5e9514784"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.828432487882379*^9, 3.828432491359303*^9}, 
   3.828460312767661*^9, 3.8439909992176533`*^9, 3.843991839462021*^9, 
   3.846827228137883*^9, {3.846828447209756*^9, 3.8468284538255377`*^9}},
 CellLabel->
  "Out[225]=",ExpressionUUID->"73b4c303-1eb2-4ad4-905b-4149516d3002"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"gcv\[Phi]", "[", 
  RowBox[{"[", "11", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gcv\[Phi]", "[", 
   RowBox[{"[", "12", "]"}], "]"}], "//", "Expand"}]}], "Input",
 CellChangeTimes->{{3.8280936340024157`*^9, 3.8280936395066977`*^9}, {
  3.8284324939510717`*^9, 3.828432509564291*^9}},
 CellLabel->
  "In[226]:=",ExpressionUUID->"6a221144-b0da-4595-97a5-443be3ecdd8a"],

Cell[BoxData[
 RowBox[{"\[Delta]guu", "[", 
  RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
  "]"}]], "Output",
 CellChangeTimes->{
  3.828093639770027*^9, 3.828094370456479*^9, 3.828094415888982*^9, 
   3.828107351106826*^9, 3.828107408831296*^9, 3.82816987195295*^9, {
   3.828432505667486*^9, 3.828432509918548*^9}, 3.8284603127907877`*^9, 
   3.8439909992371273`*^9, 3.8439918394933968`*^9, 3.84682722818894*^9, {
   3.8468284473313503`*^9, 3.8468284538401318`*^9}},
 CellLabel->
  "Out[226]=",ExpressionUUID->"f12dfcca-564e-4345-b9c7-5cf50e59dadf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
     RowBox[{"\[Delta]gu\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    SuperscriptBox["\[Rho]", "2"]]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
    RowBox[{"\[Delta]gu\[Phi]r", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
   RowBox[{"2", " ", "\[Rho]"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
    RowBox[{"\[Delta]g\[Theta]\[Theta]\[Phi]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Rho]", "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
    RowBox[{"\[Delta]g\[Theta]\[Phi]\[Theta]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
   SuperscriptBox["\[Rho]", "3"]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
    RowBox[{"\[Delta]g\[Phi]\[Phi]\[Theta]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Rho]", "3"]}]]}]], "Output",
 CellChangeTimes->{
  3.828093639770027*^9, 3.828094370456479*^9, 3.828094415888982*^9, 
   3.828107351106826*^9, 3.828107408831296*^9, 3.82816987195295*^9, {
   3.828432505667486*^9, 3.828432509918548*^9}, 3.8284603127907877`*^9, 
   3.8439909992371273`*^9, 3.8439918394933968`*^9, 3.84682722818894*^9, {
   3.8468284473313503`*^9, 3.846828453843313*^9}},
 CellLabel->
  "Out[227]=",ExpressionUUID->"b7862865-3aba-485d-a0e2-16027cb8e36b"]
}, Open  ]],

Cell["\<\
In versions 2,3 of the calculation we use a different choice of variables \
that uses the determinant definition. Weak hyperbolicity of the full system \
persists.\
\>", "Text",
 CellChangeTimes->{{3.8439917949712057`*^9, 3.8439918311778584`*^9}, {
  3.8468271888245068`*^9, 
  3.846827217208644*^9}},ExpressionUUID->"eec3602a-d839-403f-8b40-\
7f4a33a380b7"]
}, Closed]]
},
WindowSize->{960, 1016},
WindowMargins->{{0, Automatic}, {0, Automatic}},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 266, 5, 151, "Chapter",ExpressionUUID->"d8fd74cb-4540-479c-b7f7-34b0d4686408"],
Cell[849, 29, 2009, 58, 246, "Text",ExpressionUUID->"b0828d27-7915-4c62-94d9-61f85766c3e5"],
Cell[2861, 89, 212, 4, 45, "Text",ExpressionUUID->"71f52149-4496-4c60-83eb-7ab52bfc0ed4"],
Cell[CellGroupData[{
Cell[3098, 97, 846, 21, 156, "Input",ExpressionUUID->"37c5f36b-ff50-42c0-bc1f-3edfc2dd50bd"],
Cell[3947, 120, 1406, 30, 70, "Output",ExpressionUUID->"23d21720-e3bb-4421-8ecc-8be939a451a3"]
}, Open  ]],
Cell[5368, 153, 307, 8, 39, "Input",ExpressionUUID->"34731f37-5d9f-4394-9069-4c3491a3956d"],
Cell[5678, 163, 1732, 38, 214, "Input",ExpressionUUID->"c2cdd838-86e3-4324-bbd6-7c3c02070765"],
Cell[CellGroupData[{
Cell[7435, 205, 279, 4, 85, "Section",ExpressionUUID->"cf1728f3-94bd-4dd6-bc23-0048387feabc"],
Cell[7717, 211, 338, 9, 45, "Text",ExpressionUUID->"165cbeb2-86b2-4d54-8396-e4840d8d1680"],
Cell[CellGroupData[{
Cell[8080, 224, 1201, 32, 131, "Input",ExpressionUUID->"32893edf-8104-4ae5-b2a1-3739cb3dbc65"],
Cell[9284, 258, 1394, 33, 70, "Output",ExpressionUUID->"abc567c1-7e7a-4b83-843a-2c25616b79f8"],
Cell[10681, 293, 1543, 36, 70, "Output",ExpressionUUID->"787961b0-5a92-4d27-8397-43c81890ca42"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12261, 334, 389, 9, 69, "Input",ExpressionUUID->"9987190b-97c8-45fc-884b-3c3ea8004c9e"],
Cell[12653, 345, 1179, 28, 70, "Output",ExpressionUUID->"b4244bb5-f95a-461b-a328-b2e35a1c4331"]
}, Open  ]],
Cell[13847, 376, 805, 25, 81, "Text",ExpressionUUID->"fa2da507-a278-4609-9d6f-e3537d97348d"],
Cell[CellGroupData[{
Cell[14677, 405, 932, 25, 98, "Input",ExpressionUUID->"0f4ce7b8-e732-4c30-95a1-c2f6055d78f0"],
Cell[15612, 432, 1393, 33, 70, "Output",ExpressionUUID->"5e3b2209-f4d9-458e-903e-b4525078cc59"]
}, Open  ]],
Cell[17020, 468, 517, 14, 47, "Text",ExpressionUUID->"78411588-9254-4fc9-879d-7cdb2cbe13d4"],
Cell[CellGroupData[{
Cell[17562, 486, 1091, 26, 69, "Input",ExpressionUUID->"80b79933-074e-4eff-9067-e1f472f2268f"],
Cell[18656, 514, 1966, 48, 70, "Output",ExpressionUUID->"d08f4191-47c4-4caa-99bd-f00e955cc06f"]
}, Open  ]],
Cell[20637, 565, 440, 13, 47, "Text",ExpressionUUID->"e5c41686-1366-4c71-b80b-1646e431ed59"],
Cell[CellGroupData[{
Cell[21102, 582, 1048, 26, 98, "Input",ExpressionUUID->"a6cb4647-cdaa-41a8-8a16-937e77af3930"],
Cell[22153, 610, 8828, 216, 70, "Output",ExpressionUUID->"0d7dd721-6b9f-4bc1-9021-b00e64674a84"]
}, Open  ]],
Cell[30996, 829, 1371, 44, 55, "Text",ExpressionUUID->"89233726-2541-4d6d-ac23-ab4c3e6f22a2"],
Cell[32370, 875, 1771, 46, 321, "Input",ExpressionUUID->"e91eff71-a79d-479a-9bf8-77f3b2c35a16"],
Cell[34144, 923, 3421, 90, 226, "Input",ExpressionUUID->"dcae9df1-ac21-49a0-871d-09bb87fb89e0"],
Cell[CellGroupData[{
Cell[37590, 1017, 374, 9, 39, "Input",ExpressionUUID->"7f947278-5a9b-4cd3-ac01-9aa3b74f9a3a"],
Cell[37967, 1028, 3628, 108, 70, "Output",ExpressionUUID->"3aa9736b-fc21-41ea-9647-19bc2f9d9961"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[41644, 1142, 598, 15, 70, "Section",ExpressionUUID->"ce90785b-5e2c-4906-b42c-570cb8c06c76"],
Cell[42245, 1159, 392, 9, 69, "Input",ExpressionUUID->"26214790-a1f2-4951-a3bb-4d08b6f75ebb"],
Cell[42640, 1170, 8372, 196, 504, "Input",ExpressionUUID->"6172b616-4aff-4298-975d-bbb9dff5bbc9"],
Cell[51015, 1368, 4065, 98, 521, "Input",ExpressionUUID->"b692c37e-31a3-47cd-86ff-568b76e72358"],
Cell[CellGroupData[{
Cell[55105, 1470, 487, 12, 39, "Input",ExpressionUUID->"cfcf2d7f-978c-4a0b-9b92-a51ec64aa6d5"],
Cell[55595, 1484, 1809, 42, 70, "Output",ExpressionUUID->"49626a95-7ff4-40b4-b814-cfb6625d4a3f"]
}, Open  ]],
Cell[57419, 1529, 652, 20, 77, "Text",ExpressionUUID->"2b44d02e-3120-43ab-8198-ffed9d7239bc"],
Cell[CellGroupData[{
Cell[58096, 1553, 1326, 31, 127, "Input",ExpressionUUID->"96017d47-acdd-45fb-9cff-982a3333ee58"],
Cell[59425, 1586, 2600, 63, 70, "Output",ExpressionUUID->"0295ef81-c6e3-43e3-93cf-305444dd0a54"]
}, Open  ]],
Cell[62040, 1652, 1152, 31, 146, "Text",ExpressionUUID->"66749f23-54ae-4c5d-9f85-78d24648717d"],
Cell[CellGroupData[{
Cell[63217, 1687, 746, 19, 72, "Input",ExpressionUUID->"fd2c78ed-872f-43d0-abe4-aa3935b35cf0"],
Cell[63966, 1708, 897, 21, 70, "Output",ExpressionUUID->"ced89ed6-6e4e-4444-886a-6f5e58c95e49"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64900, 1734, 299, 7, 39, "Input",ExpressionUUID->"24d41b1f-75a2-4327-928d-2924dd416dc7"],
Cell[65202, 1743, 485, 10, 70, "Output",ExpressionUUID->"2b0b99aa-2e09-42c7-9170-d96d3806e7f8"]
}, Open  ]],
Cell[65702, 1756, 1215, 35, 145, "Text",ExpressionUUID->"c830319f-f49a-4d1c-a951-a2d2d59a096f"],
Cell[CellGroupData[{
Cell[66942, 1795, 282, 6, 39, "Input",ExpressionUUID->"d256e6f9-b3ab-457a-b6bb-77bf9e52a335"],
Cell[67227, 1803, 749, 18, 70, "Output",ExpressionUUID->"5338c1b5-b420-4a47-8728-e7e4a8de6a08"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68013, 1826, 641, 17, 39, "Input",ExpressionUUID->"5f32d66f-e271-412b-993d-28ce9818d0fa"],
Cell[68657, 1845, 771, 17, 70, "Output",ExpressionUUID->"3826e5d1-5246-48db-8483-f5c041baece9"]
}, Open  ]],
Cell[69443, 1865, 173, 3, 45, "Text",ExpressionUUID->"954bb578-074c-4787-bcdc-c199f03425dd"],
Cell[CellGroupData[{
Cell[69641, 1872, 639, 15, 72, "Input",ExpressionUUID->"4ecace3e-aa34-4de9-a07e-c3e646dbff98"],
Cell[70283, 1889, 770, 17, 70, "Output",ExpressionUUID->"dd1d573d-9445-4070-9040-4d08a2e35609"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71090, 1911, 444, 12, 63, "Input",ExpressionUUID->"47a882cf-1047-48be-8437-99f8388fc8f1"],
Cell[71537, 1925, 1221, 33, 70, "Output",ExpressionUUID->"dc95c93f-47f6-493b-a64e-c8dfe0e30f98"]
}, Open  ]],
Cell[72773, 1961, 475, 15, 47, "Text",ExpressionUUID->"7c4f3a53-4101-44f7-b13d-e5ba4176c13d"],
Cell[73251, 1978, 710, 19, 39, "Input",ExpressionUUID->"9ceb3fed-f521-445a-9ff5-3ef97886dd58"],
Cell[CellGroupData[{
Cell[73986, 2001, 620, 17, 39, "Input",ExpressionUUID->"409e475a-221a-4295-a229-28dd0d95934e"],
Cell[74609, 2020, 577, 12, 70, "Output",ExpressionUUID->"b3faaa28-2aa2-4f9b-977b-3d2652319003"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[75247, 2039, 257, 4, 136, "Chapter",ExpressionUUID->"352b6fe8-bf0b-4fc5-95ed-63dfba2333ae"],
Cell[75507, 2045, 312, 6, 105, "Text",ExpressionUUID->"f0e6c50d-9866-4513-9be8-c4d88625f989"],
Cell[CellGroupData[{
Cell[75844, 2055, 410, 10, 69, "Input",ExpressionUUID->"d56dcc93-7405-4af4-98ee-b0f3a777bb84"],
Cell[76257, 2067, 11228, 286, 218, "Output",ExpressionUUID->"a5fbf2a7-1d0a-48df-a453-d6e8206fa59d"]
}, Open  ]],
Cell[87500, 2356, 915, 23, 47, "Text",ExpressionUUID->"ead3458f-af66-4945-9f42-4b72bba5dbd1"],
Cell[88418, 2381, 839, 25, 69, "Input",ExpressionUUID->"4f662aa8-c8ca-4d51-90c7-e79029533de3"],
Cell[89260, 2408, 196, 3, 45, "Text",ExpressionUUID->"a99bcdf4-5bf3-4769-b0ab-5db5a3aa4934"],
Cell[89459, 2413, 699, 21, 69, "Input",ExpressionUUID->"f1b026d1-3e68-4db9-96f0-7e1dbb5e89a9"]
}, Closed]],
Cell[CellGroupData[{
Cell[90195, 2439, 254, 4, 136, "Chapter",ExpressionUUID->"9736751e-20d2-48b9-a426-adfe727106f6"],
Cell[90452, 2445, 4299, 102, 272, "Input",ExpressionUUID->"3a34963b-28c9-45b6-bc96-aeedd559e6b8"],
Cell[94754, 2549, 2118, 54, 259, "Input",ExpressionUUID->"9392fadf-44f1-44d0-8896-4877b1a00dab"],
Cell[96875, 2605, 1371, 38, 98, "Input",ExpressionUUID->"f5672bd1-aba8-4091-8caa-9854d6e6ab1c"],
Cell[CellGroupData[{
Cell[98271, 2647, 186, 3, 69, "Subsection",ExpressionUUID->"300b14e1-0f7c-4a54-8517-01e961bace31"],
Cell[98460, 2652, 2806, 69, 214, "Input",ExpressionUUID->"b03b0031-08d8-4ec1-a09b-d9058e2737a8"],
Cell[CellGroupData[{
Cell[101291, 2725, 621, 15, 39, "Input",ExpressionUUID->"a54bd221-722e-4756-b1fb-37b8214b7de0"],
Cell[101915, 2742, 563, 9, 70, "Output",ExpressionUUID->"0666be97-b9bb-4aa7-ad06-8a8117247e1d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[102515, 2756, 600, 15, 39, "Input",ExpressionUUID->"d278f426-5b1c-4af1-b808-db6250d5c36a"],
Cell[103118, 2773, 562, 9, 70, "Output",ExpressionUUID->"ac5c1489-9f50-4518-95f5-6b278a20fbc3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103717, 2787, 606, 15, 39, "Input",ExpressionUUID->"ed6f8d95-1772-43ee-9289-126f3aac1c7e"],
Cell[104326, 2804, 559, 9, 70, "Output",ExpressionUUID->"4c3ff2d6-f4af-4ea3-9e7a-03a8a44d66d6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104922, 2818, 601, 15, 39, "Input",ExpressionUUID->"c39da467-f6ff-451d-bd78-686df18c34aa"],
Cell[105526, 2835, 987, 23, 70, "Output",ExpressionUUID->"bd036f1a-5046-4362-bf15-432c754c7e3e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[106550, 2863, 600, 15, 39, "Input",ExpressionUUID->"e7e7fa0e-f136-409d-9902-4755c095aa42"],
Cell[107153, 2880, 537, 9, 70, "Output",ExpressionUUID->"1c014574-5e98-4b17-b88e-ce8dec9ff5f0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107727, 2894, 658, 16, 39, "Input",ExpressionUUID->"2b3cfe15-3a59-4da7-ae6a-f1e034175cc1"],
Cell[108388, 2912, 946, 21, 70, "Output",ExpressionUUID->"2d0a6118-52c9-4f99-a8e0-81382cb77938"]
}, Open  ]],
Cell[CellGroupData[{
Cell[109371, 2938, 517, 13, 39, "Input",ExpressionUUID->"70f68d55-0986-48c0-bf63-05b1131674c8"],
Cell[109891, 2953, 568, 9, 70, "Output",ExpressionUUID->"3805a1ab-0479-4db6-a317-e49fda52cd92"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110496, 2967, 551, 14, 39, "Input",ExpressionUUID->"9731787a-e6f5-45c2-a48e-b5974dcae243"],
Cell[111050, 2983, 837, 20, 70, "Output",ExpressionUUID->"a05a1a08-1a6f-4587-b203-a64492d4c189"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111924, 3008, 547, 14, 39, "Input",ExpressionUUID->"d211dbe5-2ba9-40fc-a7cd-ad3c9e720b1c"],
Cell[112474, 3024, 490, 8, 70, "Output",ExpressionUUID->"0d549ec2-35c4-499a-bb6f-ec406c383e0b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113001, 3037, 547, 14, 39, "Input",ExpressionUUID->"b5ff2cf2-ecb2-485f-8bbf-23dca0924ccd"],
Cell[113551, 3053, 846, 20, 70, "Output",ExpressionUUID->"6f2f2ebd-1387-47c2-a20a-436468d4022d"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[114458, 3080, 233, 4, 74, "Chapter",ExpressionUUID->"a880c0e4-2d63-40d3-93b0-0c6331251b7b"],
Cell[CellGroupData[{
Cell[114716, 3088, 164, 3, 85, "Section",ExpressionUUID->"a526b167-e280-4a65-b002-3cbb043b4695"],
Cell[114883, 3093, 15246, 423, 744, "Input",ExpressionUUID->"3de3e7ad-0d59-42cb-bb71-1162efbdb0b5"],
Cell[130132, 3518, 6643, 178, 396, "Input",ExpressionUUID->"1e9778d8-0cff-49cd-b2ca-36c0f41bba7a"],
Cell[136778, 3698, 681, 14, 39, "Input",ExpressionUUID->"bd526aff-7aed-4b85-9087-8aec3ef6ad54"],
Cell[137462, 3714, 6550, 172, 367, "Input",ExpressionUUID->"4a8777e2-6b28-4579-8f74-3e066cd0701f"],
Cell[CellGroupData[{
Cell[144037, 3890, 241, 5, 39, "Input",ExpressionUUID->"f5740f93-6ee4-416d-adc0-9a31e2b07d59"],
Cell[144281, 3897, 971, 25, 44, "Output",ExpressionUUID->"264f107f-6c9e-4b2a-a6af-0ad9fd309e90"]
}, Open  ]],
Cell[CellGroupData[{
Cell[145289, 3927, 243, 5, 39, "Input",ExpressionUUID->"f43ded31-8e6b-4f04-8ab0-240e4029d4c6"],
Cell[145535, 3934, 709, 11, 44, "Output",ExpressionUUID->"a35d04d7-d41b-431c-815c-3a3d95c1d881"]
}, Open  ]],
Cell[146259, 3948, 2763, 50, 214, "Input",ExpressionUUID->"42c7c3d3-d281-475c-95d9-6a8fb3b56a15"],
Cell[CellGroupData[{
Cell[149047, 4002, 115, 2, 39, "Input",ExpressionUUID->"180fc07a-7978-45fb-9b10-38ea487a2921"],
Cell[149165, 4006, 2292, 42, 132, "Output",ExpressionUUID->"e5ea013a-be3c-4161-8f33-2c5436202d95"]
}, Open  ]],
Cell[CellGroupData[{
Cell[151494, 4053, 209, 4, 39, "Input",ExpressionUUID->"4b93eff6-e2cd-401c-8ee3-0a171a288214"],
Cell[151706, 4059, 715, 11, 44, "Output",ExpressionUUID->"dbe139b1-f397-4399-9090-e3d5033db534"]
}, Open  ]],
Cell[152436, 4073, 7667, 183, 591, "Input",ExpressionUUID->"e6ba8339-d2ea-4388-a41f-252286291cdc"],
Cell[CellGroupData[{
Cell[160128, 4260, 211, 4, 39, "Input",ExpressionUUID->"82388507-72bc-448c-b545-93a5bfb15c59"],
Cell[160342, 4266, 611, 10, 44, "Output",ExpressionUUID->"9c1c8c7f-0901-4efb-ba6b-843bcc8c6b9e"]
}, Open  ]],
Cell[160968, 4279, 574, 15, 69, "Input",ExpressionUUID->"5033bcce-4f94-42c5-89bb-50739785246d"],
Cell[CellGroupData[{
Cell[161567, 4298, 248, 5, 39, "Input",ExpressionUUID->"7ed85049-f171-4eb9-af5a-d44672a30d46"],
Cell[161818, 4305, 1243, 34, 44, "Output",ExpressionUUID->"6a7408c2-f3df-4f09-a67f-df82f92a5396"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[163122, 4346, 303, 4, 74, "Chapter",ExpressionUUID->"3ed73be7-56db-4ebf-b995-b40c1fcd0ff5"],
Cell[CellGroupData[{
Cell[163450, 4354, 602, 12, 39, "Input",ExpressionUUID->"a92e47d1-17e7-4b39-9750-7ef393ae9201"],
Cell[164055, 4368, 3444, 70, 132, "Output",ExpressionUUID->"03058609-07c8-4c07-b9e3-69aa5fea274a"]
}, Open  ]],
Cell[167514, 4441, 972, 24, 127, "Input",ExpressionUUID->"670e06de-91e2-4363-bd5f-b1651b358137"],
Cell[CellGroupData[{
Cell[168511, 4469, 408, 7, 39, "Input",ExpressionUUID->"89b44829-e72a-44ac-813d-97f90301f073"],
Cell[168922, 4478, 1280, 19, 44, "Output",ExpressionUUID->"3f628ed0-8f90-4338-9218-b1c779b631c7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[170239, 4502, 396, 7, 39, "Input",ExpressionUUID->"631cd810-96cf-447e-ab2f-d7c0948fdbbb"],
Cell[170638, 4511, 1272, 19, 44, "Output",ExpressionUUID->"1f52e948-0905-4ba5-aaad-dd6b5bd0a572"]
}, Open  ]],
Cell[171925, 4533, 1668, 47, 127, "Input",ExpressionUUID->"f5e18483-8caa-4c61-863e-2f88cbed56e7"],
Cell[CellGroupData[{
Cell[173618, 4584, 307, 6, 39, "Input",ExpressionUUID->"1ee33097-8775-4ba3-b9fa-60db2b674a36"],
Cell[173928, 4592, 1186, 18, 44, "Output",ExpressionUUID->"af7310f4-722a-481e-814a-32284841704f"]
}, Open  ]],
Cell[175129, 4613, 2551, 57, 214, "Input",ExpressionUUID->"e2a72b8a-2782-444c-aa55-177ef2fc0b11"],
Cell[CellGroupData[{
Cell[177705, 4674, 333, 6, 39, "Input",ExpressionUUID->"ec626691-3dd6-47cf-8a6b-bb756ae7541c"],
Cell[178041, 4682, 4401, 101, 532, "Output",ExpressionUUID->"e25df1a6-d039-4bdb-8755-3c6fb1d60506"]
}, Open  ]],
Cell[CellGroupData[{
Cell[182479, 4788, 255, 5, 39, "Input",ExpressionUUID->"47f58096-f934-492d-a355-5c66a35e375d"],
Cell[182737, 4795, 678, 13, 65, "Output",ExpressionUUID->"741475ce-738d-4c46-9d58-096335aff083"]
}, Open  ]],
Cell[183430, 4811, 2551, 56, 214, "Input",ExpressionUUID->"88212a6d-cf03-48cd-8878-48a851788343"],
Cell[CellGroupData[{
Cell[186006, 4871, 388, 7, 39, "Input",ExpressionUUID->"8393c46d-d7b8-4a4c-a8c0-2e892394542f"],
Cell[186397, 4880, 3938, 88, 512, "Output",ExpressionUUID->"86892832-1612-4e05-a63d-3a38bc4d9af9"]
}, Open  ]],
Cell[190350, 4971, 2662, 58, 214, "Input",ExpressionUUID->"76dc38f3-de14-4f8c-81f4-15042c4b3b51"],
Cell[CellGroupData[{
Cell[193037, 5033, 394, 7, 39, "Input",ExpressionUUID->"42f452ba-0c10-473b-84ea-7a6bd38def46"],
Cell[193434, 5042, 3285, 66, 447, "Output",ExpressionUUID->"870f0322-e20a-40ce-96f2-fc531f32a61c"]
}, Open  ]],
Cell[196734, 5111, 2626, 57, 214, "Input",ExpressionUUID->"d6a3cc12-7e68-41ff-b189-48a8f90b40ed"],
Cell[CellGroupData[{
Cell[199385, 5172, 413, 7, 39, "Input",ExpressionUUID->"abf1fa87-008c-49c5-afb9-6c71ce69ee54"],
Cell[199801, 5181, 4570, 110, 506, "Output",ExpressionUUID->"e610ce97-f980-4818-bcdc-743638a01baa"]
}, Open  ]],
Cell[204386, 5294, 746, 16, 98, "Input",ExpressionUUID->"ee0c8f2c-1900-4cfb-8334-c0daa96fb5fb"],
Cell[CellGroupData[{
Cell[205157, 5314, 285, 5, 39, "Input",ExpressionUUID->"1d61ed10-0b46-4216-85dd-76f9d68785e3"],
Cell[205445, 5321, 11012, 278, 954, "Output",ExpressionUUID->"55f748a1-2f92-4ae4-80fe-4de9232ead70"]
}, Open  ]],
Cell[216472, 5602, 147, 3, 45, "Text",ExpressionUUID->"2e6c3796-bda9-471f-9e84-5a6d7c7c7507"],
Cell[CellGroupData[{
Cell[216644, 5609, 541, 11, 69, "Input",ExpressionUUID->"09ed0a35-8dc1-42d0-8bb1-d4a8bf1b94ae"],
Cell[217188, 5622, 925, 17, 44, "Output",ExpressionUUID->"ac6fb1ba-ee27-40de-a7f3-0bc1d4f61cdc"]
}, Open  ]],
Cell[218128, 5642, 645, 18, 75, "Text",ExpressionUUID->"10278f35-401f-46b1-a5ff-fb74af2400ea"],
Cell[218776, 5662, 1090, 31, 185, "Input",ExpressionUUID->"8a33287d-32d6-42f1-8f62-48d60e7b63e2"],
Cell[CellGroupData[{
Cell[219891, 5697, 435, 9, 39, "Input",ExpressionUUID->"da690049-22ef-4259-8969-f55fb94bed74"],
Cell[220329, 5708, 3072, 64, 420, "Output",ExpressionUUID->"babc1e8a-971b-4a51-8ee5-0b57ab4647f0"]
}, Open  ]],
Cell[223416, 5775, 207, 3, 45, "Text",ExpressionUUID->"8fc23519-577f-499e-a3b6-006b8f94774e"],
Cell[CellGroupData[{
Cell[223648, 5782, 672, 15, 69, "Input",ExpressionUUID->"057f41f2-c727-4b52-a62b-4ecf72f3e58e"],
Cell[224323, 5799, 6280, 149, 518, "Output",ExpressionUUID->"3b6613fe-4cdc-497b-a50c-6587bbc5ad11"]
}, Open  ]],
Cell[230618, 5951, 193, 3, 45, "Text",ExpressionUUID->"99834b74-d78e-4919-8773-0979d6e7c13f"],
Cell[CellGroupData[{
Cell[230836, 5958, 704, 13, 69, "Input",ExpressionUUID->"c9bea0af-08c0-4a6b-a544-1710af177f0c"],
Cell[231543, 5973, 3216, 66, 476, "Output",ExpressionUUID->"2a0d34a3-a2e0-4882-8d76-3465d4a5d5f9"]
}, Open  ]],
Cell[234774, 6042, 180, 3, 45, "Text",ExpressionUUID->"7e1bf984-ca40-4162-966f-bf153507440a"],
Cell[CellGroupData[{
Cell[234979, 6049, 954, 19, 69, "Input",ExpressionUUID->"cd9bd35d-8d82-4d99-b4c6-90027b801d52"],
Cell[235936, 6070, 7118, 177, 510, "Output",ExpressionUUID->"13440df8-0649-40d8-8d5a-2e062242f994"]
}, Open  ]],
Cell[CellGroupData[{
Cell[243091, 6252, 336, 7, 39, "Input",ExpressionUUID->"ef00056c-ba09-429e-a273-4e5225729ff0"],
Cell[243430, 6261, 639, 13, 44, "Output",ExpressionUUID->"63ca56fa-5c87-4b9c-8f86-9f4513488450"]
}, Open  ]],
Cell[CellGroupData[{
Cell[244106, 6279, 520, 10, 69, "Input",ExpressionUUID->"c450da41-2fff-49d1-ae0b-e31234134850"],
Cell[244629, 6291, 877, 19, 44, "Output",ExpressionUUID->"da9a5812-ea25-4dfe-a673-b8a6b696baf5"],
Cell[245509, 6312, 908, 20, 44, "Output",ExpressionUUID->"6dbc2fa4-4732-4cf5-ba8e-facf2aefea56"]
}, Open  ]],
Cell[CellGroupData[{
Cell[246454, 6337, 651, 13, 69, "Input",ExpressionUUID->"e6d07fbc-1475-4069-8112-cedd001fc6b6"],
Cell[247108, 6352, 3792, 86, 508, "Output",ExpressionUUID->"ff09b6ab-0abb-4c49-9b53-28c6405ebd5b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[250937, 6443, 857, 18, 69, "Input",ExpressionUUID->"e9b2a7dd-93bf-4376-8f0d-1dc388376f0c"],
Cell[251797, 6463, 8047, 198, 572, "Output",ExpressionUUID->"9434455b-47b9-4d45-9140-6bd6323c5994"]
}, Open  ]],
Cell[CellGroupData[{
Cell[259881, 6666, 239, 5, 39, "Input",ExpressionUUID->"cd2c2ee9-af22-4ae0-b5b7-abc5e9514784"],
Cell[260123, 6673, 519, 10, 44, "Output",ExpressionUUID->"73b4c303-1eb2-4ad4-905b-4149516d3002"]
}, Open  ]],
Cell[CellGroupData[{
Cell[260679, 6688, 409, 9, 69, "Input",ExpressionUUID->"6a221144-b0da-4595-97a5-443be3ecdd8a"],
Cell[261091, 6699, 570, 11, 44, "Output",ExpressionUUID->"f12dfcca-564e-4345-b9c7-5cf50e59dadf"],
Cell[261664, 6712, 1883, 47, 192, "Output",ExpressionUUID->"b7862865-3aba-485d-a0e2-16027cb8e36b"]
}, Open  ]],
Cell[263562, 6762, 368, 8, 75, "Text",ExpressionUUID->"eec3602a-d839-403f-8b40-7f4a33a380b7"]
}, Closed]]
}
]
*)



==> anc/mathematica/IV_C_affine_null_theta_2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    234056,       5603]
NotebookOptionsPosition[    222367,       5409]
NotebookOutlinePosition[    222732,       5425]
CellTagsIndexPosition[    222689,       5422]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Load the equations; the affine null gauge is not imposed yet", "Chapter",
 CellChangeTimes->{{3.821684475218899*^9, 3.8216844779773283`*^9}, {
  3.82819404773025*^9, 
  3.8281940611263514`*^9}},ExpressionUUID->"352b6fe8-bf0b-4fc5-95ed-\
63dfba2333ae"],

Cell["\<\
The full field equations for GR in a generalized Bondi-like gauge and in \
vacuum are computed in ./Rdd.nb and extracted to Rdd.m.
Load the full non-linear equations:\
\>", "Text",
 CellChangeTimes->{{3.828237626819305*^9, 
  3.8282377094469*^9}},ExpressionUUID->"f0e6c50d-9866-4513-9be8-c4d88625f989"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Rdd", "=", 
  RowBox[{
  "Import", "[", 
   "\"\</home/thanasis/repos/BSWP/Papers/drafts/anc/mathematica/Rdd.m\>\"", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.821260866734131*^9, 3.821260877591267*^9}, {
  3.828182215658873*^9, 3.828182225857595*^9}, {3.8439911200136547`*^9, 
  3.843991147881488*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"d56dcc93-7405-4af4-98ee-b0f3a777bb84"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          TemplateBox[{"1"},
           "OutputSizeLimit`Skeleton"], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{80., {3., 10.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{72., {0., 10.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 83, 20028968451983076365, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{81., {0., 10.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 83, 20028968451983076365, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{61., {0., 10.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 83, 20028968451983076365, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{110., {0., 10.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[20028968451983076365 === $SessionID, 
   Out[83], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{
  3.8212608800885057`*^9, 3.821261072589591*^9, 3.821277273402882*^9, 
   3.821331347085455*^9, 3.8213323444537783`*^9, 3.8213388788556557`*^9, 
   3.821339495953012*^9, 3.821356334483756*^9, 3.821528448585761*^9, 
   3.821615180448257*^9, 3.8216152678912277`*^9, 3.821615768176735*^9, 
   3.821679299730096*^9, 3.821769347721081*^9, 3.822369897270158*^9, 
   3.828086045007181*^9, {3.828094353426036*^9, 3.8280943667136908`*^9}, {
   3.828094399692137*^9, 3.828094412280589*^9}, 3.8281073877079697`*^9, 
   3.8281698460623293`*^9, 3.8281822277507257`*^9, 3.828237591312191*^9, 
   3.828427284052228*^9, 3.828442770698703*^9, 3.8439911514707603`*^9, 
   3.843992589760498*^9, {3.846828160277012*^9, 3.846828189672497*^9}, 
   3.846828304812932*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"898f3fbf-bd7f-44f1-a4f5-e34d545f966b"]
}, Open  ]],

Cell[TextData[{
 "The full Bondi-like system (the main equations) is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["R", "rr"], " ", "=", " ", 
    RowBox[{
     SubscriptBox["R", "r\[Theta]"], " ", "=", " ", 
     RowBox[{
      SubscriptBox["R", "r\[Phi]"], " ", "=", " ", 
      RowBox[{
       SubscriptBox["R", "\[Theta]\[Theta]"], " ", "=", " ", 
       RowBox[{
        SubscriptBox["R", "\[Theta]\[Phi]"], " ", "=", " ", 
        RowBox[{
         SubscriptBox["R", "\[Phi]\[Phi]"], " ", "=", 
         RowBox[{"0", ":"}]}]}]}]}]}]}], TraditionalForm]],ExpressionUUID->
  "f601d76d-31f9-43af-99b3-b5d13cc2e5d7"]
}], "Text",
 CellChangeTimes->{{3.821261430400769*^9, 3.821261462933247*^9}, {
  3.82818224132491*^9, 3.828182243177846*^9}, {3.8281872673206882`*^9, 
  3.828187288978931*^9}, {3.828237717852147*^9, 
  3.8282377311748047`*^9}},ExpressionUUID->"ead3458f-af66-4945-9f42-\
4b72bba5dbd1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fullsys", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Rdd", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "2"}], "]"}], "]"}], ",", 
     RowBox[{"Rdd", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "3"}], "]"}], "]"}], ",", 
     RowBox[{"Rdd", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "4"}], "]"}], "]"}], ",", 
     RowBox[{"Rdd", "[", 
      RowBox[{"[", 
       RowBox[{"3", ",", "3"}], "]"}], "]"}], ",", 
     RowBox[{"Rdd", "[", 
      RowBox[{"[", 
       RowBox[{"3", ",", "4"}], "]"}], "]"}], ",", 
     RowBox[{"Rdd", "[", 
      RowBox[{"[", 
       RowBox[{"4", ",", "4"}], "]"}], "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.821261340480547*^9, 3.821261405209873*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"4f662aa8-c8ca-4d51-90c7-e79029533de3"],

Cell["The trivial and supplementary equations respectively:", "Text",
 CellChangeTimes->{{3.8282377345744057`*^9, 
  3.82823774478244*^9}},ExpressionUUID->"a99bcdf4-5bf3-4769-b0ab-\
5db5a3aa4934"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"triv", "=", 
   RowBox[{"Rdd", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"suppl", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Rdd", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
     RowBox[{"Rdd", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "3"}], "]"}], "]"}], ",", 
     RowBox[{"Rdd", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "4"}], "]"}], "]"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.82152904793186*^9, 3.8215291062793303`*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"f1b026d1-3e68-4db9-96f0-7e1dbb5e89a9"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
linearize about Minkowski and impose the affine null gauge.
Different choice of variables (use the determinant definition)\
\>", "Chapter",
 CellChangeTimes->{{3.821684483544189*^9, 3.821684490223201*^9}, {
  3.828427288968782*^9, 3.8284272953793697`*^9}, {3.8284332595357533`*^9, 
  3.828433270285214*^9}, {3.846827313978746*^9, 
  3.8468273550543413`*^9}},ExpressionUUID->"9736751e-20d2-48b9-a426-\
adfe727106f6"],

Cell[TextData[{
 "The determinant definition is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["g", "\[Theta]\[Theta]"], 
      SubscriptBox["g", "\[Phi]\[Phi]"]}], "-", 
     SuperscriptBox[
      SubscriptBox["g", "\[Theta]\[Phi]"], "2"]}], "=", 
    RowBox[{
     RowBox[{
      SuperscriptBox["R", "4"], "(", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], ")"}], 
     SuperscriptBox["sin", "2"], "\[Theta]"}]}], TraditionalForm]],
  ExpressionUUID->"485a0d5f-90f9-40c4-a449-45bf87d11855"],
 " .\nWe use ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["g", "AB"], "=", 
    RowBox[{
     SuperscriptBox["R", "2"], 
     SubscriptBox["h", "AB"]}]}], TraditionalForm]],ExpressionUUID->
  "90d004de-d2b9-4cee-91c1-7fc4257621a3"],
 ". \nThen\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"det", "(", 
     SubscriptBox["h", "AB"], ")"}], "=", 
    RowBox[{"h", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["sin", "2"], "\[Theta]"}], " ", "\[Rule]", " ", 
       RowBox[{
        SubscriptBox["\[PartialD]", "r"], "h"}]}], " ", "=", " ", "0"}]}]}], 
   TraditionalForm]],ExpressionUUID->"136bba8b-95e1-4fb1-87a8-a2fe3828db63"],
 " \nand we use it as evolution eq."
}], "Text",
 CellChangeTimes->{{3.828433277461134*^9, 3.828433350480052*^9}, {
  3.82843338746313*^9, 3.828433484444131*^9}, {3.82843362363513*^9, 
  3.8284336331899967`*^9}, {3.828433691843644*^9, 3.828433703314639*^9}, {
  3.828434233069221*^9, 3.828434304005768*^9}, {3.846827357713271*^9, 
  3.8468274292499332`*^9}, {3.8468280856086197`*^9, 
  3.8468281198777657`*^9}},ExpressionUUID->"8dc558da-0f2a-407e-8f53-\
c7b882a25503"],

Cell[BoxData[
 RowBox[{
  RowBox[{"detCondition", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"g\[Theta]\[Theta]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"R", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
          "2"], 
         RowBox[{"h\[Theta]\[Theta]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}], 
       "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"g\[Theta]\[Phi]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"R", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
          "2"], 
         RowBox[{"h\[Theta]\[Phi]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}], 
       "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"g\[Phi]\[Phi]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"R", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
          "2"], 
         RowBox[{"h\[Phi]\[Phi]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}], 
       "]"}]}]}], "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.828433640315572*^9, 3.828433688856761*^9}, {
   3.8284343141453733`*^9, 3.8284343174578342`*^9}, 3.828434471559478*^9},
 CellLabel->"In[87]:=",ExpressionUUID->"baf9ee64-9488-413f-84ad-2f280fd598f0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Lin", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"guu", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{
         RowBox[{"guubg", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"\[Delta]guu", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"gur", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"-", "1"}]}], 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"gurbg", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"\[Delta]gur", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}],
         "*)"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"gu\[Theta]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{
         RowBox[{"gu\[Theta]bg", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"\[Delta]gu\[Theta]", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"gu\[Phi]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{
         RowBox[{"gu\[Phi]bg", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"\[Delta]gu\[Phi]", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"h\[Theta]\[Theta]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{
         RowBox[{"h\[Theta]\[Theta]bg", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"\[Delta]h\[Theta]\[Theta]", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"h\[Theta]\[Phi]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{
         RowBox[{"h\[Theta]\[Phi]bg", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"\[Delta]h\[Theta]\[Phi]", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"h\[Phi]\[Phi]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{
         RowBox[{"h\[Phi]\[Phi]bg", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"\[Delta]h\[Phi]\[Phi]", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}]}
        ], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"R", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{
         RowBox[{"Rbg", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"\[Delta]R", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}]}], "]"}]}]}], "\[IndentingNewLine]", "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.821684510687069*^9, 3.821684587760652*^9}, {
  3.8281873003054867`*^9, 3.828187436183001*^9}, {3.828193704040565*^9, 
  3.8281937053140907`*^9}, {3.8284273177375402`*^9, 3.828427323417151*^9}, {
  3.828434324690797*^9, 3.8284343388423853`*^9}, {3.828434388545878*^9, 
  3.8284343991212587`*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"3a34963b-28c9-45b6-bc96-aeedd559e6b8"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"bg", " ", "stands", " ", "for", " ", "background"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.8439910391765833`*^9, 3.8439910442445803`*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"606c30d9-8d62-443f-8a86-68b24f69a25e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mink", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"guubg", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"-", "1"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"gu\[Theta]bg", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"gu\[Phi]bg", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"h\[Theta]\[Phi]bg", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"h\[Theta]\[Theta]bg", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        "1"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"h\[Phi]\[Phi]bg", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        "  ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Rbg", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        "r"}], "]"}]}]}], "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.821684604292452*^9, 3.8216846764259253`*^9}, 
   3.821769341020553*^9, {3.828187443558208*^9, 3.828187494425972*^9}, {
   3.828427342979319*^9, 3.828427346999674*^9}, {3.82843440417026*^9, 
   3.828434432651157*^9}, {3.846828295453805*^9, 3.846828295806484*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"9392fadf-44f1-44d0-8896-4877b1a00dab"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FullSysLinMink", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"fullsys", "/.", "detCondition"}], "/.", "Lin"}], ",", 
         "\[Epsilon]"}], "]"}], "/.", 
       RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], "/.", "Mink"}], "//", 
     "Simplify"}], "//", "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TrivLinMink", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"triv", "/.", "detCondition"}], "/.", "Lin"}], ",", 
         "\[Epsilon]"}], "]"}], "/.", 
       RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], "/.", "Mink"}], "//", 
     "Simplify"}], "//", "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SupplLinMink", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"suppl", "/.", "detCondition"}], "/.", "Lin"}], ",", 
         "\[Epsilon]"}], "]"}], "/.", 
       RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], "/.", "Mink"}], "//", 
     "Simplify"}], "//", "Expand"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.821684696784614*^9, 3.821684780057996*^9}, {
  3.821685030657901*^9, 3.821685037984922*^9}, {3.828187688053295*^9, 
  3.8281876992829847`*^9}, {3.828187828851756*^9, 3.8281878330931664`*^9}, {
  3.828434475445319*^9, 3.828434480773753*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"f5672bd1-aba8-4091-8caa-9854d6e6ab1c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"detEq1st", "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"h\[Theta]\[Theta]", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       RowBox[{"h\[Phi]\[Phi]", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
      SuperscriptBox[
       RowBox[{"h\[Theta]\[Phi]", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "2"], 
      "-", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "1"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"detEq2nd", "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"h\[Theta]\[Theta]", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       RowBox[{"h\[Phi]\[Phi]", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
      SuperscriptBox[
       RowBox[{"h\[Theta]\[Phi]", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "2"], 
      "-", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "2"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.82843466351108*^9, 3.828434748552305*^9}, {
  3.828438997814764*^9, 3.828438999339726*^9}, {3.828439351131852*^9, 
  3.828439363160913*^9}, {3.8284408914927893`*^9, 3.828440892946569*^9}, {
  3.828441569077085*^9, 3.828441570410603*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"ef783148-5409-43a4-8c24-7023e8c259e3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"detEq1stLinMink", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"detEq1st", "/.", "Lin"}], ",", "\[Epsilon]"}], "]"}], "/.", 
       
       RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], "/.", "Mink"}], "//", 
     "Simplify"}], "//", "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"detEq2ndLinMink", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"detEq2nd", "/.", "Lin"}], ",", "\[Epsilon]"}], "]"}], "/.", 
       
       RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], "/.", "Mink"}], "//", 
     "Simplify"}], "//", "Expand"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.828434717092456*^9, 3.8284347313114223`*^9}, {
  3.828439365355009*^9, 3.828439380767878*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"9d3d5fd7-7e28-49dd-9be5-f0857f7567b8"],

Cell[CellGroupData[{

Cell[BoxData["detEq1stLinMink"], "Input",
 CellChangeTimes->{{3.828439382961404*^9, 3.828439391800955*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"297c3216-0ce1-4963-a1d9-61b8c973218c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
   RowBox[{
    SuperscriptBox["\[Delta]h\[Theta]\[Theta]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[Delta]h\[Phi]\[Phi]", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]], "Output",\

 CellChangeTimes->{{3.828434734613312*^9, 3.82843475232226*^9}, 
   3.828439003580122*^9, 3.828439392045874*^9, 3.828441575339366*^9, 
   3.828442793011014*^9, 3.843991165128396*^9, 3.8439925924536552`*^9, 
   3.846828170153038*^9, 3.846828200729332*^9, 3.846828305741684*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"ad8cf0f5-0811-4f99-84a1-45ed6416765d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["detEq2ndLinMink"], "Input",
 CellChangeTimes->{{3.828439397325221*^9, 3.828439401174653*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"3c71e7de-0d43-4ef3-9fae-9723502b4fce"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
   RowBox[{
    SuperscriptBox["\[Delta]h\[Theta]\[Theta]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[Delta]h\[Phi]\[Phi]", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]], "Output",\

 CellChangeTimes->{{3.828439397884275*^9, 3.828439401494302*^9}, 
   3.828440897443879*^9, 3.828441577349248*^9, 3.828442793042657*^9, 
   3.843991165160121*^9, 3.84399259248466*^9, 3.846828170187639*^9, 
   3.8468282007702923`*^9, 3.846828305773904*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"d15dd886-4687-4008-a27f-40132c069199"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[" first order reduction", "Chapter",
 CellChangeTimes->{{3.821261422956584*^9, 3.821261424740604*^9}, {
   3.8212713065912123`*^9, 3.821271312863452*^9}, 
   3.82844271304948*^9},ExpressionUUID->"a880c0e4-2d63-40d3-93b0-\
0c6331251b7b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"urReduct", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Theta]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{"\[Delta]h\[Theta]\[Theta]r", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Theta]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Theta]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Theta]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Phi]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{"\[Delta]h\[Theta]\[Phi]r", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Phi]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Phi]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Phi]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]h\[Phi]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]h\[Phi]\[Phi]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]h\[Phi]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{"\[Delta]h\[Phi]\[Phi]r", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]h\[Phi]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]h\[Phi]\[Phi]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]h\[Phi]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]h\[Phi]\[Phi]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]h\[Phi]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]h\[Phi]\[Phi]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]gu\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]gu\[Theta]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]gu\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{"\[Delta]gu\[Theta]r", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]gu\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]gu\[Theta]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]gu\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]gu\[Theta]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]gu\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]gu\[Phi]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]gu\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{"\[Delta]gu\[Phi]r", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]gu\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]gu\[Phi]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]gu\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]gu\[Phi]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]R", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]Ru", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]R", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]Rr", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]R", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{"\[Delta]Rr", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]R", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{"\[Delta]Ru", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]R", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]R\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]R", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]Rr", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdz2kog3EAx/GZZC9EOcPKNmeYN5OjpJ5QZhKSF4rkKm+cKSTnsJGryJEr
xzyjGIm50qYYKTkb0UpmWo8jjVok/99efPu8/vILyjOL2SwWi0eCq9a1Q3kt
Q/0ess8gTemv4I3Tih52lPoZoFmb9ATLGuXv8EUisEABSzE9SZzLjd2FDoEe
Guh8x9dCbtPOEew2qHUwTXx0Db9Mj2b4LWC+YWQP7wcWDNgJp4gVibERMDsm
SLJI9LZc2FTltGbBu6WMGuiaFzUP2eMfSjg24jNjX8dQiwbFAqzar3yDqspM
Czw3uYiCiQ2eWzYTxH1iWDHklQJpBUc0Ws9Q0XS+zbdRmaylnXwa5bPQ5Nu2
DkPiLvfgX3PAYCsxXaMdhhuF0k2oPX1Rw8hJib2cyDHqOFClPEgO6mCoxDlp
GaQfOtvg9j1HCtM+/SeCifcr3CnIu4y6CiWW5NzqYdXr1jMschv7gFm6drsw
4pMo3xGGVh/0Q1rIH4Bma+9xOHHCGHAC3VO6fOKVDCVdTuXCf0N4DCM=
  "],
 CellLabel->
  "In[100]:=",ExpressionUUID->"3de3e7ad-0d59-42cb-bb71-1162efbdb0b5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Theta]\[Phi]Reduct", "=", 
   RowBox[{"{", 
    RowBox[{"(*", 
     RowBox[{
     "for", " ", "minimal", " ", "1", "st", " ", "order", " ", "reduction"}], 
     "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Theta]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{"\[Delta]h\[Theta]\[Theta]\[Phi]", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Phi]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{"\[Delta]h\[Theta]\[Phi]\[Theta]", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]h\[Phi]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]h\[Phi]\[Phi]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]h\[Phi]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{"\[Delta]h\[Phi]\[Phi]\[Theta]", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "to", " ", "remove", " ", "the", " ", "Jordan", " ", "block", " ", "of",
        " ", "the", " ", "minimal", " ", "1", "st", " ", "order", " ", 
       "reduction"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Theta]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{"\[Delta]h\[Theta]\[Theta]\[Theta]", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]gu\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]gu\[Theta]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]gu\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{"\[Delta]gu\[Theta]\[Theta]", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]R", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]R\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]R", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{"\[Delta]R\[Phi]", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]R", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]R\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]R", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{"\[Delta]R\[Theta]", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]R", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]R\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8280922130580997`*^9, 3.828092281513483*^9}, {
  3.828106883198434*^9, 3.828106958979601*^9}, {3.8284298616032953`*^9, 
  3.828430015048736*^9}, {3.828438741421794*^9, 3.828438759556546*^9}, {
  3.828439120957966*^9, 3.8284391759902267`*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"1e9778d8-0cff-49cd-b2ca-36c0f41bba7a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sys1stOrder", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"FullSysLinMink", ",", "detEq2ndLinMink"}], "}"}], "/.", 
      "urReduct"}], "/.", "\[Theta]\[Phi]Reduct"}], "//", "Flatten"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.828092297895727*^9, 3.8280923096410007`*^9}, {
   3.828092435123332*^9, 3.8280924449070177`*^9}, {3.828094101603033*^9, 
   3.828094105014844*^9}, 3.828094208840434*^9, {3.828094344529017*^9, 
   3.828094346893593*^9}, {3.828430032332189*^9, 3.8284300747994204`*^9}, {
   3.828430751631167*^9, 3.828430753778714*^9}, {3.828439011599196*^9, 
   3.8284390160081463`*^9}, {3.828439338753708*^9, 3.828439341388474*^9}, {
   3.828439407730739*^9, 3.8284394112110023`*^9}, {3.8284402826200867`*^9, 
   3.828440300113276*^9}, {3.828440342083782*^9, 3.828440343902647*^9}, {
   3.846828267908874*^9, 3.8468282684771852`*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"bd526aff-7aed-4b85-9087-8aec3ef6ad54"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sys1stOrder", "[", 
  RowBox[{"[", "7", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.828440604393042*^9, 3.828440707843258*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"c998edc2-5410-4c7c-b425-cbe1588762b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
   RowBox[{
    SuperscriptBox["\[Delta]h\[Theta]\[Theta]r", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[Delta]h\[Phi]\[Phi]r", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]], "Output",\

 CellChangeTimes->{{3.8284406052781897`*^9, 3.828440708166624*^9}, 
   3.828440901011092*^9, 3.8284410059817667`*^9, {3.82844108769105*^9, 
   3.82844110584499*^9}, 3.828441580886404*^9, 3.8284427227196302`*^9, 
   3.828442793094687*^9, 3.8439911652097063`*^9, 3.843992592563912*^9, 
   3.8468281702553997`*^9, 3.846828200853252*^9, 3.8468283058500347`*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"d59d6775-8e9e-419a-81e6-bd5bd47c4976"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sys1stOrderFull", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Sys1stOrder", ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]h\[Theta]\[Theta]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
       " ", 
       RowBox[{"\[Delta]h\[Theta]\[Theta]r", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]h\[Theta]\[Phi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
       " ", 
       RowBox[{"\[Delta]h\[Theta]\[Phi]r", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]h\[Phi]\[Phi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
       " ", 
       RowBox[{"\[Delta]h\[Phi]\[Phi]r", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]gu\[Theta]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
       " ", 
       RowBox[{"\[Delta]gu\[Theta]r", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]gu\[Phi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
       " ", 
       RowBox[{"\[Delta]gu\[Phi]r", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]h\[Theta]\[Theta]\[Phi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
       " ", 
       RowBox[{
        SuperscriptBox["\[Delta]h\[Theta]\[Theta]r", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]h\[Theta]\[Phi]\[Theta]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
       " ", 
       RowBox[{
        SuperscriptBox["\[Delta]h\[Theta]\[Phi]r", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]h\[Phi]\[Phi]\[Theta]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
       " ", 
       RowBox[{
        SuperscriptBox["\[Delta]h\[Phi]\[Phi]r", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]h\[Theta]\[Theta]\[Theta]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
       " ", 
       RowBox[{
        SuperscriptBox["\[Delta]h\[Theta]\[Theta]r", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]gu\[Theta]\[Theta]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
       " ", 
       RowBox[{
        SuperscriptBox["\[Delta]gu\[Theta]r", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]R\[Theta]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
       " ", 
       RowBox[{
        SuperscriptBox["\[Delta]Rr", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]R\[Phi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
       " ", 
       RowBox[{
        SuperscriptBox["\[Delta]Rr", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]Ru", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
       " ", 
       RowBox[{
        SuperscriptBox["\[Delta]Rr", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]R", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
       " ", 
       RowBox[{"\[Delta]Ru", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}], 
     "\[IndentingNewLine]", "}"}], "//", "Flatten"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.82809247564791*^9, 3.828092632040997*^9}, {
   3.828093288023513*^9, 3.828093290165923*^9}, {3.828106975372699*^9, 
   3.8281069901571817`*^9}, {3.828430102046776*^9, 3.828430292172256*^9}, {
   3.8284306594300947`*^9, 3.828430661901495*^9}, 3.828430794317955*^9, {
   3.8284392065407057`*^9, 3.828439241689485*^9}, {3.828439413823063*^9, 
   3.82843942263276*^9}, {3.828439593935203*^9, 3.828439605864677*^9}, {
   3.828439930988501*^9, 3.828439950773761*^9}, {3.828440132977401*^9, 
   3.8284401359368467`*^9}, {3.828440177508275*^9, 3.82844018736194*^9}, {
   3.828440430325482*^9, 3.82844044618182*^9}, {3.8284409806231127`*^9, 
   3.8284409992035513`*^9}, {3.828441082679166*^9, 3.828441102034202*^9}, {
   3.846828272859255*^9, 3.8468282732704287`*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"4a8777e2-6b28-4579-8f74-3e066cd0701f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sys1stOrderFull", "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.828430668190535*^9, 3.828430764335095*^9}, {
   3.828439429350172*^9, 3.828439429830999*^9}, 3.828440320815193*^9},
 CellLabel->
  "In[105]:=",ExpressionUUID->"f5740f93-6ee4-416d-adc0-9a31e2b07d59"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"\[Delta]h\[Theta]\[Theta]r", "[", 
     RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "r"]}], 
  "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
    RowBox[{"\[Delta]h\[Phi]\[Phi]r", "[", 
     RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], "r"], 
  "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    SuperscriptBox["\[Delta]h\[Theta]\[Theta]r", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
   RowBox[{
    SuperscriptBox["\[Delta]h\[Phi]\[Phi]r", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{
     SuperscriptBox["\[Delta]Rr", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
   "r"]}]], "Output",
 CellChangeTimes->{{3.828430758240053*^9, 3.82843076601968*^9}, 
   3.8284308127680893`*^9, {3.828432110976449*^9, 3.8284321244764423`*^9}, 
   3.828439244940277*^9, {3.828439425449121*^9, 3.828439430178891*^9}, 
   3.82843962154838*^9, 3.828439816589346*^9, 3.828439897582643*^9, 
   3.8284399569982557`*^9, 3.828440205506109*^9, {3.828440308789434*^9, 
   3.828440350358315*^9}, {3.8284404484963207`*^9, 3.828440455838661*^9}, 
   3.828440901036828*^9, 3.82844100600714*^9, {3.828441087747943*^9, 
   3.828441105894603*^9}, 3.8284415809122477`*^9, 3.828442722749589*^9, 
   3.828442793138146*^9, 3.843991165244295*^9, 3.8439925926198397`*^9, 
   3.846828170297098*^9, 3.846828200916348*^9, 3.8468283058924437`*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"9129d5ad-aa41-4e1d-80ef-421eadc791d1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sys1stOrderFull", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.828092635799769*^9, 3.828092636389282*^9}, 
   3.82843031607023*^9},
 CellLabel->
  "In[106]:=",ExpressionUUID->"f43ded31-8e6b-4f04-8ab0-240e4029d4c6"],

Cell[BoxData["21"], "Output",
 CellChangeTimes->{
  3.8280926366782103`*^9, 3.828093291644824*^9, 3.828094149380867*^9, 
   3.8280942364493628`*^9, {3.828094350654045*^9, 3.828094368776354*^9}, {
   3.828094401324464*^9, 3.8280944140705223`*^9}, 3.828107005880128*^9, 
   3.828107338632729*^9, 3.82810740490798*^9, 3.82816986833701*^9, 
   3.8284303168919487`*^9, {3.828430760130692*^9, 3.828430767740337*^9}, 
   3.828430814239346*^9, {3.828432111012232*^9, 3.828432124488776*^9}, 
   3.82843924617129*^9, {3.8284394279392653`*^9, 3.828439432279737*^9}, 
   3.828439621571474*^9, 3.828439816613161*^9, 3.8284398976084843`*^9, 
   3.828439957023684*^9, 3.8284401399464073`*^9, 3.828440205527426*^9, 
   3.828440308814695*^9, 3.828440350379099*^9, {3.8284404502708673`*^9, 
   3.8284404558620167`*^9}, 3.828440901043091*^9, 3.8284410060258827`*^9, {
   3.8284410877752037`*^9, 3.828441105921502*^9}, 3.828441580932002*^9, 
   3.8284427227697477`*^9, 3.8284427931722*^9, 3.84399116527269*^9, 
   3.8439925926674423`*^9, 3.846828170331073*^9, 3.846828200959297*^9, 
   3.846828305927678*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"0469dae0-d430-40d3-aba6-22aa357cf863"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"StateV", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Delta]guu", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"\[Delta]gu\[Theta]", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"\[Delta]gu\[Phi]", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"\[Delta]h\[Theta]\[Theta]", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"\[Delta]h\[Theta]\[Phi]", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"\[Delta]h\[Phi]\[Phi]", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"\[Delta]R", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Delta]gu\[Theta]r", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"\[Delta]gu\[Phi]r", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"\[Delta]h\[Theta]\[Theta]r", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"\[Delta]h\[Theta]\[Phi]r", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"\[Delta]h\[Phi]\[Phi]r", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"\[Delta]Rr", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Delta]Ru", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"\[Delta]R\[Theta]", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"\[Delta]R\[Phi]", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Delta]h\[Theta]\[Theta]\[Phi]", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"\[Delta]h\[Theta]\[Phi]\[Theta]", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"\[Delta]h\[Phi]\[Phi]\[Theta]", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"after", " ", "the", " ", "non"}], "-", 
       RowBox[{"minimal", " ", "reduction"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"\[Delta]h\[Theta]\[Theta]\[Theta]", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"\[Delta]gu\[Theta]\[Theta]", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.828092763989558*^9, 3.8280928528225813`*^9}, {
   3.8280942566657667`*^9, 3.828094259598384*^9}, {3.8280943590980453`*^9, 
   3.828094361425529*^9}, {3.828107012664637*^9, 3.828107029166979*^9}, {
   3.828430330163761*^9, 3.828430490067526*^9}, {3.8284308185976686`*^9, 
   3.8284308254291897`*^9}, {3.8284392487108107`*^9, 3.828439290899253*^9}, {
   3.828439743506982*^9, 3.8284397477936373`*^9}, {3.8284398106002283`*^9, 
   3.828439811143918*^9}, {3.82843988689915*^9, 3.828439892864133*^9}, {
   3.828440172213613*^9, 3.828440174943082*^9}, 3.8468282771773043`*^9},
 CellLabel->
  "In[107]:=",ExpressionUUID->"42c7c3d3-d281-475c-95d9-6a8fb3b56a15"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"StateV", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.828439294765361*^9, 3.8284393010560102`*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"180fc07a-7978-45fb-9b10-38ea487a2921"],

Cell[BoxData["21"], "Output",
 CellChangeTimes->{
  3.828430610696665*^9, 3.82843082954852*^9, {3.828432111047882*^9, 
   3.828432124523015*^9}, {3.828439295738729*^9, 3.8284392991402683`*^9}, 
   3.8284394351053057`*^9, 3.8284396216009207`*^9, 3.8284398166664867`*^9, 
   3.828439897659346*^9, 3.828439957051486*^9, 3.828440205554443*^9, 
   3.828440308839579*^9, 3.8284403504059277`*^9, 3.828440455889271*^9, 
   3.828440901065772*^9, 3.828441006049019*^9, {3.828441087816139*^9, 
   3.8284411059629173`*^9}, 3.828441580953363*^9, 3.828442722795766*^9, 
   3.8284427932087183`*^9, 3.843991165307118*^9, 3.843992592725984*^9, 
   3.8468281703752317`*^9, 3.846828201020479*^9, 3.84682830597085*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"5101ed1b-1abd-4490-ad28-a737dad03270"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"toCauchy", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Delta]guu", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]guu", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]gu\[Theta]", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]gu\[Theta]", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]gu\[Phi]", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]gu\[Phi]", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]h\[Theta]\[Theta]", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]h\[Theta]\[Theta]", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]h\[Theta]\[Phi]", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]h\[Theta]\[Phi]", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]h\[Phi]\[Phi]", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]h\[Phi]\[Phi]", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]guur", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]guur", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]gu\[Theta]r", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]gu\[Theta]r", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]gu\[Phi]r", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]gu\[Phi]r", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]h\[Theta]\[Theta]r", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]h\[Theta]\[Theta]r", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]h\[Theta]\[Phi]r", "\[Rule]", "  ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]h\[Theta]\[Phi]r", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]h\[Phi]\[Phi]r", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]h\[Phi]\[Phi]r", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]h\[Theta]\[Theta]\[Phi]", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]h\[Theta]\[Theta]\[Phi]", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]h\[Theta]\[Phi]\[Theta]", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]h\[Theta]\[Phi]\[Theta]", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]h\[Phi]\[Phi]\[Theta]", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]h\[Phi]\[Phi]\[Theta]", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"\[Delta]h\[Theta]\[Theta]\[Theta]", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]h\[Theta]\[Theta]\[Theta]", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]gu\[Theta]\[Theta]", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]gu\[Theta]\[Theta]", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"\[Delta]guur", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]guur", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]R", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]R", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]Rr", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]Rr", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]Ru", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]Ru", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]R\[Theta]", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]R\[Theta]", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]R\[Phi]", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]R\[Phi]", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}]}], "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.828092985697152*^9, 3.8280931587240553`*^9}, {
  3.828094266503345*^9, 3.828094274785187*^9}, {3.828107039965006*^9, 
  3.828107041633173*^9}, {3.828107090121066*^9, 3.8281071092493963`*^9}, {
  3.828430836964476*^9, 3.828430949312903*^9}, {3.828431802653912*^9, 
  3.828431903372353*^9}, {3.828439445104576*^9, 3.828439540843577*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"e6ba8339-d2ea-4388-a41f-252286291cdc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"toCauchy", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.828093163685021*^9, 3.828093164290463*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"82388507-72bc-448c-b545-93a5bfb15c59"],

Cell[BoxData["23"], "Output",
 CellChangeTimes->{
  3.82809316458559*^9, 3.8280933005647087`*^9, 3.828094276546801*^9, {
   3.828094356404112*^9, 3.828094368888892*^9}, {3.828094401422991*^9, 
   3.82809441417332*^9}, 3.828107111863978*^9, 3.828107338761929*^9, 
   3.828107405161134*^9, 3.8281698684413443`*^9, 3.828431909475806*^9, {
   3.828432111111163*^9, 3.828432124590562*^9}, {3.828439533161046*^9, 
   3.8284395429672813`*^9}, 3.828439621628786*^9, 3.8284398166995573`*^9, 
   3.828439897691861*^9, 3.828439957076811*^9, 3.8284402055836554`*^9, 
   3.8284403088616867`*^9, 3.8284403504344273`*^9, 3.8284404559138203`*^9, 
   3.8284409010878153`*^9, 3.828441006072741*^9, {3.8284410878496027`*^9, 
   3.828441105992908*^9}, 3.82844158097668*^9, 3.828442722824327*^9, 
   3.828442793246524*^9, 3.843991165342435*^9, 3.8439925927752542`*^9, 
   3.846828170425226*^9, 3.846828201106707*^9, 3.846828306015561*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"034ef615-5e9d-4c07-9666-320e328930b5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sys1stOrderFullCauchy", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Sys1stOrderFull", "/.", "toCauchy"}], "/.", 
      RowBox[{"u", "\[Rule]", 
       RowBox[{"t", "-", "r"}]}]}], "/.", 
     RowBox[{"r", "\[Rule]", "\[Rho]"}]}], "//", "Expand"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.828092980326777*^9, 3.8280929825443974`*^9}, {
  3.8280931664007607`*^9, 3.828093206132551*^9}, {3.8284319234444427`*^9, 
  3.8284319261558847`*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"5033bcce-4f94-42c5-89bb-50739785246d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sys1stOrderFullCauchy", "[", 
  RowBox[{"[", "19", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.82843193110924*^9, 3.8284319369182034`*^9}, {
  3.8284397086951523`*^9, 3.8284397250526037`*^9}, {3.828440254072218*^9, 
  3.828440262530192*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"7ed85049-f171-4eb9-af5a-d44672a30d46"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{
    SuperscriptBox["\[Delta]Rr", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
  "+", 
  RowBox[{
   SuperscriptBox["\[Delta]R\[Phi]", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "+", 
  RowBox[{
   SuperscriptBox["\[Delta]R\[Phi]", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
   "]"}]}]], "Output",
 CellChangeTimes->{{3.8284319320009604`*^9, 3.828431937263397*^9}, {
   3.8284321112842703`*^9, 3.82843212462885*^9}, 3.828439546991098*^9, 
   3.828439621654491*^9, {3.8284397093752003`*^9, 3.8284397256782713`*^9}, 
   3.8284398167283163`*^9, 3.8284398977205553`*^9, 3.828439957103262*^9, 
   3.828440205610737*^9, {3.8284402547906103`*^9, 3.8284402631235228`*^9}, 
   3.8284403088836803`*^9, 3.8284403504596252`*^9, 3.828440455938506*^9, 
   3.828440901110448*^9, 3.828441006095331*^9, {3.8284410878814087`*^9, 
   3.828441106022108*^9}, 3.8284415809992037`*^9, 3.828442722849976*^9, 
   3.8284427932836437`*^9, 3.843991165375196*^9, 3.843992592814275*^9, 
   3.846828170472238*^9, 3.8468282011887693`*^9, 3.8468283060627813`*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"96b08c7b-81cb-44d1-b903-ce795f7b6ce2"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Hyperbolicity in Cauchy frame (t,\[Rho],\[Theta],\[Phi]):", "Chapter",
 CellChangeTimes->{{3.821274197122649*^9, 3.821274234082015*^9}, {
  3.8212743310899067`*^9, 3.8212743367383013`*^9}, {3.8284319406654253`*^9, 
  3.828431948136566*^9}},ExpressionUUID->"3ed73be7-56db-4ebf-b995-\
b40c1fcd0ff5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"StateV2", "=", 
  RowBox[{
   RowBox[{"StateV", "/.", 
    RowBox[{"u", "\[Rule]", "t"}]}], "/.", 
   RowBox[{"r", "\[Rule]", "\[Rho]"}]}]}]], "Input",
 CellChangeTimes->{{3.8212745062094183`*^9, 3.821274532148408*^9}, {
   3.8212747987729893`*^9, 3.821274801049378*^9}, {3.821296763546177*^9, 
   3.8212967660029907`*^9}, {3.821338415108083*^9, 3.8213384170847073`*^9}, {
   3.8213622276811028`*^9, 3.821362228260981*^9}, 3.828092762015244*^9, {
   3.828092861489388*^9, 3.828092887161264*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"a92e47d1-17e7-4b39-9750-7ef393ae9201"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Delta]guu", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Delta]gu\[Theta]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Delta]gu\[Phi]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Delta]h\[Theta]\[Theta]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Delta]h\[Theta]\[Phi]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Delta]h\[Phi]\[Phi]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Delta]R", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Delta]gu\[Theta]r", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Delta]gu\[Phi]r", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Delta]h\[Theta]\[Theta]r", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Delta]h\[Theta]\[Phi]r", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Delta]h\[Phi]\[Phi]r", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Delta]Rr", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Delta]Ru", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Delta]R\[Theta]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Delta]R\[Phi]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Delta]h\[Theta]\[Theta]\[Phi]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Delta]h\[Theta]\[Phi]\[Theta]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Delta]h\[Phi]\[Phi]\[Theta]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Delta]h\[Theta]\[Theta]\[Theta]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Delta]gu\[Theta]\[Theta]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.821274511967546*^9, 3.8212745325901203`*^9}, 
   3.821274801306301*^9, 3.8212748456987963`*^9, 3.8212769564452543`*^9, 
   3.821277283433098*^9, 3.821288432865086*^9, 3.821296766333145*^9, 
   3.8213313479896927`*^9, 3.821331435532362*^9, 3.821331466242654*^9, 
   3.8213323454358807`*^9, 3.821338419369421*^9, 3.8213388855816298`*^9, 
   3.82133950193299*^9, 3.821357086952887*^9, 3.821362228990554*^9, 
   3.821362310349039*^9, 3.821529132169886*^9, {3.8215430048612328`*^9, 
   3.8215430103444643`*^9}, 3.821543436970014*^9, 3.8215435151407003`*^9, 
   3.821615274504382*^9, 3.8216155415228167`*^9, 3.821615775476677*^9, 
   3.821679307196003*^9, 3.821769371339438*^9, 3.822370115533202*^9, 
   3.8223735622224894`*^9, 3.828086162994658*^9, {3.828092859435795*^9, 
   3.82809289095175*^9}, 3.828093208238472*^9, 3.8280933044128227`*^9, 
   3.828094286660643*^9, {3.8280943565088177`*^9, 3.828094368995389*^9}, {
   3.828094401573937*^9, 3.828094414254374*^9}, 3.828107121428693*^9, 
   3.82810734919643*^9, 3.8281074052026567`*^9, 3.828169868470922*^9, 
   3.828431964215469*^9, 3.828432129396427*^9, 3.828439550939641*^9, 
   3.828439633773686*^9, 3.8284397551103697`*^9, 3.8284398245862217`*^9, 
   3.8284399011718197`*^9, 3.828439961287188*^9, 3.828440214926671*^9, 
   3.828440464785013*^9, 3.828440906735085*^9, 3.828441011701734*^9, {
   3.8284410918695297`*^9, 3.8284411101877947`*^9}, 3.8284415883921003`*^9, 
   3.8284427278000803`*^9, 3.828442793314261*^9, 3.8439911654032917`*^9, 
   3.8439925928462133`*^9, 3.846828170512969*^9, 3.846828201226507*^9, 
   3.846828306105426*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"8bec7b3b-7e84-45d2-92a2-58bb8b5a44c1"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dtStateV2", "=", 
   RowBox[{"D", "[", 
    RowBox[{"StateV2", ",", "t"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d\[Rho]StateV2", "=", 
   RowBox[{"D", "[", 
    RowBox[{"StateV2", ",", "\[Rho]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d\[Theta]StateV2", "=", 
   RowBox[{"D", "[", 
    RowBox[{"StateV2", ",", "\[Theta]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d\[Phi]StateV2", "=", 
   RowBox[{"D", "[", 
    RowBox[{"StateV2", ",", "\[Phi]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.821274537256213*^9, 3.82127458113911*^9}, {
  3.821274804020652*^9, 3.82127480819238*^9}, {3.821296771638739*^9, 
  3.821296802578388*^9}, {3.821338423714588*^9, 3.8213384552457533`*^9}, {
  3.828092878258338*^9, 3.828092906007431*^9}, {3.828431970354007*^9, 
  3.82843197981577*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"670e06de-91e2-4363-bd5f-b1651b358137"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"StateV2", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.8212770191283827`*^9, 3.8212770197390738`*^9}, {
   3.821277060397685*^9, 3.821277079012011*^9}, {3.821277132678797*^9, 
   3.821277139782432*^9}, 3.821296788021871*^9, 3.821338460120723*^9, {
   3.828092908661552*^9, 3.828092909423565*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"89b44829-e72a-44ac-813d-97f90301f073"],

Cell[BoxData["21"], "Output",
 CellChangeTimes->{
  3.821277020099345*^9, {3.821277060711664*^9, 3.821277079309615*^9}, {
   3.821277133456992*^9, 3.821277140510504*^9}, 3.821277283478858*^9, 
   3.821288432982512*^9, 3.821296806072632*^9, 3.8213313480215807`*^9, 
   3.821331435576659*^9, 3.821331466297997*^9, 3.821332345468541*^9, 
   3.821338460592945*^9, 3.8213388856991863`*^9, 3.821339502091115*^9, 
   3.8213570870012627`*^9, 3.8213622381632*^9, 3.821362310428278*^9, 
   3.82152913223525*^9, 3.8215430105254793`*^9, 3.821543444199651*^9, 
   3.821543515310231*^9, 3.8216152745311537`*^9, 3.821615541576812*^9, 
   3.821615775510991*^9, 3.821679307227152*^9, 3.82176937139353*^9, 
   3.8223701156791983`*^9, 3.8223735639259977`*^9, 3.828086163211068*^9, 
   3.828092909805593*^9, 3.8280933061186934`*^9, 3.828094288683529*^9, {
   3.8280943565506907`*^9, 3.8280943690267878`*^9}, {3.828094401604602*^9, 
   3.8280944142833033`*^9}, 3.82810712398426*^9, 3.828107349321903*^9, 
   3.828107405239493*^9, 3.828169868502884*^9, 3.8284320416299353`*^9, 
   3.8284395542151337`*^9, 3.828439633818839*^9, 3.828439757673173*^9, 
   3.8284398246524477`*^9, 3.828439901218441*^9, 3.828439961336731*^9, 
   3.828440214990158*^9, 3.828440464831744*^9, 3.8284409068000803`*^9, 
   3.828441011741715*^9, {3.828441091908959*^9, 3.828441110225787*^9}, 
   3.828441588448681*^9, 3.828442727847724*^9, 3.828442793351492*^9, 
   3.8439911654371023`*^9, 3.843992592885766*^9, 3.846828170559403*^9, 
   3.846828201273353*^9, 3.846828306157258*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"69866aa3-0137-47b0-9ed6-86836acc03bd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sys1stOrderFullCauchy", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.821277032935494*^9, 3.821277033635297*^9}, 
   3.821277066787496*^9, 3.821277123948071*^9, {3.821296813463071*^9, 
   3.821296815680859*^9}, 3.821338466689055*^9, 3.8280929165382557`*^9, 
   3.8284320500759478`*^9},
 CellLabel->
  "In[119]:=",ExpressionUUID->"631cd810-96cf-447e-ab2f-d7c0948fdbbb"],

Cell[BoxData["21"], "Output",
 CellChangeTimes->{
  3.821277034025879*^9, {3.821277067530632*^9, 3.821277074607173*^9}, 
   3.82127712473759*^9, 3.821277283519506*^9, 3.821288433007202*^9, {
   3.82129680769163*^9, 3.821296816750618*^9}, 3.82133134804558*^9, {
   3.8213314356011953`*^9, 3.82133146632983*^9}, 3.821332345558606*^9, 
   3.8213384672757*^9, 3.821338885708867*^9, 3.8213395021333303`*^9, 
   3.821357087034766*^9, 3.821362239616378*^9, 3.8213623104547987`*^9, 
   3.821529132240941*^9, 3.8215430105705643`*^9, 3.821543446395389*^9, 
   3.8215435154080687`*^9, 3.821615274551463*^9, 3.821615541581758*^9, 
   3.821615775537426*^9, 3.821679307251059*^9, 3.821769371431229*^9, 
   3.822370115741695*^9, 3.822373565581514*^9, 3.828086163257934*^9, 
   3.828092917475527*^9, 3.828093306663378*^9, 3.828094289410913*^9, {
   3.828094356580659*^9, 3.828094369052292*^9}, {3.828094401627672*^9, 
   3.8280944143066587`*^9}, 3.828107125722519*^9, 3.828107349391605*^9, 
   3.828107405269198*^9, 3.8281698685283957`*^9, 3.8284320512072363`*^9, 
   3.828439555716599*^9, 3.828439633842883*^9, 3.828439759283827*^9, 
   3.828439824682867*^9, 3.828439901242117*^9, 3.828439961362447*^9, 
   3.8284402150183353`*^9, 3.828440464855283*^9, 3.828440906828511*^9, 
   3.828441011769444*^9, {3.828441091937195*^9, 3.828441110254333*^9}, 
   3.828441588470668*^9, 3.8284427278827667`*^9, 3.828442793380706*^9, 
   3.8439911654641123`*^9, 3.843992592914866*^9, 3.8468281705953608`*^9, 
   3.846828201307309*^9, 3.846828306195982*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"0b4ad308-0b93-45dc-bbd7-cfd506dc7033"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"At", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"at", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Length", "[", "StateV2", "]"}], ",", 
       RowBox[{"Length", "[", "StateV2", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A\[Rho]", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"a\[Rho]", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Length", "[", "StateV2", "]"}], ",", 
       RowBox[{"Length", "[", "StateV2", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A\[Theta]", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"a\[Theta]", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Length", "[", "StateV2", "]"}], ",", 
       RowBox[{"Length", "[", "StateV2", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A\[Phi]", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"a\[Phi]", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Length", "[", "StateV2", "]"}], ",", 
       RowBox[{"Length", "[", "StateV2", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQfcg5sv3qh9eO/Zftu0D0g7A1M0D0ziCZxSBahGX1
FRB9xDzrKoh+9ebI6usCbxwfvd66HkSHPdzzF0QfijkDpmWfBzHdANJSk+OZ
QfQtu3K1n4JvHA9MEFIH0cfidvspCb9x3ONXFQ6i/zAkzQPRPSm5YNpOsn0J
iH716wiYDjo8QSZN443jiQ1xiiD63EXmxFi3N47z/l9IAdG2qz/OSMp845gt
e3kmiJ4166Xg36w3jhGenfIg2ufSN2MQrXN1gx2InrnTdEVDxRtHB5HrG0B0
k3XLdRB9atWnWyDabsrjCd0g/tSrE0G0sNb7aSD62N6iGSC68e6tN/OB9KeN
SR9AdFn2x3+NrW8cvUziGJuA9K1rR6ept71xPBIpOANEAwDqsMC/
  "],
 CellLabel->
  "In[120]:=",ExpressionUUID->"f5e18483-8caa-4c61-863e-2f88cbed56e7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"At", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.821277108914455*^9, 3.821277110731049*^9}, 
   3.8212968453824053`*^9, 3.8213385036371098`*^9, {3.828092939732978*^9, 
   3.828092939902903*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"1ee33097-8775-4ba3-b9fa-60db2b674a36"],

Cell[BoxData["21"], "Output",
 CellChangeTimes->{
  3.821277111065727*^9, 3.8212772835677967`*^9, 3.821288433038666*^9, 
   3.8212968459935293`*^9, 3.821331348075572*^9, 3.8213314356328783`*^9, 
   3.821331466362156*^9, 3.8213323455868*^9, 3.821338505533451*^9, 
   3.82133888575611*^9, 3.821339502400117*^9, 3.821357087083375*^9, 
   3.821362244889984*^9, 3.821362310499361*^9, 3.821529132277762*^9, 
   3.82154301063277*^9, 3.821543515459367*^9, 3.8216152745767527`*^9, 
   3.821615541630951*^9, 3.8216157755691433`*^9, 3.821679307283168*^9, 
   3.821769371469919*^9, 3.8223701158226624`*^9, 3.8223735670977583`*^9, 
   3.8280861633111887`*^9, 3.828092958341732*^9, 3.8280932110160933`*^9, 
   3.828093308338791*^9, 3.8280942914800377`*^9, {3.828094356619134*^9, 
   3.8280943690845737`*^9}, {3.828094401657968*^9, 3.828094414336487*^9}, 
   3.828107127688324*^9, 3.8281073494288073`*^9, 3.828107405307863*^9, 
   3.82816986856194*^9, 3.8284320667799892`*^9, 3.828439559831567*^9, 
   3.828439633873783*^9, 3.8284397626714067`*^9, 3.828439824712111*^9, 
   3.828439901269018*^9, 3.8284399613958807`*^9, 3.8284402150482817`*^9, 
   3.82844046488934*^9, 3.8284409068573217`*^9, 3.828441011798904*^9, {
   3.828441091989401*^9, 3.828441110282222*^9}, 3.828441588496892*^9, 
   3.828442727913918*^9, 3.8284427934172907`*^9, 3.843991165498149*^9, 
   3.843992592953059*^9, 3.8468281706418324`*^9, 3.846828201356531*^9, 
   3.846828306243566*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"3c4b3c9a-0bb4-4758-82cb-15060926b4a3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", " ", 
   RowBox[{"i", "\[LessEqual]", " ", 
    RowBox[{"Length", "[", "StateV2", "]"}]}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", "=", "1"}], ",", 
     RowBox[{"j", "\[LessEqual]", " ", 
      RowBox[{"Length", "[", "StateV2", "]"}]}], ",", 
     RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"At", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"At", ".", "dtStateV2"}], ")"}], "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "-", 
                RowBox[{"Sys1stOrderFullCauchy", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], ")"}], ",", 
              RowBox[{"dtStateV2", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "\[Equal]", "0"}], 
           ",", 
           RowBox[{"At", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.8133582234809027`*^9, 3.813358236221345*^9}, 
   3.814185416559823*^9, {3.8141941067173147`*^9, 3.814194112654749*^9}, {
   3.8141941644020567`*^9, 3.814194200149666*^9}, {3.814194252056177*^9, 
   3.8141942711799393`*^9}, 3.814194465821417*^9, 3.814194599180317*^9, {
   3.814194858047657*^9, 3.814194899124597*^9}, {3.8141949589835033`*^9, 
   3.814194961957456*^9}, {3.8142501450957203`*^9, 3.814250145285379*^9}, 
   3.814461758518133*^9, 3.814722174863234*^9, {3.821274598818657*^9, 
   3.8212746430620193`*^9}, {3.821274675674189*^9, 3.821274675842245*^9}, 
   3.821274737134025*^9, {3.821276997997974*^9, 3.821276999617589*^9}, {
   3.821277115310907*^9, 3.821277149600223*^9}, {3.821296851121709*^9, 
   3.821296875671915*^9}, {3.821338510761898*^9, 3.821338539273863*^9}, {
   3.828092941683054*^9, 3.8280929565544987`*^9}, 3.828093176788178*^9, 
   3.828432068761698*^9},
 CellLabel->
  "In[125]:=",ExpressionUUID->"e2a72b8a-2782-444c-aa55-177ef2fc0b11"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"At", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.821274743939748*^9, 3.821274744568345*^9}, {
   3.821296880429071*^9, 3.821296880599207*^9}, 3.8213385446725388`*^9, {
   3.828092960306171*^9, 3.828092960466744*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"ec626691-3dd6-47cf-8a6b-bb756ae7541c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}], 
      RowBox[{"-", 
       FractionBox["2", "\[Rho]"]}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "\[Rho]"]}], "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0"},
     {"\[Rho]", "0", "0", 
      FractionBox[
       RowBox[{"3", " ", "\[Rho]"}], "2"], "0", 
      RowBox[{
       FractionBox["1", "2"], " ", "\[Rho]", " ", 
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}], "0", "0", "0", 
      FractionBox[
       SuperscriptBox["\[Rho]", "2"], "2"], "0", "0", 
      RowBox[{"-", "\[Rho]"}], 
      RowBox[{"2", " ", "\[Rho]"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "\[Rho]", "0", "0", "0", "0", "0", 
      FractionBox[
       SuperscriptBox["\[Rho]", "2"], "2"], "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0"},
     {
      RowBox[{"\[Rho]", " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "0", "0", 
      RowBox[{
       FractionBox["1", "2"], " ", "\[Rho]", " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "0", 
      FractionBox[
       RowBox[{"3", " ", "\[Rho]"}], "2"], "0", "0", "0", "0", "0", 
      FractionBox[
       SuperscriptBox["\[Rho]", "2"], "2"], 
      RowBox[{
       RowBox[{"-", "\[Rho]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
      RowBox[{"2", " ", "\[Rho]", " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "0", "0", "0", "0", 
      "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], "0", "1", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "1", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "1", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "1", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.821274744846167*^9, 3.821274846243923*^9, 3.8212772837238293`*^9, 
   3.82128843312943*^9, 3.821296880964609*^9, 3.8212969662828703`*^9, 
   3.821331348274866*^9, 3.82133143572187*^9, 3.821331466392748*^9, 
   3.8213323456201487`*^9, 3.821338545693288*^9, 3.821338885852274*^9, 
   3.821339502494422*^9, 3.821357087218954*^9, 3.8213622493037033`*^9, 
   3.821362310590769*^9, 3.8215291323664503`*^9, 3.821543010811022*^9, 
   3.8215435156371403`*^9, 3.821615274705009*^9, 3.821615541756473*^9, 
   3.821615775677969*^9, 3.8216793073974752`*^9, 3.821769371659175*^9, 
   3.822370116013756*^9, 3.822373569010641*^9, 3.828086163550707*^9, 
   3.828092960801108*^9, 3.8280931796844263`*^9, 3.828093212675584*^9, 
   3.828093309491935*^9, 3.8280942937707644`*^9, {3.828094356770903*^9, 
   3.828094369154159*^9}, {3.8280944018043537`*^9, 3.8280944144119377`*^9}, 
   3.828107130222587*^9, 3.828107349576949*^9, 3.828107405449115*^9, 
   3.82816986869838*^9, 3.828432135843143*^9, 3.828439563655484*^9, 
   3.828439634033195*^9, 3.828439765898406*^9, 3.828439824874856*^9, 
   3.828439901561162*^9, 3.8284399616319103`*^9, 3.8284402152377863`*^9, 
   3.828440465064768*^9, 3.828440907036765*^9, 3.8284410119875717`*^9, {
   3.8284410921721277`*^9, 3.828441110456559*^9}, 3.828441588681796*^9, 
   3.82844272809269*^9, 3.828442793617414*^9, 3.8439911657792997`*^9, 
   3.8439925932498903`*^9, 3.8468281708616133`*^9, 3.846828201646248*^9, 
   3.846828306431258*^9},
 CellLabel->
  "Out[126]//MatrixForm=",ExpressionUUID->"983a8312-a073-4bb8-9d68-\
9f854088b8c4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"At", "//", "Det"}]], "Input",
 CellChangeTimes->{{3.822373574754155*^9, 3.8223735755972757`*^9}, {
  3.8280932154019127`*^9, 3.828093216829186*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"47f58096-f934-492d-a355-5c66a35e375d"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  SuperscriptBox["\[Rho]", "4"], " ", 
  SuperscriptBox[
   RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]], "Output",
 CellChangeTimes->{
  3.82237357595396*^9, 3.828086163596192*^9, 3.828093217029912*^9, 
   3.828093310896635*^9, 3.8280942952260103`*^9, {3.828094356803164*^9, 
   3.8280943691833982`*^9}, {3.828094401835669*^9, 3.828094414435964*^9}, 
   3.828107133090975*^9, 3.828107349613051*^9, 3.828107405481948*^9, 
   3.828169868725018*^9, 3.828432138668874*^9, 3.828439567334838*^9, 
   3.828439634059855*^9, 3.82843977047272*^9, 3.828439824902668*^9, 
   3.828439901586399*^9, 3.8284399616628036`*^9, 3.828440215264134*^9, 
   3.828440465092784*^9, 3.828440907058991*^9, 3.828441012015587*^9, {
   3.828441092200347*^9, 3.828441110478305*^9}, 3.8284415887302647`*^9, 
   3.8284427281354113`*^9, 3.82844279364721*^9, 3.843991165808776*^9, 
   3.843992593282852*^9, 3.846828170898445*^9, 3.846828201728231*^9, 
   3.8468283064660797`*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"bdbce881-ae69-458f-9ada-da1bdee67ecb"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", " ", 
   RowBox[{"i", "\[LessEqual]", " ", 
    RowBox[{"Length", "[", "StateV2", "]"}]}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", "=", "1"}], ",", 
     RowBox[{"j", "\[LessEqual]", " ", 
      RowBox[{"Length", "[", "StateV2", "]"}]}], ",", 
     RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"A\[Rho]", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"A\[Rho]", ".", "d\[Rho]StateV2"}], ")"}], "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "-", 
                RowBox[{"Sys1stOrderFullCauchy", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], ")"}], ",", 
              RowBox[{"d\[Rho]StateV2", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "\[Equal]", "0"}], 
           ",", 
           RowBox[{"A\[Rho]", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.8133582234809027`*^9, 3.813358236221345*^9}, 
   3.814185416559823*^9, {3.8141941067173147`*^9, 3.814194112654749*^9}, {
   3.8141941644020567`*^9, 3.814194200149666*^9}, {3.814194252056177*^9, 
   3.8141942711799393`*^9}, 3.814194465821417*^9, 3.814194599180317*^9, {
   3.814194858047657*^9, 3.814194899124597*^9}, {3.8141949589835033`*^9, 
   3.814194961957456*^9}, {3.8142501450957203`*^9, 3.814250145285379*^9}, 
   3.814461758518133*^9, 3.814722174863234*^9, {3.821274598818657*^9, 
   3.8212746430620193`*^9}, {3.821274675674189*^9, 3.821274675842245*^9}, 
   3.821274737134025*^9, {3.821274888248652*^9, 3.821274901869706*^9}, {
   3.821277156556169*^9, 3.821277161912014*^9}, {3.8212968882548656`*^9, 
   3.82129690772231*^9}, {3.8213385512583933`*^9, 3.821338579109647*^9}, {
   3.828093322398239*^9, 3.828093337566805*^9}, 3.828432195842029*^9},
 CellLabel->
  "In[128]:=",ExpressionUUID->"88212a6d-cf03-48cd-8878-48a851788343"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A\[Rho]", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.821274743939748*^9, 3.821274744568345*^9}, {
   3.821274907382337*^9, 3.821274908014977*^9}, {3.821296911292982*^9, 
   3.821296911440897*^9}, 3.8213385841672297`*^9, {3.828093339594513*^9, 
   3.828093339780311*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"8393c46d-d7b8-4a4c-a8c0-2e892394542f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}], 
      RowBox[{"-", 
       FractionBox["2", "\[Rho]"]}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "\[Rho]"]}], "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0"},
     {"\[Rho]", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["\[Rho]", "2"], "2"]}], "0", "0", 
      RowBox[{"-", "\[Rho]"}], 
      RowBox[{"2", " ", "\[Rho]"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["\[Rho]", "2"], "2"]}], "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {
      RowBox[{"\[Rho]", " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["\[Rho]", "2"], "2"]}], 
      RowBox[{
       RowBox[{"-", "\[Rho]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
      RowBox[{"2", " ", "\[Rho]", " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "0", "0", "0", "0", 
      "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], "0", "1", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "1", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "1", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.821274744846167*^9, 3.821274846243923*^9, 3.821274908339141*^9, 
   3.821277163204438*^9, 3.8212772838159647`*^9, 3.821288433216799*^9, 
   3.821296911867174*^9, 3.821296969082898*^9, 3.821331348353395*^9, 
   3.821331435799427*^9, 3.821331466424583*^9, 3.8213323456488028`*^9, 
   3.821338587429721*^9, 3.821338885947562*^9, 3.821339502608588*^9, 
   3.821357087335104*^9, 3.821362256459402*^9, 3.821362310695457*^9, 
   3.8215291324532003`*^9, 3.821543010954208*^9, 3.821543515836706*^9, 
   3.8216152748102818`*^9, 3.821615541873273*^9, 3.821615775782246*^9, 
   3.821679307516564*^9, 3.821769371842701*^9, 3.822370116196506*^9, 
   3.8223735794073477`*^9, 3.828086163809482*^9, 3.82809334235445*^9, {
   3.828094356950923*^9, 3.828094369248248*^9}, {3.828094401978668*^9, 
   3.8280944145005617`*^9}, 3.828107135826201*^9, 3.828107349759324*^9, 
   3.828107405656403*^9, 3.828169868872098*^9, 3.828432199382163*^9, 
   3.8284396342148314`*^9, 3.828439825065682*^9, 3.828439901858097*^9, 
   3.828439961884717*^9, 3.82844021545369*^9, 3.828440465274419*^9, 
   3.8284409072485743`*^9, 3.828441012211657*^9, {3.8284410923848677`*^9, 
   3.8284411106542873`*^9}, 3.828441588915433*^9, 3.828442728321054*^9, 
   3.82844279382238*^9, 3.8439911661507797`*^9, 3.843992593628627*^9, 
   3.846828171233419*^9, 3.8468282020715857`*^9, 3.8468283066522007`*^9},
 CellLabel->
  "Out[129]//MatrixForm=",ExpressionUUID->"71b24b28-13e1-48d2-ab1e-\
9db4c4b5b417"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", " ", 
   RowBox[{"i", "\[LessEqual]", " ", 
    RowBox[{"Length", "[", "StateV2", "]"}]}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", "=", "1"}], ",", 
     RowBox[{"j", "\[LessEqual]", " ", 
      RowBox[{"Length", "[", "StateV2", "]"}]}], ",", 
     RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"A\[Theta]", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"A\[Theta]", ".", "d\[Theta]StateV2"}], ")"}], "[", 
                 
                 RowBox[{"[", "i", "]"}], "]"}], "-", 
                RowBox[{"Sys1stOrderFullCauchy", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], ")"}], ",", 
              RowBox[{"d\[Theta]StateV2", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "\[Equal]", "0"}], 
           ",", 
           RowBox[{"A\[Theta]", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.8133582234809027`*^9, 3.813358236221345*^9}, 
   3.814185416559823*^9, {3.8141941067173147`*^9, 3.814194112654749*^9}, {
   3.8141941644020567`*^9, 3.814194200149666*^9}, {3.814194252056177*^9, 
   3.8141942711799393`*^9}, 3.814194465821417*^9, 3.814194599180317*^9, {
   3.814194858047657*^9, 3.814194899124597*^9}, {3.8141949589835033`*^9, 
   3.814194961957456*^9}, {3.8142501450957203`*^9, 3.814250145285379*^9}, 
   3.814461758518133*^9, 3.814722174863234*^9, {3.821274598818657*^9, 
   3.8212746430620193`*^9}, {3.821274675674189*^9, 3.821274675842245*^9}, 
   3.821274737134025*^9, {3.821274888248652*^9, 3.821274901869706*^9}, {
   3.821274936230269*^9, 3.821274946740571*^9}, {3.821277167227006*^9, 
   3.8212771721117077`*^9}, {3.821296921685896*^9, 3.8212969507060547`*^9}, {
   3.821338593121022*^9, 3.8213386167595778`*^9}, {3.8280933464190493`*^9, 
   3.828093357668944*^9}, {3.8284322031202183`*^9, 3.8284322206267223`*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"76dc38f3-de14-4f8c-81f4-15042c4b3b51"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A\[Theta]", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8212749515933867`*^9, 3.821274952343285*^9}, {
   3.8212969731262903`*^9, 3.821296973357625*^9}, 3.821338622690139*^9, {
   3.828093360776881*^9, 3.828093360900981*^9}, {3.828432224410303*^9, 
   3.8284322253753653`*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"42f452ba-0c10-473b-84ea-7a6bd38def46"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8212749526609173`*^9, 3.8212771759635344`*^9, 3.82127728390149*^9, 
   3.8212884333029213`*^9, 3.821296973805758*^9, 3.8213313484242563`*^9, 
   3.821331435888484*^9, 3.8213314664554853`*^9, 3.8213323456935062`*^9, 
   3.8213386233417797`*^9, 3.821338886041572*^9, 3.8213395027151833`*^9, 
   3.8213570874668207`*^9, 3.821362261480878*^9, 3.8213623108349333`*^9, 
   3.821529132544238*^9, 3.8215430110995417`*^9, 3.8215435160403833`*^9, 
   3.8216152749153214`*^9, 3.821615541992495*^9, 3.821615775888146*^9, 
   3.821679307629178*^9, 3.821769372028965*^9, 3.8223701163673067`*^9, 
   3.822373582103799*^9, 3.828086163963216*^9, 3.82809336116755*^9, {
   3.8280943571227427`*^9, 3.828094369313116*^9}, {3.828094402126519*^9, 
   3.8280944145645533`*^9}, 3.828107138870349*^9, 3.828107349887382*^9, 
   3.828107405795558*^9, 3.828169869059483*^9, 3.828432225818859*^9, 
   3.828439634369673*^9, 3.828439825221229*^9, 3.828439902139208*^9, 
   3.828439962101767*^9, 3.8284402156478662`*^9, 3.828440465451828*^9, 
   3.8284409074262447`*^9, 3.8284410123966103`*^9, {3.828441092583053*^9, 
   3.8284411108435793`*^9}, 3.828441589100874*^9, 3.828442728500033*^9, 
   3.828442793999917*^9, 3.843991166429966*^9, 3.843992593982954*^9, 
   3.8468281715020237`*^9, 3.8468282023498297`*^9, 3.846828306872623*^9},
 CellLabel->
  "Out[131]//MatrixForm=",ExpressionUUID->"0733707d-4209-4648-aea9-\
ca50eabbf9e8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", " ", 
   RowBox[{"i", "\[LessEqual]", " ", 
    RowBox[{"Length", "[", "StateV2", "]"}]}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", "=", "1"}], ",", 
     RowBox[{"j", "\[LessEqual]", " ", 
      RowBox[{"Length", "[", "StateV2", "]"}]}], ",", 
     RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"A\[Phi]", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"A\[Phi]", ".", "d\[Phi]StateV2"}], ")"}], "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "-", 
                RowBox[{"Sys1stOrderFullCauchy", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], ")"}], ",", 
              RowBox[{"d\[Phi]StateV2", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "\[Equal]", "0"}], 
           ",", 
           RowBox[{"A\[Phi]", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.8133582234809027`*^9, 3.813358236221345*^9}, 
   3.814185416559823*^9, {3.8141941067173147`*^9, 3.814194112654749*^9}, {
   3.8141941644020567`*^9, 3.814194200149666*^9}, {3.814194252056177*^9, 
   3.8141942711799393`*^9}, 3.814194465821417*^9, 3.814194599180317*^9, {
   3.814194858047657*^9, 3.814194899124597*^9}, {3.8141949589835033`*^9, 
   3.814194961957456*^9}, {3.8142501450957203`*^9, 3.814250145285379*^9}, 
   3.814461758518133*^9, 3.814722174863234*^9, {3.821274598818657*^9, 
   3.8212746430620193`*^9}, {3.821274675674189*^9, 3.821274675842245*^9}, 
   3.821274737134025*^9, {3.821274888248652*^9, 3.821274901869706*^9}, {
   3.821274936230269*^9, 3.821274946740571*^9}, {3.821277167227006*^9, 
   3.8212771721117077`*^9}, {3.821296921685896*^9, 3.8212969507060547`*^9}, {
   3.821338593121022*^9, 3.821338644492977*^9}, {3.828093364549795*^9, 
   3.828093377985504*^9}, {3.828432232431798*^9, 3.828432248959898*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"d6a3cc12-7e68-41ff-b189-48a8f90b40ed"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A\[Phi]", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8212749515933867`*^9, 3.821274952343285*^9}, {
  3.8212969731262903`*^9, 3.821296973357625*^9}, {3.821338622690139*^9, 
  3.821338647668343*^9}, {3.828093381280786*^9, 3.828093381405086*^9}, {
  3.8284322511393547`*^9, 3.828432252030993*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"abf1fa87-008c-49c5-afb9-6c71ce69ee54"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], "2"], "0", "0", "0", "0",
       "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "\[Rho]"]}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], "\[Rho]"]}], "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "\[Rho]"]}], 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], "\[Rho]"]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}], 
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"-", 
       FractionBox["1", "\[Rho]"]}], "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], "\[Rho]"]}], 
      RowBox[{"-", 
       FractionBox["1", "\[Rho]"]}], 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "1", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8212749526609173`*^9, 3.8212771759635344`*^9, 3.82127728390149*^9, 
   3.8212884333029213`*^9, 3.821296973805758*^9, 3.8213313484242563`*^9, 
   3.821331435888484*^9, 3.8213314664554853`*^9, 3.8213323456935062`*^9, {
   3.8213386233417797`*^9, 3.821338647942398*^9}, 3.821338886184579*^9, 
   3.82133950281024*^9, 3.8213570875924807`*^9, 3.821362265451705*^9, 
   3.821362310925292*^9, 3.82152913263159*^9, 3.821543011245243*^9, 
   3.821543516232647*^9, 3.821615275025443*^9, 3.821615542161777*^9, 
   3.821615775993154*^9, 3.8216793077442427`*^9, 3.8217693722019377`*^9, 
   3.822370116616268*^9, 3.8223735841787853`*^9, 3.82808616424608*^9, 
   3.828093381669691*^9, {3.828094357288293*^9, 3.828094369378728*^9}, {
   3.828094402269231*^9, 3.8280944146587152`*^9}, 3.8281071429307213`*^9, 
   3.828107350021339*^9, 3.828107405960636*^9, 3.828169869201252*^9, 
   3.8284322524803553`*^9, 3.8284396345256567`*^9, 3.828439825382161*^9, 
   3.828439902490995*^9, 3.828439962385067*^9, 3.828440215848455*^9, 
   3.828440465669414*^9, 3.828440907640451*^9, 3.8284410126234827`*^9, {
   3.828441092839765*^9, 3.828441111065846*^9}, 3.8284415893393803`*^9, 
   3.8284427287456217`*^9, 3.8284427941813726`*^9, 3.843991166705409*^9, 
   3.843992594274479*^9, 3.846828171762389*^9, 3.8468282026209*^9, 
   3.846828307062503*^9},
 CellLabel->
  "Out[133]//MatrixForm=",ExpressionUUID->"6713f51c-f1ac-4c73-b946-\
32c79ca59385"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"sourceAN", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sys1stOrderFullCauchy", "-", 
      RowBox[{"At", ".", "dtStateV2"}], "-", 
      RowBox[{"A\[Rho]", ".", "d\[Rho]StateV2"}], "-", 
      RowBox[{"A\[Theta]", ".", "d\[Theta]StateV2"}], "-", 
      RowBox[{"A\[Phi]", ".", "d\[Phi]StateV2"}]}], "//", "Simplify"}], "//", 
    "Expand"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8212749874196177`*^9, 3.821275029367021*^9}, {
  3.8212969845720253`*^9, 3.821297011624632*^9}, {3.821338655325303*^9, 
  3.821338696811747*^9}, {3.828093387808123*^9, 3.8280934001251783`*^9}, {
  3.8284322560080547`*^9, 3.828432266545671*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"ee0c8f2c-1900-4cfb-8334-c0daa96fb5fb"],

Cell[CellGroupData[{

Cell[BoxData["sourceAN"], "Input",
 CellChangeTimes->{{3.82127719783495*^9, 3.821277211969438*^9}, 
   3.8212773199470797`*^9, {3.8212970169488707`*^9, 3.82129701715208*^9}, 
   3.8213387003887863`*^9},
 CellLabel->
  "In[135]:=",ExpressionUUID->"1d61ed10-0b46-4216-85dd-76f9d68785e3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[Delta]h\[Theta]\[Theta]r", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rho]"]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"\[Delta]h\[Phi]\[Phi]r", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     "\[Rho]"]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"\[Delta]gu\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     SuperscriptBox["\[Rho]", "2"]], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"\[Delta]h\[Theta]\[Theta]r", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
     RowBox[{"\[Delta]h\[Phi]\[Phi]r", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "+", 
    FractionBox[
     RowBox[{"\[Delta]R\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     SuperscriptBox["\[Rho]", "2"]]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"\[Delta]gu\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     SuperscriptBox["\[Rho]", "2"]], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"\[Delta]h\[Theta]\[Phi]r", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "+", 
    FractionBox[
     RowBox[{"\[Delta]R\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     SuperscriptBox["\[Rho]", "2"]]}], ",", 
   RowBox[{
    RowBox[{"\[Delta]guu", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
      RowBox[{"\[Delta]gu\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     "\[Rho]"], "-", 
    FractionBox[
     RowBox[{"\[Delta]gu\[Theta]\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     "\[Rho]"], "-", 
    RowBox[{"\[Delta]h\[Theta]\[Theta]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", "\[Rho]", " ", 
     RowBox[{"\[Delta]h\[Theta]\[Theta]r", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"\[Delta]h\[Theta]\[Theta]\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
     RowBox[{"\[Delta]h\[Phi]\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Cot", "[", "\[Theta]", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
     RowBox[{"\[Delta]h\[Phi]\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "-", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[Rho]", " ", 
     SuperscriptBox[
      RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
     RowBox[{"\[Delta]h\[Phi]\[Phi]r", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "+", 
    RowBox[{
     RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
     RowBox[{"\[Delta]h\[Phi]\[Phi]\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "-", 
    RowBox[{"2", " ", 
     RowBox[{"\[Delta]Rr", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "+", 
    RowBox[{"2", " ", 
     RowBox[{"\[Delta]Ru", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "-", 
    FractionBox[
     RowBox[{
      RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
      RowBox[{"\[Delta]R\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     "\[Rho]"]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"\[Delta]gu\[Phi]r", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "-", 
    RowBox[{"\[Rho]", " ", 
     RowBox[{"\[Delta]h\[Theta]\[Phi]r", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}],
    ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
     RowBox[{"\[Delta]guu", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "-", 
    FractionBox[
     RowBox[{
      RowBox[{"Sin", "[", 
       RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
      RowBox[{"\[Delta]gu\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     
     RowBox[{"2", " ", "\[Rho]"}]], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
     RowBox[{"\[Delta]gu\[Theta]r", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"\[Delta]gu\[Theta]\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     "\[Rho]"], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
     RowBox[{"\[Delta]h\[Theta]\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "-", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[Rho]", " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
     RowBox[{"\[Delta]h\[Theta]\[Theta]r", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"\[Delta]h\[Theta]\[Theta]\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "-", 
    RowBox[{"\[Delta]h\[Phi]\[Phi]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Cot", "[", "\[Theta]", "]"}], "2"], " ", 
     RowBox[{"\[Delta]h\[Phi]\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "-", 
    RowBox[{
     FractionBox["3", "2"], " ", "\[Rho]", " ", 
     RowBox[{"\[Delta]h\[Phi]\[Phi]r", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "+", 
    RowBox[{
     RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"\[Delta]h\[Phi]\[Phi]\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "-", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
     RowBox[{"\[Delta]Rr", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "+", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
     RowBox[{"\[Delta]Ru", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "-", 
    FractionBox[
     RowBox[{
      RowBox[{"Sin", "[", 
       RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
      RowBox[{"\[Delta]R\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     
     RowBox[{"2", " ", "\[Rho]"}]]}], ",", "0", ",", 
   RowBox[{"-", 
    RowBox[{"\[Delta]h\[Theta]\[Theta]r", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
   ",", 
   RowBox[{"-", 
    RowBox[{"\[Delta]h\[Theta]\[Phi]r", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
   ",", 
   RowBox[{"-", 
    RowBox[{"\[Delta]h\[Phi]\[Phi]r", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
   ",", 
   RowBox[{"-", 
    RowBox[{"\[Delta]gu\[Theta]r", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
   ",", 
   RowBox[{"-", 
    RowBox[{"\[Delta]gu\[Phi]r", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", 
   RowBox[{"-", 
    RowBox[{"\[Delta]Ru", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.821277198990984*^9, 3.821277212841586*^9}, 
   3.821277284664369*^9, 3.8212773210503597`*^9, 3.82128843341914*^9, 
   3.821297017720839*^9, 3.821331348506373*^9, 3.821331435969548*^9, 
   3.821331466537388*^9, 3.821332345804449*^9, 3.821338701080764*^9, 
   3.8213388874101667`*^9, 3.821339503596826*^9, 3.821362271226954*^9, 
   3.821362310963223*^9, 3.821529133179381*^9, 3.821543012329275*^9, 
   3.821543516365831*^9, 3.8216152757928333`*^9, 3.821615542224722*^9, 
   3.8216157767837343`*^9, 3.821679308573299*^9, 3.82176937360457*^9, 
   3.8223701179328413`*^9, 3.8223735865777607`*^9, 3.8280861654035797`*^9, 
   3.828093402019302*^9, {3.828094365310279*^9, 3.828094370042753*^9}, 
   3.828094415120893*^9, 3.828107146311604*^9, 3.8281073503967876`*^9, 
   3.82810740739182*^9, 3.8281698705391607`*^9, 3.8284322746317263`*^9, 
   3.828439637191017*^9, 3.828439827355258*^9, 3.82843993329187*^9, 
   3.8284399661917543`*^9, 3.828440217735504*^9, 3.828440465745675*^9, 
   3.828440907693366*^9, 3.8284410131293373`*^9, {3.828441092974722*^9, 
   3.828441111125304*^9}, 3.828441589383937*^9, 3.828442729387455*^9, 
   3.8284427959926558`*^9, 3.843991169884441*^9, 3.843992595565407*^9, 
   3.846828174932135*^9, 3.846828206015039*^9, 3.8468283073640423`*^9},
 CellLabel->
  "Out[135]=",ExpressionUUID->"20921e56-8675-4d6e-8a35-af9279ea770e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sys1stOrderFullCauchy", "-", 
   RowBox[{"At", ".", "dtStateV2"}], "-", 
   RowBox[{"A\[Rho]", ".", "d\[Rho]StateV2"}], "-", 
   RowBox[{"A\[Theta]", ".", "d\[Theta]StateV2"}], "-", 
   RowBox[{"A\[Phi]", ".", "d\[Phi]StateV2"}], "-", "sourceAN"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.8215292159955273`*^9, 3.8215292278190193`*^9}, 
   3.828093419990128*^9, {3.828432322839739*^9, 3.8284323338669024`*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"09ed0a35-8dc1-42d0-8bb1-d4a8bf1b94ae"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.821529228110376*^9, 3.821543012373152*^9, 3.821543516407073*^9, 
   3.821615275816208*^9, 3.8216155422503347`*^9, 3.821615776813302*^9, 
   3.821679308591668*^9, 3.82176937364459*^9, 3.822370117979412*^9, 
   3.822373592334412*^9, 3.828086165437398*^9, 3.828093420800704*^9, 
   3.8280943700710077`*^9, 3.828094415153297*^9, 3.828107158056823*^9, 
   3.8281073504354258`*^9, 3.828107407432575*^9, 3.8281698705838213`*^9, 
   3.828432334253605*^9, 3.828439637212741*^9, 3.828439827377144*^9, 
   3.828439933447094*^9, 3.828439966215098*^9, 3.82844021775762*^9, 
   3.828440465774722*^9, 3.8284409077201643`*^9, 3.82844101314926*^9, {
   3.8284410929964046`*^9, 3.828441111148834*^9}, 3.828441589406082*^9, 
   3.828442729405517*^9, 3.828442796025577*^9, 3.84399116991324*^9, 
   3.8439925955945787`*^9, 3.8468281749680023`*^9, 3.846828206072289*^9, 
   3.846828307399441*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"5a65a16b-5019-4b75-a4da-beb1d419d5c0"]
}, Open  ]],

Cell[TextData[{
 "multiply from the left with the inverse of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["A", "t"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "374b37fc-42cb-4d2d-89c4-fdb549cbb4a3"],
 " matrix to get identity matrix in front of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[PartialD]", "t"], "V"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "fa4f9b4d-567e-4fed-9a3a-d6140eee8879"],
 ", where V is the state vector:"
}], "Text",
 CellChangeTimes->{{3.821275160984713*^9, 
  3.8212752080446243`*^9}},ExpressionUUID->"10278f35-401f-46b1-a5ff-\
fb74af2400ea"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Bt", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", "At", "]"}], ".", "At"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B\[Rho]", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", "At", "]"}], ".", "A\[Rho]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B\[Theta]", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", "At", "]"}], ".", "A\[Theta]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B\[Phi]", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", "At", "]"}], ".", "A\[Phi]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sourceANFinal", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", "At", "]"}], ".", "sourceAN"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.821275210058756*^9, 3.821275264934084*^9}, {
  3.821297051059041*^9, 3.8212970755050697`*^9}, {3.8213396352021437`*^9, 
  3.821339670555066*^9}, {3.828093423414*^9, 3.8280934404223347`*^9}, {
  3.828432338161107*^9, 3.828432347173299*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"8a33287d-32d6-42f1-8f62-48d60e7b63e2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"JordanDecomposition", "[", "B\[Rho]", "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.821275268043682*^9, 3.821275285060981*^9}, {
   3.821297079188685*^9, 3.821297079336631*^9}, 3.821339674795354*^9, {
   3.828093446202011*^9, 3.828093446367667*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"da690049-22ef-4259-8969-f55fb94bed74"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "1", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "1", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "1", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8212752685359364`*^9, 3.821275285523861*^9}, 
   3.821277284777232*^9, 3.821277346270471*^9, 3.8212884334992647`*^9, 
   3.8212970798941298`*^9, 3.821331348634853*^9, 3.821331436105468*^9, 
   3.8213314665761423`*^9, 3.821332345857668*^9, 3.82133888769746*^9, 
   3.821339503743091*^9, 3.821339675194825*^9, {3.821362311040388*^9, 
   3.8213623385332527`*^9}, 3.821529133287142*^9, 3.8215430124232616`*^9, 
   3.8215435164999847`*^9, 3.821615275848938*^9, 3.82161554228512*^9, 
   3.821615776854557*^9, 3.821679308623786*^9, 3.8217693737154713`*^9, 
   3.8223701180313873`*^9, 3.8223735963417273`*^9, 3.82808616552151*^9, 
   3.828093446734858*^9, 3.8280943701647863`*^9, 3.82809441521257*^9, 
   3.82810716170814*^9, 3.828107350554557*^9, 3.828107407551032*^9, 
   3.8281698707344923`*^9, 3.828432350179461*^9, 3.82843963729001*^9, 
   3.828439827458947*^9, 3.8284399335368357`*^9, 3.828439966337533*^9, 
   3.828440217840641*^9, 3.8284404658926973`*^9, 3.8284409078227882`*^9, 
   3.8284410132286367`*^9, {3.828441093094184*^9, 3.828441111291853*^9}, 
   3.8284415895143013`*^9, 3.828442729493062*^9, 3.8284427961137114`*^9, 
   3.843991170011235*^9, 3.84399259572036*^9, 3.846828175136587*^9, 
   3.846828206231751*^9, 3.846828307526124*^9},
 CellLabel->
  "Out[142]//MatrixForm=",ExpressionUUID->"b2990d2e-4e79-4ac2-9308-\
7bd042afc110"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"gcv\[Rho]", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", 
     RowBox[{
      RowBox[{"JordanDecomposition", "[", "B\[Rho]", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}], ".", "StateV2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"gcv\[Rho]", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.821275501142681*^9, 3.821275501285478*^9}, {
  3.821275589317334*^9, 3.821275605723864*^9}, {3.821297109347937*^9, 
  3.821297115936494*^9}, {3.821339701428411*^9, 3.821339716829108*^9}, {
  3.828093450488721*^9, 3.8280934995633307`*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"057f41f2-c727-4b52-a62b-4ecf72f3e58e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           RowBox[{"\[Delta]h\[Theta]\[Theta]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}], 
          RowBox[{"2", " ", "\[Rho]"}]]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
         RowBox[{"\[Delta]h\[Theta]\[Theta]r", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], "+", 
        FractionBox[
         RowBox[{"\[Delta]h\[Phi]\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
         RowBox[{"2", " ", "\[Rho]"}]], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"\[Delta]h\[Phi]\[Phi]r", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}]}]},
      {
       RowBox[{
        FractionBox[
         RowBox[{"\[Delta]h\[Theta]\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "\[Rho]"], "+", 
        RowBox[{"\[Delta]h\[Theta]\[Phi]r", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}]},
      {
       RowBox[{"\[Delta]R", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]gu\[Theta]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]h\[Theta]\[Theta]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]h\[Phi]\[Phi]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]h\[Theta]\[Phi]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]h\[Theta]\[Theta]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]R\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]R\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]Ru", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]Rr", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          RowBox[{"\[Delta]h\[Theta]\[Theta]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], 
         RowBox[{"2", " ", "\[Rho]"}]], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
         RowBox[{"\[Delta]h\[Theta]\[Theta]r", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], "-", 
        FractionBox[
         RowBox[{"\[Delta]h\[Phi]\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
         RowBox[{"2", " ", "\[Rho]"}]], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"\[Delta]h\[Phi]\[Phi]r", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}]}]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[Delta]h\[Theta]\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "\[Rho]"]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[Delta]h\[Theta]\[Theta]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], 
          RowBox[{"2", " ", "\[Rho]"}]]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"\[Delta]h\[Theta]\[Theta]r", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
          RowBox[{"\[Delta]h\[Phi]\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], 
         RowBox[{"2", " ", "\[Rho]"}]], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
         RowBox[{"\[Delta]h\[Phi]\[Phi]r", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}]}]},
      {
       RowBox[{"\[Delta]gu\[Phi]r", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]gu\[Theta]r", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]gu\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]gu\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]guu", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[Delta]h\[Theta]\[Theta]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[Rho]", " ", 
         RowBox[{"\[Delta]h\[Theta]\[Theta]r", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
         RowBox[{"\[Delta]h\[Phi]\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[Rho]", " ", 
         SuperscriptBox[
          RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
         RowBox[{"\[Delta]h\[Phi]\[Phi]r", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"\[Delta]Rr", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.821275598809211*^9, 3.821275606115306*^9}, 
   3.8212772848182592`*^9, 3.8212773536175737`*^9, 3.82128843353621*^9, 
   3.821297116303108*^9, 3.821331348662655*^9, 3.821331436134239*^9, 
   3.82133146658869*^9, 3.821332345881899*^9, 3.8213388877622623`*^9, 
   3.8213395038474007`*^9, 3.821339717745347*^9, {3.821362311068836*^9, 
   3.821362340703323*^9}, 3.821529133323525*^9, 3.821543012464381*^9, 
   3.8215435165504503`*^9, 3.821615275872445*^9, 3.8216155423087273`*^9, 
   3.821615776885891*^9, 3.8216793086436357`*^9, 3.821769373752675*^9, 
   3.8223701180753098`*^9, 3.822373639080817*^9, 3.828086165576652*^9, 
   3.828093453030177*^9, 3.828093499818718*^9, 3.8280943701944*^9, 
   3.828094415239448*^9, 3.8281071648636923`*^9, 3.828107350603567*^9, 
   3.828107407603258*^9, 3.828169870782487*^9, 3.82843235430827*^9, 
   3.828439637314096*^9, 3.82843982748184*^9, 3.8284399335685787`*^9, 
   3.8284399663644667`*^9, 3.82844021786712*^9, 3.828440465921072*^9, 
   3.828440907872052*^9, 3.828441013256514*^9, {3.8284410931197643`*^9, 
   3.828441111321334*^9}, 3.828441589563528*^9, 3.828442729543912*^9, 
   3.828442796161626*^9, 3.8439911701038227`*^9, 3.8439925958074827`*^9, 
   3.84682817526996*^9, 3.8468282063669453`*^9, 3.8468283076344213`*^9},
 CellLabel->
  "Out[144]//MatrixForm=",ExpressionUUID->"408c8183-1db4-4b1b-b48f-\
d5869e1a1ca0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"jordB\[Theta]", "=", 
   RowBox[{
    RowBox[{"JordanDecomposition", "[", "B\[Theta]", "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"jordB\[Theta]", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.8212753058259*^9, 3.8212753192845716`*^9}, {
  3.821297179605955*^9, 3.821297180168532*^9}, {3.821339754808485*^9, 
  3.8213397560287313`*^9}, {3.821695509508247*^9, 3.8216955167513866`*^9}, {
  3.821695685612466*^9, 3.821695688746407*^9}, {3.828093462062258*^9, 
  3.828093466616742*^9}, {3.828432359288259*^9, 3.828432365042222*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"c9bea0af-08c0-4a6b-a544-1710af177f0c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "1", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "\[Rho]"]}], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "\[Rho]"]}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", 
      FractionBox["1", "\[Rho]"], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "\[Rho]"]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.82127532129601*^9, 3.821277284864366*^9, 3.821277368308857*^9, 
   3.821288433569858*^9, 3.821297181050099*^9, 3.8213313486993723`*^9, 
   3.8213314361705713`*^9, 3.821331466616489*^9, 3.821332345906052*^9, 
   3.821338887821807*^9, 3.821339503889744*^9, 3.8213397568014193`*^9, 
   3.8213623111418657`*^9, 3.821362371347633*^9, 3.8215291333778887`*^9, 
   3.821543012505303*^9, 3.821543516655356*^9, 3.8216152759304934`*^9, 
   3.8216155423647337`*^9, 3.821615776957872*^9, 3.821679308712377*^9, {
   3.821695514308215*^9, 3.821695517220825*^9}, 3.821695689567068*^9, 
   3.821769373844681*^9, 3.822370118178093*^9, 3.822373660783815*^9, 
   3.828086165656986*^9, 3.828093467004376*^9, 3.828094370232773*^9, 
   3.8280944152824297`*^9, 3.828107168934958*^9, 3.828107350634666*^9, 
   3.8281074076423473`*^9, 3.828169870828032*^9, 3.8284323654945097`*^9, 
   3.828439637344842*^9, 3.8284398275132723`*^9, 3.828439933604718*^9, 
   3.828439966398254*^9, 3.828440217901607*^9, 3.828440465957418*^9, 
   3.82844090791713*^9, 3.8284410133132544`*^9, {3.828441093153359*^9, 
   3.8284411113586683`*^9}, 3.8284415896167393`*^9, 3.82844272959657*^9, 
   3.828442796220558*^9, 3.8439911701920767`*^9, 3.8439925958966217`*^9, 
   3.8468281753637657`*^9, 3.8468282064523487`*^9, 3.846828307687538*^9},
 CellLabel->
  "Out[146]//MatrixForm=",ExpressionUUID->"fb2f07da-c738-4063-a635-\
7faed728f404"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"gcv\[Theta]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Inverse", "[", 
      RowBox[{
       RowBox[{"JordanDecomposition", "[", "B\[Theta]", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], ".", "StateV2"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"gcv\[Theta]", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.821275501142681*^9, 3.821275501285478*^9}, {
  3.821275589317334*^9, 3.821275605723864*^9}, {3.821275757151794*^9, 
  3.821275757448929*^9}, {3.821297185379158*^9, 3.8212971978915453`*^9}, {
  3.821339767810123*^9, 3.82133977508556*^9}, {3.821695523219346*^9, 
  3.82169553434083*^9}, {3.82169569423048*^9, 3.821695694875937*^9}, {
  3.82169945540238*^9, 3.821699455861972*^9}, {3.828093503018174*^9, 
  3.828093508123784*^9}, {3.8284323697460337`*^9, 3.828432376510116*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"cd9bd35d-8d82-4d99-b4c6-90027b801d52"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\[Delta]gu\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]h\[Theta]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]h\[Theta]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]h\[Phi]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]R", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]Ru", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{
        RowBox[{"\[Delta]guu", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "+", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[Rho]", " ", 
         SuperscriptBox[
          RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
         RowBox[{"\[Delta]h\[Phi]\[Phi]r", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], "+", 
        RowBox[{"\[Delta]Rr", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}]},
      {
       RowBox[{"\[Delta]R\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]h\[Theta]\[Theta]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[Delta]gu\[Phi]r", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], "+", 
        RowBox[{"\[Delta]h\[Theta]\[Phi]\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}]},
      {
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
         RowBox[{"\[Delta]gu\[Theta]r", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], "+", 
        RowBox[{"\[Delta]h\[Phi]\[Phi]\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "+", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          RowBox[{"\[Delta]R\[Theta]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], "\[Rho]"]}]},
      {
       RowBox[{"\[Delta]gu\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{
        RowBox[{"\[Delta]gu\[Theta]\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "+", 
        RowBox[{"\[Rho]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Rho]", " ", 
            SuperscriptBox[
             RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
            RowBox[{"\[Delta]h\[Phi]\[Phi]r", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"\[Delta]Rr", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}]}], ")"}]}]}]},
      {
       RowBox[{
        RowBox[{"\[Delta]gu\[Theta]r", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "-", 
        RowBox[{"\[Delta]h\[Theta]\[Theta]\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}]},
      {
       RowBox[{
        RowBox[{"\[Delta]h\[Theta]\[Theta]r", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
         RowBox[{"\[Delta]h\[Phi]\[Phi]r", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"\[Delta]Rr", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], "\[Rho]"]}]},
      {
       RowBox[{
        FractionBox["1", "2"], " ", "\[Rho]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Delta]gu\[Theta]r", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
           RowBox[{"\[Delta]h\[Phi]\[Phi]\[Theta]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}]}], ")"}]}]},
      {
       RowBox[{"\[Delta]Rr", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{
        FractionBox["1", "2"], " ", "\[Rho]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Delta]gu\[Theta]r", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "-", 
          RowBox[{"\[Rho]", " ", 
           SuperscriptBox[
            RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
           RowBox[{"\[Delta]h\[Phi]\[Phi]r", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"\[Delta]Rr", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Delta]gu\[Phi]r", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "+", 
          RowBox[{"\[Rho]", " ", 
           RowBox[{"\[Delta]h\[Theta]\[Phi]r", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}]}], ")"}]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", "\[Rho]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Delta]gu\[Theta]r", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "+", 
          RowBox[{"\[Rho]", " ", 
           SuperscriptBox[
            RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
           RowBox[{"\[Delta]h\[Phi]\[Phi]r", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Delta]Rr", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Delta]gu\[Phi]r", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "-", 
          RowBox[{"\[Rho]", " ", 
           RowBox[{"\[Delta]h\[Theta]\[Phi]r", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}]}], ")"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8212757580749903`*^9, 3.821277284909236*^9, 3.821277371352817*^9, 
   3.821288433602601*^9, {3.8212971895701437`*^9, 3.8212971990266323`*^9}, 
   3.8213313487056513`*^9, 3.821331436201898*^9, 3.8213314666602087`*^9, 
   3.821332345930585*^9, 3.82133888789322*^9, 3.82133950393134*^9, 
   3.8213397764849367`*^9, 3.821362311274002*^9, 3.82136237563721*^9, 
   3.821529133489429*^9, 3.821543012584065*^9, 3.821543516758604*^9, 
   3.8216152760696917`*^9, 3.821615542420787*^9, 3.821615777086384*^9, 
   3.821679308854472*^9, {3.821695524476687*^9, 3.8216955348051977`*^9}, 
   3.821695695430497*^9, 3.821699456422544*^9, 3.821769374056826*^9, 
   3.822370118375001*^9, 3.8223736700530577`*^9, 3.8280861658437366`*^9, 
   3.8280935092966146`*^9, 3.828094370263464*^9, 3.828094415343731*^9, 
   3.8281071756165047`*^9, 3.828107350684574*^9, 3.82810740772746*^9, 
   3.8281698709083347`*^9, 3.828432377053046*^9, 3.828439637367738*^9, 
   3.828439827538485*^9, 3.8284399336389713`*^9, 3.828439966428071*^9, 
   3.828440217928735*^9, 3.828440465985572*^9, 3.828440907948874*^9, 
   3.828441013346136*^9, {3.828441093179976*^9, 3.828441111386862*^9}, 
   3.8284415897993383`*^9, 3.828442729720344*^9, 3.828442796379879*^9, 
   3.84399117046277*^9, 3.843992596070623*^9, 3.8468281756435738`*^9, 
   3.846828206717205*^9, 3.846828307743579*^9},
 CellLabel->
  "Out[148]//MatrixForm=",ExpressionUUID->"5696758f-43f7-41c2-8a9d-\
054719308991"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"jordB\[Theta]", "[", 
  RowBox[{"[", "14", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8280936581862097`*^9, 3.828093658754895*^9}, {
  3.828107190816677*^9, 3.828107190908387*^9}, {3.82843238311097*^9, 
  3.82843238406222*^9}, {3.828441689537899*^9, 3.828441689940474*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"ef00056c-ba09-429e-a273-4e5225729ff0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.828094370300909*^9, 3.828094415376416*^9, 3.828107191117352*^9, 
   3.8281073507161493`*^9, 3.828107407763101*^9, 3.8281698709511633`*^9, 
   3.82843238441333*^9, 3.8284396373891573`*^9, 3.828439827561104*^9, 
   3.828439933667211*^9, 3.828439966450941*^9, 3.828440217952134*^9, 
   3.828440466011443*^9, 3.828440907978072*^9, 3.82844101337088*^9, {
   3.828441093204023*^9, 3.8284411113955936`*^9}, 3.828441589820018*^9, 
   3.8284416903302526`*^9, 3.828442729736128*^9, 3.828442796412786*^9, 
   3.843991170496501*^9, 3.843992596110408*^9, 3.8468281756882277`*^9, 
   3.846828206760693*^9, 3.8468283077809*^9},
 CellLabel->
  "Out[149]=",ExpressionUUID->"a07fe303-c4b4-45b1-923e-d403928c9f1e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"gcv\[Theta]", "[", 
  RowBox[{"[", "14", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"gcv\[Theta]", "[", 
  RowBox[{"[", "15", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.822370308901013*^9, 3.822370313653133*^9}, {
  3.8280862751782427`*^9, 3.828086277377369*^9}, {3.828093524351204*^9, 
  3.828093529837414*^9}, {3.828107194857266*^9, 3.82810719624419*^9}, {
  3.828432386473906*^9, 3.828432389360787*^9}, {3.8284416925667963`*^9, 
  3.828441694476326*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"c450da41-2fff-49d1-ae0b-e31234134850"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]gu\[Theta]r", "[", 
   RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
  RowBox[{"\[Delta]h\[Theta]\[Theta]\[Theta]", "[", 
   RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
   "]"}]}]], "Output",
 CellChangeTimes->{
  3.8223703140173693`*^9, 3.8280861659224977`*^9, 3.8280862776862717`*^9, 
   3.8280935302459307`*^9, 3.828094370339839*^9, 3.82809441538761*^9, 
   3.8281071965115128`*^9, 3.828107350750648*^9, 3.828107407819181*^9, 
   3.828169870960519*^9, 3.8284323897803164`*^9, 3.828439637396059*^9, 
   3.828439827587591*^9, 3.828439933690782*^9, 3.82843996647637*^9, 
   3.828440217976281*^9, 3.828440466036907*^9, 3.8284409080057287`*^9, 
   3.828441013394185*^9, {3.828441093227427*^9, 3.828441111421677*^9}, 
   3.828441589842392*^9, 3.828441694663889*^9, 3.828442729753208*^9, 
   3.828442796419783*^9, 3.8439911705295677`*^9, 3.843992596158627*^9, 
   3.846828175698256*^9, 3.8468282068017073`*^9, 3.846828307817719*^9},
 CellLabel->
  "Out[150]=",ExpressionUUID->"50ad1ad8-c06a-4389-81bd-eb83467bdec8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]h\[Theta]\[Theta]r", "[", 
   RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
   RowBox[{"\[Delta]h\[Phi]\[Phi]r", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
  "+", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"\[Delta]Rr", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
   "\[Rho]"]}]], "Output",
 CellChangeTimes->{
  3.8223703140173693`*^9, 3.8280861659224977`*^9, 3.8280862776862717`*^9, 
   3.8280935302459307`*^9, 3.828094370339839*^9, 3.82809441538761*^9, 
   3.8281071965115128`*^9, 3.828107350750648*^9, 3.828107407819181*^9, 
   3.828169870960519*^9, 3.8284323897803164`*^9, 3.828439637396059*^9, 
   3.828439827587591*^9, 3.828439933690782*^9, 3.82843996647637*^9, 
   3.828440217976281*^9, 3.828440466036907*^9, 3.8284409080057287`*^9, 
   3.828441013394185*^9, {3.828441093227427*^9, 3.828441111421677*^9}, 
   3.828441589842392*^9, 3.828441694663889*^9, 3.828442729753208*^9, 
   3.828442796419783*^9, 3.8439911705295677`*^9, 3.843992596158627*^9, 
   3.846828175698256*^9, 3.8468282068017073`*^9, 3.846828307820531*^9},
 CellLabel->
  "Out[151]=",ExpressionUUID->"7bed4c6f-a13f-4db6-be4e-83beeb02e5db"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"jordB\[Theta]", "[", 
  RowBox[{"[", "16", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.828441701985777*^9, 3.828441702182434*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"814315a3-b390-40c2-af6d-cb949d86fd1f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.8284417023603783`*^9, 3.828442729772112*^9, 
  3.828442796465262*^9, 3.843991170565001*^9, 3.843992596209487*^9, 
  3.846828175773346*^9, 3.846828206845092*^9, 3.846828307861064*^9},
 CellLabel->
  "Out[152]=",ExpressionUUID->"1e03e759-e281-4e6f-b196-a8be6cd46943"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"gcv\[Theta]", "[", 
  RowBox[{"[", "16", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"gcv\[Theta]", "[", 
  RowBox[{"[", "17", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.828441716891797*^9, 3.828441718105321*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"e018a173-6e63-456f-8598-672f3a946d72"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", "\[Rho]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"\[Delta]gu\[Theta]r", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
     RowBox[{"\[Delta]h\[Phi]\[Phi]\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}],
    ")"}]}]], "Output",
 CellChangeTimes->{3.82844171840519*^9, 3.828442729790324*^9, 
  3.828442796497656*^9, 3.8439911705990753`*^9, 3.8439925962599277`*^9, 
  3.846828175808651*^9, 3.8468282068859453`*^9, 3.846828307908073*^9},
 CellLabel->
  "Out[153]=",ExpressionUUID->"7a008296-4961-4f90-8882-00f35936b0ba"],

Cell[BoxData[
 RowBox[{"\[Delta]Rr", "[", 
  RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
  "]"}]], "Output",
 CellChangeTimes->{3.82844171840519*^9, 3.828442729790324*^9, 
  3.828442796497656*^9, 3.8439911705990753`*^9, 3.8439925962599277`*^9, 
  3.846828175808651*^9, 3.8468282068859453`*^9, 3.846828307910851*^9},
 CellLabel->
  "Out[154]=",ExpressionUUID->"d5361dea-5c7a-4eba-a6b3-505d6db8bce9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"jordB\[Phi]", "=", 
   RowBox[{
    RowBox[{"JordanDecomposition", "[", "B\[Phi]", "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"jordB\[Phi]", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.8212753058259*^9, 3.8212753192845716`*^9}, {
  3.821297179605955*^9, 3.821297180168532*^9}, {3.821339754808485*^9, 
  3.8213397560287313`*^9}, {3.8213398076953163`*^9, 3.821339807828813*^9}, {
  3.828093536599266*^9, 3.828093564011835*^9}, {3.82843244968672*^9, 
  3.828432456522375*^9}},
 CellLabel->
  "In[155]:=",ExpressionUUID->"e6d07fbc-1475-4069-8112-cedd001fc6b6"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "1", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Rho]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]]]}], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Rho]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]]]}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", 
      FractionBox["1", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["\[Rho]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]]], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", 
      FractionBox["1", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["\[Rho]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.82127532129601*^9, 3.821277284864366*^9, 3.821277368308857*^9, 
   3.821288433569858*^9, 3.821297181050099*^9, 3.8213313486993723`*^9, 
   3.8213314361705713`*^9, 3.821331466616489*^9, 3.821332345906052*^9, 
   3.821338887821807*^9, 3.821339503889744*^9, 3.8213397568014193`*^9, 
   3.821339808467184*^9, 3.82136231163303*^9, 3.821362387609028*^9, 
   3.8215291338016872`*^9, 3.821543012812563*^9, 3.821543517168715*^9, 
   3.821615276393403*^9, 3.8216155426698313`*^9, 3.8216157774065647`*^9, 
   3.8216793091841297`*^9, 3.821769374611618*^9, 3.822370118907526*^9, 
   3.828086166519261*^9, {3.828093537756175*^9, 3.828093564771782*^9}, 
   3.828094370390645*^9, 3.828094415477252*^9, 3.82810724431144*^9, 
   3.828107350882948*^9, 3.8281074080185833`*^9, 3.828169871218711*^9, 
   3.828432457190159*^9, 3.828439637439558*^9, 3.828439827635055*^9, 
   3.828439933739008*^9, 3.828439966523777*^9, 3.828440218022299*^9, 
   3.828440466084825*^9, 3.828440908055613*^9, 3.828441013439234*^9, {
   3.8284410932732477`*^9, 3.8284411114685373`*^9}, 3.828441590063572*^9, 
   3.82844273003269*^9, 3.82844279668575*^9, 3.843991170918541*^9, 
   3.843992596568125*^9, 3.846828176167283*^9, 3.8468282072269278`*^9, 
   3.846828308187956*^9},
 CellLabel->
  "Out[156]//MatrixForm=",ExpressionUUID->"461136d0-5725-486a-afd7-\
2192fe46af7b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"gcv\[Phi]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Inverse", "[", 
      RowBox[{
       RowBox[{"JordanDecomposition", "[", "B\[Phi]", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], ".", "StateV2"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"gcv\[Phi]", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.821275501142681*^9, 3.821275501285478*^9}, {
  3.821275589317334*^9, 3.821275605723864*^9}, {3.821275757151794*^9, 
  3.821275757448929*^9}, {3.821297185379158*^9, 3.8212971978915453`*^9}, {
  3.821339767810123*^9, 3.82133977508556*^9}, {3.821339813463502*^9, 
  3.82133981366897*^9}, {3.8280935707701483`*^9, 3.828093591299363*^9}, {
  3.8284324599144707`*^9, 3.828432466548914*^9}},
 CellLabel->
  "In[157]:=",ExpressionUUID->"e9b2a7dd-93bf-4376-8f0d-1dc388376f0c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\[Delta]gu\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]h\[Theta]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]h\[Theta]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]h\[Phi]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]R", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
         RowBox[{"\[Delta]h\[Theta]\[Theta]r", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], "+", 
        RowBox[{"\[Delta]h\[Phi]\[Phi]r", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "+", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          RowBox[{"\[Delta]Rr", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], "\[Rho]"]}]},
      {
       RowBox[{"\[Delta]Ru", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
         RowBox[{"\[Delta]gu\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], "+", 
        RowBox[{"\[Delta]R\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}]},
      {
       RowBox[{"\[Delta]gu\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       FractionBox[
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"\[Delta]gu\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], "+", 
         RowBox[{"\[Rho]", " ", 
          RowBox[{"\[Delta]gu\[Phi]r", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], "+", 
         RowBox[{"\[Rho]", " ", 
          RowBox[{"\[Delta]h\[Theta]\[Theta]\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          RowBox[{"\[Delta]R\[Theta]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"\[Delta]R\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}], "\[Rho]"]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"\[Delta]gu\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}], "+", 
          RowBox[{"\[Rho]", " ", 
           RowBox[{"\[Delta]gu\[Phi]r", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}], "+", 
          RowBox[{"\[Rho]", " ", 
           RowBox[{"\[Delta]h\[Theta]\[Theta]\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}], "-", 
          RowBox[{"2", " ", "\[Rho]", " ", 
           RowBox[{"\[Delta]h\[Theta]\[Phi]\[Theta]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           RowBox[{"\[Delta]R\[Theta]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Delta]R\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}]}], 
         RowBox[{"2", " ", "\[Rho]"}]]}]},
      {
       RowBox[{"\[Delta]h\[Theta]\[Theta]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]gu\[Theta]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{
        FractionBox["1", "2"], " ", "\[Rho]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Delta]gu\[Phi]r", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "+", 
          RowBox[{"\[Delta]h\[Theta]\[Theta]\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], ")"}]}]},
      {
       RowBox[{"\[Delta]Rr", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[Rho]", " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
        RowBox[{"\[Delta]guu", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}]},
      {
       FractionBox[
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"\[Delta]gu\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], "+", 
         RowBox[{"\[Rho]", " ", 
          RowBox[{"\[Delta]gu\[Phi]r", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], "+", 
         RowBox[{"\[Rho]", " ", 
          RowBox[{"\[Delta]h\[Theta]\[Theta]\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], "-", 
         RowBox[{"2", " ", "\[Rho]", " ", 
          RowBox[{"\[Delta]h\[Theta]\[Phi]\[Theta]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], "+", 
         RowBox[{"\[Rho]", " ", 
          RowBox[{"\[Delta]h\[Phi]\[Phi]\[Theta]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          RowBox[{"\[Delta]R\[Theta]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"\[Delta]R\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}], "\[Rho]"]},
      {
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[Rho]"}], " ", 
          RowBox[{"\[Delta]gu\[Phi]r", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], "+", 
         RowBox[{
          SqrtBox[
           RowBox[{
            SuperscriptBox["\[Rho]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Rho]", " ", 
             RowBox[{"\[Delta]h\[Theta]\[Theta]r", "[", 
              RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
              "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Delta]Rr", "[", 
              RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
              "]"}]}]}], ")"}]}]}], 
        RowBox[{"2", " ", "\[Rho]"}]]},
      {
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            SqrtBox[
             RowBox[{
              SuperscriptBox["\[Rho]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]], " ", 
            RowBox[{"\[Delta]gu\[Theta]r", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], 
           SuperscriptBox["\[Rho]", "2"]], "+", 
          RowBox[{"\[Delta]h\[Theta]\[Phi]r", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], ")"}]}]},
      {
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], " ", 
         RowBox[{"\[Delta]gu\[Phi]r", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], "-", 
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{
            SuperscriptBox["\[Rho]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Rho]", " ", 
             RowBox[{"\[Delta]h\[Theta]\[Theta]r", "[", 
              RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
              "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Delta]Rr", "[", 
              RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
              "]"}]}]}], ")"}]}], 
         RowBox[{"2", " ", "\[Rho]"}]]}]},
      {
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             SqrtBox[
              RowBox[{
               SuperscriptBox["\[Rho]", "2"], " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]], " ", 
             RowBox[{"\[Delta]gu\[Theta]r", "[", 
              RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
              "]"}]}], 
            SuperscriptBox["\[Rho]", "2"]]}], "+", 
          RowBox[{"\[Delta]h\[Theta]\[Phi]r", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], ")"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8212757580749903`*^9, 3.821277284909236*^9, 3.821277371352817*^9, 
   3.821288433602601*^9, {3.8212971895701437`*^9, 3.8212971990266323`*^9}, 
   3.8213313487056513`*^9, 3.821331436201898*^9, 3.8213314666602087`*^9, 
   3.821332345930585*^9, 3.82133888789322*^9, 3.82133950393134*^9, 
   3.8213397764849367`*^9, 3.8213398155027943`*^9, 3.8213623126241913`*^9, 
   3.821362392073477*^9, 3.821529134621168*^9, 3.8215430133608932`*^9, 
   3.821543517928034*^9, 3.82161527716881*^9, 3.821615542956602*^9, 
   3.821615778141346*^9, 3.821679309971354*^9, 3.8217693759586906`*^9, 
   3.822370120153406*^9, 3.828086167969092*^9, {3.828093584997683*^9, 
   3.828093591620841*^9}, 3.8280943704196157`*^9, 3.8280944158552217`*^9, 
   3.8281072472158012`*^9, 3.8281073510753813`*^9, 3.8281074087383127`*^9, 
   3.828169871896648*^9, 3.828432467715556*^9, 3.828439637466824*^9, 
   3.8284398276631927`*^9, 3.828439933767982*^9, 3.828439966553426*^9, 
   3.828440218049528*^9, 3.828440466111782*^9, 3.8284409080857763`*^9, 
   3.8284410134669523`*^9, {3.828441093300543*^9, 3.828441111495956*^9}, 
   3.828441590615654*^9, 3.828442730454014*^9, 3.828442797125354*^9, 
   3.843991171736825*^9, 3.843992597026626*^9, 3.846828177145782*^9, 
   3.846828208099862*^9, 3.8468283084381227`*^9},
 CellLabel->
  "Out[158]//MatrixForm=",ExpressionUUID->"047bd485-d59a-414c-a3b6-\
f01172ae1b0f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"jordB\[Phi]", "[", 
  RowBox[{"[", "14", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.828432487039351*^9, 3.8284324910880203`*^9}, {
  3.828441825643465*^9, 3.828441834441736*^9}},
 CellLabel->
  "In[159]:=",ExpressionUUID->"cd2c2ee9-af22-4ae0-b5b7-abc5e9514784"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.828441829430793*^9, 3.828441834610805*^9}, 
   3.828442730477947*^9, 3.828442797169388*^9, 3.843991171772305*^9, 
   3.843992597062948*^9, 3.8468281771781282`*^9, 3.8468282081327353`*^9, 
   3.8468283084716177`*^9},
 CellLabel->
  "Out[159]=",ExpressionUUID->"d2251961-3c3c-4380-9db3-dcc3535a2e67"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"gcv\[Phi]", "[", 
  RowBox[{"[", "14", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gcv\[Phi]", "[", 
   RowBox[{"[", "15", "]"}], "]"}], "//", "Expand"}]}], "Input",
 CellChangeTimes->{{3.8280936340024157`*^9, 3.8280936395066977`*^9}, {
  3.8284324939510717`*^9, 3.828432509564291*^9}, {3.828441837103791*^9, 
  3.8284418381681633`*^9}},
 CellLabel->
  "In[160]:=",ExpressionUUID->"6a221144-b0da-4595-97a5-443be3ecdd8a"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", "\[Rho]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"\[Delta]gu\[Phi]r", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "+", 
    RowBox[{"\[Delta]h\[Theta]\[Theta]\[Phi]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.828093639770027*^9, 3.828094370456479*^9, 3.828094415888982*^9, 
   3.828107351106826*^9, 3.828107408831296*^9, 3.82816987195295*^9, {
   3.828432505667486*^9, 3.828432509918548*^9}, 3.8284396375339203`*^9, 
   3.828439827738491*^9, 3.828439933841139*^9, 3.8284399666242247`*^9, 
   3.828440218121694*^9, 3.828440466183569*^9, 3.828440908166176*^9, 
   3.8284410135390177`*^9, {3.828441093383069*^9, 3.8284411115674553`*^9}, 
   3.8284415906511717`*^9, 3.8284418383762903`*^9, 3.828442730497488*^9, 
   3.8284427971948833`*^9, 3.8439911718060217`*^9, 3.843992597099532*^9, 
   3.846828177262038*^9, 3.846828208163381*^9, 3.846828308508003*^9},
 CellLabel->
  "Out[160]=",ExpressionUUID->"ca46a790-b204-4f85-868c-ac7d55133c6f"],

Cell[BoxData[
 RowBox[{"\[Delta]Rr", "[", 
  RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
  "]"}]], "Output",
 CellChangeTimes->{
  3.828093639770027*^9, 3.828094370456479*^9, 3.828094415888982*^9, 
   3.828107351106826*^9, 3.828107408831296*^9, 3.82816987195295*^9, {
   3.828432505667486*^9, 3.828432509918548*^9}, 3.8284396375339203`*^9, 
   3.828439827738491*^9, 3.828439933841139*^9, 3.8284399666242247`*^9, 
   3.828440218121694*^9, 3.828440466183569*^9, 3.828440908166176*^9, 
   3.8284410135390177`*^9, {3.828441093383069*^9, 3.8284411115674553`*^9}, 
   3.8284415906511717`*^9, 3.8284418383762903`*^9, 3.828442730497488*^9, 
   3.8284427971948833`*^9, 3.8439911718060217`*^9, 3.843992597099532*^9, 
   3.846828177262038*^9, 3.846828208163381*^9, 3.84682830851095*^9},
 CellLabel->
  "Out[161]=",ExpressionUUID->"895a9c7c-1bc4-4e42-bd4f-6d6ee3480e8b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"jordB\[Phi]", "[", 
  RowBox[{"[", "16", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.828441846081086*^9, 3.828441848591196*^9}},
 CellLabel->
  "In[162]:=",ExpressionUUID->"f62d572e-b94f-4f44-8e04-1a251f3baf6a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.828441846706687*^9, 3.828441848791481*^9}, 
   3.828442730530058*^9, 3.82844279722158*^9, 3.843991171840888*^9, 
   3.843992597138674*^9, 3.846828177299344*^9, 3.8468282082008877`*^9, 
   3.8468283085459547`*^9},
 CellLabel->
  "Out[162]=",ExpressionUUID->"f42e3cfa-2b4d-4082-bb1b-ead892258e6d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"gcv\[Phi]", "[", 
  RowBox[{"[", "16", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gcv\[Phi]", "[", 
   RowBox[{"[", "17", "]"}], "]"}], "//", "Expand"}]}], "Input",
 CellChangeTimes->{{3.828441853899392*^9, 3.828441854797043*^9}},
 CellLabel->
  "In[163]:=",ExpressionUUID->"31f8fdb8-6f8e-4f2f-93e2-81a56bc92a10"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], " ", "\[Rho]", " ", 
  SuperscriptBox[
   RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
  RowBox[{"\[Delta]guu", "[", 
   RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
   "]"}]}]], "Output",
 CellChangeTimes->{3.828441854983486*^9, 3.828442730555992*^9, 
  3.8284427972476397`*^9, 3.843991171876045*^9, 3.843992597178156*^9, 
  3.846828177332151*^9, 3.846828208237277*^9, 3.846828308582492*^9},
 CellLabel->
  "Out[163]=",ExpressionUUID->"57aa1a69-632c-45ab-9d13-f2df386f8cab"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"\[Delta]gu\[Phi]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
   "\[Rho]"], "+", 
  RowBox[{"\[Delta]gu\[Phi]r", "[", 
   RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "+", 
  RowBox[{"\[Delta]h\[Theta]\[Theta]\[Phi]", "[", 
   RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"\[Delta]h\[Theta]\[Phi]\[Theta]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
  "+", 
  RowBox[{"\[Delta]h\[Phi]\[Phi]\[Theta]", "[", 
   RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
    RowBox[{"\[Delta]R\[Theta]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
   "\[Rho]"], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"\[Delta]R\[Phi]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
   "\[Rho]"]}]], "Output",
 CellChangeTimes->{3.828441854983486*^9, 3.828442730555992*^9, 
  3.8284427972476397`*^9, 3.843991171876045*^9, 3.843992597178156*^9, 
  3.846828177332151*^9, 3.846828208237277*^9, 3.846828308585826*^9},
 CellLabel->
  "Out[164]=",ExpressionUUID->"506aba44-1f57-40b7-93d6-96c73227f194"]
}, Open  ]]
}, Closed]]
},
WindowSize->{1920, 1016},
WindowMargins->{{0, Automatic}, {0, Automatic}},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 257, 4, 89, "Chapter",ExpressionUUID->"352b6fe8-bf0b-4fc5-95ed-63dfba2333ae"],
Cell[840, 28, 312, 6, 75, "Text",ExpressionUUID->"f0e6c50d-9866-4513-9be8-c4d88625f989"],
Cell[CellGroupData[{
Cell[1177, 38, 408, 9, 39, "Input",ExpressionUUID->"d56dcc93-7405-4af4-98ee-b0f3a777bb84"],
Cell[1588, 49, 9450, 238, 114, "Output",ExpressionUUID->"898f3fbf-bd7f-44f1-a4f5-e34d545f966b"]
}, Open  ]],
Cell[11053, 290, 915, 23, 47, "Text",ExpressionUUID->"ead3458f-af66-4945-9f42-4b72bba5dbd1"],
Cell[11971, 315, 835, 24, 39, "Input",ExpressionUUID->"4f662aa8-c8ca-4d51-90c7-e79029533de3"],
Cell[12809, 341, 196, 3, 45, "Text",ExpressionUUID->"a99bcdf4-5bf3-4769-b0ab-5db5a3aa4934"],
Cell[13008, 346, 695, 20, 69, "Input",ExpressionUUID->"f1b026d1-3e68-4db9-96f0-7e1dbb5e89a9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13740, 371, 425, 8, 151, "Chapter",ExpressionUUID->"9736751e-20d2-48b9-a426-adfe727106f6"],
Cell[14168, 381, 1699, 48, 166, "Text",ExpressionUUID->"8dc558da-0f2a-407e-8f53-c7b882a25503"],
Cell[15870, 431, 1962, 49, 175, "Input",ExpressionUUID->"baf9ee64-9488-413f-84ad-2f280fd598f0"],
Cell[17835, 482, 4920, 117, 301, "Input",ExpressionUUID->"3a34963b-28c9-45b6-bc96-aeedd559e6b8"],
Cell[22758, 601, 263, 5, 39, "Input",ExpressionUUID->"606c30d9-8d62-443f-8a86-68b24f69a25e"],
Cell[23024, 608, 2294, 55, 285, "Input",ExpressionUUID->"9392fadf-44f1-44d0-8896-4877b1a00dab"],
Cell[25321, 665, 1575, 44, 98, "Input",ExpressionUUID->"f5672bd1-aba8-4091-8caa-9854d6e6ab1c"],
Cell[26899, 711, 1678, 41, 76, "Input",ExpressionUUID->"ef783148-5409-43a4-8c24-7023e8c259e3"],
Cell[28580, 754, 939, 27, 69, "Input",ExpressionUUID->"9d3d5fd7-7e28-49dd-9be5-f0857f7567b8"],
Cell[CellGroupData[{
Cell[29544, 785, 186, 2, 39, "Input",ExpressionUUID->"297c3216-0ce1-4963-a1d9-61b8c973218c"],
Cell[29733, 789, 1029, 26, 44, "Output",ExpressionUUID->"ad8cf0f5-0811-4f99-84a1-45ed6416765d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30799, 820, 186, 2, 39, "Input",ExpressionUUID->"3c71e7de-0d43-4ef3-9fae-9723502b4fce"],
Cell[30988, 824, 1007, 26, 44, "Output",ExpressionUUID->"d15dd886-4687-4008-a27f-40132c069199"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[32044, 856, 241, 4, 74, "Chapter",ExpressionUUID->"a880c0e4-2d63-40d3-93b0-0c6331251b7b"],
Cell[32288, 862, 18832, 526, 918, "Input",ExpressionUUID->"3de3e7ad-0d59-42cb-bb71-1162efbdb0b5"],
Cell[51123, 1390, 9690, 263, 570, "Input",ExpressionUUID->"1e9778d8-0cff-49cd-b2ca-36c0f41bba7a"],
Cell[60816, 1655, 1002, 20, 39, "Input",ExpressionUUID->"bd526aff-7aed-4b85-9087-8aec3ef6ad54"],
Cell[CellGroupData[{
Cell[61843, 1679, 236, 5, 39, "Input",ExpressionUUID->"c998edc2-5410-4c7c-b425-cbe1588762b4"],
Cell[62082, 1686, 1116, 28, 44, "Output",ExpressionUUID->"d59d6775-8e9e-419a-81e6-bd5bd47c4976"]
}, Open  ]],
Cell[63213, 1717, 9457, 248, 483, "Input",ExpressionUUID->"4a8777e2-6b28-4579-8f74-3e066cd0701f"],
Cell[CellGroupData[{
Cell[72695, 1969, 312, 6, 39, "Input",ExpressionUUID->"f5740f93-6ee4-416d-adc0-9a31e2b07d59"],
Cell[73010, 1977, 2282, 58, 68, "Output",ExpressionUUID->"9129d5ad-aa41-4e1d-80ef-421eadc791d1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75329, 2040, 243, 5, 39, "Input",ExpressionUUID->"f43ded31-8e6b-4f04-8ab0-240e4029d4c6"],
Cell[75575, 2047, 1171, 18, 44, "Output",ExpressionUUID->"0469dae0-d430-40d3-aba6-22aa357cf863"]
}, Open  ]],
Cell[76761, 2068, 3604, 65, 214, "Input",ExpressionUUID->"42c7c3d3-d281-475c-95d9-6a8fb3b56a15"],
Cell[CellGroupData[{
Cell[80390, 2137, 211, 4, 39, "Input",ExpressionUUID->"180fc07a-7978-45fb-9b10-38ea487a2921"],
Cell[80604, 2143, 781, 12, 44, "Output",ExpressionUUID->"5101ed1b-1abd-4490-ad28-a737dad03270"]
}, Open  ]],
Cell[81400, 2158, 10142, 244, 794, "Input",ExpressionUUID->"e6ba8339-d2ea-4388-a41f-252286291cdc"],
Cell[CellGroupData[{
Cell[91567, 2406, 211, 4, 39, "Input",ExpressionUUID->"82388507-72bc-448c-b545-93a5bfb15c59"],
Cell[91781, 2412, 1000, 15, 44, "Output",ExpressionUUID->"034ef615-5e9d-4c07-9666-320e328930b5"]
}, Open  ]],
Cell[92796, 2430, 574, 15, 39, "Input",ExpressionUUID->"5033bcce-4f94-42c5-89bb-50739785246d"],
Cell[CellGroupData[{
Cell[93395, 2449, 350, 7, 39, "Input",ExpressionUUID->"7ed85049-f171-4eb9-af5a-d44672a30d46"],
Cell[93748, 2458, 1684, 40, 44, "Output",ExpressionUUID->"96b08c7b-81cb-44d1-b903-ce795f7b6ce2"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[95481, 2504, 303, 4, 74, "Chapter",ExpressionUUID->"3ed73be7-56db-4ebf-b995-b40c1fcd0ff5"],
Cell[CellGroupData[{
Cell[95809, 2512, 602, 12, 39, "Input",ExpressionUUID->"a92e47d1-17e7-4b39-9750-7ef393ae9201"],
Cell[96414, 2526, 4367, 90, 103, "Output",ExpressionUUID->"8bec7b3b-7e84-45d2-92a2-58bb8b5a44c1"]
}, Open  ]],
Cell[100796, 2619, 972, 24, 127, "Input",ExpressionUUID->"670e06de-91e2-4363-bd5f-b1651b358137"],
Cell[CellGroupData[{
Cell[101793, 2647, 408, 7, 39, "Input",ExpressionUUID->"89b44829-e72a-44ac-813d-97f90301f073"],
Cell[102204, 2656, 1616, 24, 44, "Output",ExpressionUUID->"69866aa3-0137-47b0-9ed6-86836acc03bd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103857, 2685, 396, 7, 39, "Input",ExpressionUUID->"631cd810-96cf-447e-ab2f-d7c0948fdbbb"],
Cell[104256, 2694, 1609, 24, 44, "Output",ExpressionUUID->"0b4ad308-0b93-45dc-bbd7-cfd506dc7033"]
}, Open  ]],
Cell[105880, 2721, 1668, 47, 127, "Input",ExpressionUUID->"f5e18483-8caa-4c61-863e-2f88cbed56e7"],
Cell[CellGroupData[{
Cell[107573, 2772, 307, 6, 39, "Input",ExpressionUUID->"1ee33097-8775-4ba3-b9fa-60db2b674a36"],
Cell[107883, 2780, 1525, 23, 44, "Output",ExpressionUUID->"3c4b3c9a-0bb4-4758-82cb-15060926b4a3"]
}, Open  ]],
Cell[109423, 2806, 2551, 57, 156, "Input",ExpressionUUID->"e2a72b8a-2782-444c-aa55-177ef2fc0b11"],
Cell[CellGroupData[{
Cell[111999, 2867, 333, 6, 39, "Input",ExpressionUUID->"ec626691-3dd6-47cf-8a6b-bb756ae7541c"],
Cell[112335, 2875, 6126, 129, 638, "Output",ExpressionUUID->"983a8312-a073-4bb8-9d68-9f854088b8c4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[118498, 3009, 255, 5, 39, "Input",ExpressionUUID->"47f58096-f934-492d-a355-5c66a35e375d"],
Cell[118756, 3016, 1085, 20, 63, "Output",ExpressionUUID->"bdbce881-ae69-458f-9ada-da1bdee67ecb"]
}, Open  ]],
Cell[119856, 3039, 2551, 56, 156, "Input",ExpressionUUID->"88212a6d-cf03-48cd-8878-48a851788343"],
Cell[CellGroupData[{
Cell[122432, 3099, 388, 7, 39, "Input",ExpressionUUID->"8393c46d-d7b8-4a4c-a8c0-2e892394542f"],
Cell[122823, 3108, 5684, 119, 638, "Output",ExpressionUUID->"71b24b28-13e1-48d2-ab1e-9db4c4b5b417"]
}, Open  ]],
Cell[128522, 3230, 2662, 58, 156, "Input",ExpressionUUID->"76dc38f3-de14-4f8c-81f4-15042c4b3b51"],
Cell[CellGroupData[{
Cell[131209, 3292, 394, 7, 39, "Input",ExpressionUUID->"42f452ba-0c10-473b-84ea-7a6bd38def46"],
Cell[131606, 3301, 4548, 82, 564, "Output",ExpressionUUID->"0733707d-4209-4648-aea9-ca50eabbf9e8"]
}, Open  ]],
Cell[136169, 3386, 2626, 57, 156, "Input",ExpressionUUID->"d6a3cc12-7e68-41ff-b189-48a8f90b40ed"],
Cell[CellGroupData[{
Cell[138820, 3447, 413, 7, 39, "Input",ExpressionUUID->"abf1fa87-008c-49c5-afb9-6c71ce69ee54"],
Cell[139236, 3456, 5684, 121, 627, "Output",ExpressionUUID->"6713f51c-f1ac-4c73-b946-32c79ca59385"]
}, Open  ]],
Cell[144935, 3580, 746, 16, 39, "Input",ExpressionUUID->"ee0c8f2c-1900-4cfb-8334-c0daa96fb5fb"],
Cell[CellGroupData[{
Cell[145706, 3600, 285, 5, 39, "Input",ExpressionUUID->"1d61ed10-0b46-4216-85dd-76f9d68785e3"],
Cell[145994, 3607, 10668, 263, 424, "Output",ExpressionUUID->"20921e56-8675-4d6e-8a35-af9279ea770e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[156699, 3875, 541, 11, 39, "Input",ExpressionUUID->"09ed0a35-8dc1-42d0-8bb1-d4a8bf1b94ae"],
Cell[157243, 3888, 1256, 21, 44, "Output",ExpressionUUID->"5a65a16b-5019-4b75-a4da-beb1d419d5c0"]
}, Open  ]],
Cell[158514, 3912, 645, 18, 45, "Text",ExpressionUUID->"10278f35-401f-46b1-a5ff-fb74af2400ea"],
Cell[159162, 3932, 1090, 31, 185, "Input",ExpressionUUID->"8a33287d-32d6-42f1-8f62-48d60e7b63e2"],
Cell[CellGroupData[{
Cell[160277, 3967, 435, 9, 39, "Input",ExpressionUUID->"da690049-22ef-4259-8969-f55fb94bed74"],
Cell[160715, 3978, 4355, 78, 540, "Output",ExpressionUUID->"b2990d2e-4e79-4ac2-9308-7bd042afc110"]
}, Open  ]],
Cell[CellGroupData[{
Cell[165107, 4061, 672, 15, 69, "Input",ExpressionUUID->"057f41f2-c727-4b52-a62b-4ecf72f3e58e"],
Cell[165782, 4078, 8672, 205, 652, "Output",ExpressionUUID->"408c8183-1db4-4b1b-b48f-d5869e1a1ca0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[174491, 4288, 704, 13, 69, "Input",ExpressionUUID->"c9bea0af-08c0-4a6b-a544-1710af177f0c"],
Cell[175198, 4303, 4526, 83, 596, "Output",ExpressionUUID->"fb2f07da-c738-4063-a635-7faed728f404"]
}, Open  ]],
Cell[CellGroupData[{
Cell[179761, 4391, 954, 19, 69, "Input",ExpressionUUID->"cd9bd35d-8d82-4d99-b4c6-90027b801d52"],
Cell[180718, 4412, 9371, 227, 658, "Output",ExpressionUUID->"5696758f-43f7-41c2-8a9d-054719308991"]
}, Open  ]],
Cell[CellGroupData[{
Cell[190126, 4644, 383, 7, 39, "Input",ExpressionUUID->"ef00056c-ba09-429e-a273-4e5225729ff0"],
Cell[190512, 4653, 994, 17, 44, "Output",ExpressionUUID->"a07fe303-c4b4-45b1-923e-d403928c9f1e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[191543, 4675, 573, 11, 69, "Input",ExpressionUUID->"c450da41-2fff-49d1-ae0b-e31234134850"],
Cell[192119, 4688, 1102, 19, 44, "Output",ExpressionUUID->"50ad1ad8-c06a-4389-81bd-eb83467bdec8"],
Cell[193224, 4709, 1352, 27, 65, "Output",ExpressionUUID->"7bed4c6f-a13f-4db6-be4e-83beeb02e5db"]
}, Open  ]],
Cell[CellGroupData[{
Cell[194613, 4741, 239, 5, 39, "Input",ExpressionUUID->"814315a3-b390-40c2-af6d-cb949d86fd1f"],
Cell[194855, 4748, 561, 10, 44, "Output",ExpressionUUID->"1e03e759-e281-4e6f-b196-a8be6cd46943"]
}, Open  ]],
Cell[CellGroupData[{
Cell[195453, 4763, 328, 7, 69, "Input",ExpressionUUID->"e018a173-6e63-456f-8598-672f3a946d72"],
Cell[195784, 4772, 754, 17, 63, "Output",ExpressionUUID->"7a008296-4961-4f90-8882-00f35936b0ba"],
Cell[196541, 4791, 417, 8, 44, "Output",ExpressionUUID->"d5361dea-5c7a-4eba-a6b3-505d6db8bce9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[196995, 4804, 651, 13, 69, "Input",ExpressionUUID->"e6d07fbc-1475-4069-8112-cedd001fc6b6"],
Cell[197649, 4819, 5088, 103, 628, "Output",ExpressionUUID->"461136d0-5725-486a-afd7-2192fe46af7b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[202774, 4927, 857, 18, 69, "Input",ExpressionUUID->"e9b2a7dd-93bf-4376-8f0d-1dc388376f0c"],
Cell[203634, 4947, 12034, 294, 776, "Output",ExpressionUUID->"047bd485-d59a-414c-a3b6-f01172ae1b0f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[215705, 5246, 288, 6, 39, "Input",ExpressionUUID->"cd2c2ee9-af22-4ae0-b5b7-abc5e9514784"],
Cell[215996, 5254, 595, 11, 44, "Output",ExpressionUUID->"d2251961-3c3c-4380-9db3-dcc3535a2e67"]
}, Open  ]],
Cell[CellGroupData[{
Cell[216628, 5270, 460, 10, 69, "Input",ExpressionUUID->"6a221144-b0da-4595-97a5-443be3ecdd8a"],
Cell[217091, 5282, 1120, 21, 63, "Output",ExpressionUUID->"ca46a790-b204-4f85-868c-ac7d55133c6f"],
Cell[218214, 5305, 877, 15, 44, "Output",ExpressionUUID->"895a9c7c-1bc4-4e42-bd4f-6d6ee3480e8b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[219128, 5325, 237, 5, 39, "Input",ExpressionUUID->"f62d572e-b94f-4f44-8e04-1a251f3baf6a"],
Cell[219368, 5332, 592, 11, 44, "Output",ExpressionUUID->"f42e3cfa-2b4d-4082-bb1b-ead892258e6d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[219997, 5348, 354, 8, 69, "Input",ExpressionUUID->"31f8fdb8-6f8e-4f2f-93e2-81a56bc92a10"],
Cell[220354, 5358, 545, 12, 44, "Output",ExpressionUUID->"57aa1a69-632c-45ab-9d13-f2df386f8cab"],
Cell[220902, 5372, 1437, 33, 70, "Output",ExpressionUUID->"506aba44-1f57-40b7-93d6-96c73227f194"]
}, Open  ]]
}, Closed]]
}
]
*)



==> anc/mathematica/IV_C_affine_null_theta_3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    220101,       5265]
NotebookOptionsPosition[    208513,       5072]
NotebookOutlinePosition[    208878,       5088]
CellTagsIndexPosition[    208835,       5085]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Load the equations; the affine null gauge is not imposed yet", "Chapter",
 CellChangeTimes->{{3.821684475218899*^9, 3.8216844779773283`*^9}, {
  3.82819404773025*^9, 
  3.8281940611263514`*^9}},ExpressionUUID->"352b6fe8-bf0b-4fc5-95ed-\
63dfba2333ae"],

Cell["\<\
The full field equations for GR in a generalized Bondi-like gauge and in \
vacuum are computed in ./Rdd.nb and extracted to Rdd.m.
Load the full non-linear equations:\
\>", "Text",
 CellChangeTimes->{{3.828237626819305*^9, 
  3.8282377094469*^9}},ExpressionUUID->"f0e6c50d-9866-4513-9be8-c4d88625f989"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Rdd", "=", 
  RowBox[{
  "Import", "[", 
   "\"\</home/thanasis/repos/BSWP/Papers/drafts/anc/mathematica/Rdd.m\>\"", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.821260866734131*^9, 3.821260877591267*^9}, {
  3.828182215658873*^9, 3.828182225857595*^9}, {3.84399120920273*^9, 
  3.8439912095779247`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"d56dcc93-7405-4af4-98ee-b0f3a777bb84"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          TemplateBox[{"1"},
           "OutputSizeLimit`Skeleton"], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{80., {3., 10.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{72., {0., 10.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 1, 20028976942518510166, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{81., {0., 10.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 1, 20028976942518510166, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{61., {0., 10.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 1, 20028976942518510166, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{110., {0., 10.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[20028976942518510166 === $SessionID, 
   Out[1], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{
  3.8212608800885057`*^9, 3.821261072589591*^9, 3.821277273402882*^9, 
   3.821331347085455*^9, 3.8213323444537783`*^9, 3.8213388788556557`*^9, 
   3.821339495953012*^9, 3.821356334483756*^9, 3.821528448585761*^9, 
   3.821615180448257*^9, 3.8216152678912277`*^9, 3.821615768176735*^9, 
   3.821679299730096*^9, 3.821769347721081*^9, 3.822369897270158*^9, 
   3.828086045007181*^9, {3.828094353426036*^9, 3.8280943667136908`*^9}, {
   3.828094399692137*^9, 3.828094412280589*^9}, 3.8281073877079697`*^9, 
   3.8281698460623293`*^9, 3.8281822277507257`*^9, 3.828237591312191*^9, 
   3.828427284052228*^9, 3.828442770698703*^9, 3.843991246773487*^9, 
   3.843992605652638*^9, 3.846828708245158*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"6f2ffb42-fbca-4aed-9ee0-1e28d84b9e58"]
}, Open  ]],

Cell[TextData[{
 "The full Bondi-like system (the main equations) is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["R", "rr"], " ", "=", " ", 
    RowBox[{
     SubscriptBox["R", "r\[Theta]"], " ", "=", " ", 
     RowBox[{
      SubscriptBox["R", "r\[Phi]"], " ", "=", " ", 
      RowBox[{
       SubscriptBox["R", "\[Theta]\[Theta]"], " ", "=", " ", 
       RowBox[{
        SubscriptBox["R", "\[Theta]\[Phi]"], " ", "=", " ", 
        RowBox[{
         SubscriptBox["R", "\[Phi]\[Phi]"], " ", "=", 
         RowBox[{"0", ":"}]}]}]}]}]}]}], TraditionalForm]],ExpressionUUID->
  "f601d76d-31f9-43af-99b3-b5d13cc2e5d7"]
}], "Text",
 CellChangeTimes->{{3.821261430400769*^9, 3.821261462933247*^9}, {
  3.82818224132491*^9, 3.828182243177846*^9}, {3.8281872673206882`*^9, 
  3.828187288978931*^9}, {3.828237717852147*^9, 
  3.8282377311748047`*^9}},ExpressionUUID->"ead3458f-af66-4945-9f42-\
4b72bba5dbd1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fullsys", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Rdd", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "2"}], "]"}], "]"}], ",", 
     RowBox[{"Rdd", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "3"}], "]"}], "]"}], ",", 
     RowBox[{"Rdd", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "4"}], "]"}], "]"}], ",", 
     RowBox[{"Rdd", "[", 
      RowBox[{"[", 
       RowBox[{"3", ",", "3"}], "]"}], "]"}], ",", 
     RowBox[{"Rdd", "[", 
      RowBox[{"[", 
       RowBox[{"3", ",", "4"}], "]"}], "]"}], ",", 
     RowBox[{"Rdd", "[", 
      RowBox[{"[", 
       RowBox[{"4", ",", "4"}], "]"}], "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.821261340480547*^9, 3.821261405209873*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"4f662aa8-c8ca-4d51-90c7-e79029533de3"],

Cell["The trivial and supplementary equations respectively:", "Text",
 CellChangeTimes->{{3.8282377345744057`*^9, 
  3.82823774478244*^9}},ExpressionUUID->"a99bcdf4-5bf3-4769-b0ab-\
5db5a3aa4934"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"triv", "=", 
   RowBox[{"Rdd", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"suppl", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Rdd", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
     RowBox[{"Rdd", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "3"}], "]"}], "]"}], ",", 
     RowBox[{"Rdd", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "4"}], "]"}], "]"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.82152904793186*^9, 3.8215291062793303`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"f1b026d1-3e68-4db9-96f0-7e1dbb5e89a9"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
linearize about Minkowski and impose the affine null gauge;
use det definition\
\>", "Chapter",
 CellChangeTimes->{{3.821684483544189*^9, 3.821684490223201*^9}, {
  3.828427288968782*^9, 3.8284272953793697`*^9}, {3.8284332595357533`*^9, 
  3.828433270285214*^9}, {3.8468286114812317`*^9, 
  3.846828626145102*^9}},ExpressionUUID->"9736751e-20d2-48b9-a426-\
adfe727106f6"],

Cell[TextData[{
 "The det condition is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["g", "\[Theta]\[Theta]"], 
      SubscriptBox["g", "\[Phi]\[Phi]"]}], "-", 
     SuperscriptBox[
      SubscriptBox["g", "\[Theta]\[Phi]"], "2"]}], "=", 
    RowBox[{
     RowBox[{
      SuperscriptBox["R", "4"], "(", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], ")"}], 
     SuperscriptBox["sin", "2"], "\[Theta]"}]}], TraditionalForm]],
  ExpressionUUID->"485a0d5f-90f9-40c4-a449-45bf87d11855"],
 " .\nWe use ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["g", "AB"], "=", 
    RowBox[{
     SuperscriptBox["R", "2"], 
     SubscriptBox["h", "AB"]}]}], TraditionalForm]],ExpressionUUID->
  "90d004de-d2b9-4cee-91c1-7fc4257621a3"],
 ". \nThen\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"det", "(", 
     SubscriptBox["h", "AB"], ")"}], "=", 
    RowBox[{"h", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["sin", "2"], "\[Theta]"}], " ", "\[Rule]", " ", 
       RowBox[{
        SubscriptBox["\[PartialD]", "r"], "h"}]}], " ", "=", " ", "0"}]}]}], 
   TraditionalForm]],ExpressionUUID->"136bba8b-95e1-4fb1-87a8-a2fe3828db63"]
}], "Text",
 CellChangeTimes->{{3.828433277461134*^9, 3.828433350480052*^9}, {
  3.82843338746313*^9, 3.828433484444131*^9}, {3.82843362363513*^9, 
  3.8284336331899967`*^9}, {3.828433691843644*^9, 3.828433703314639*^9}, {
  3.828434233069221*^9, 3.828434304005768*^9}, {3.846828630982211*^9, 
  3.846828631393517*^9}},ExpressionUUID->"8dc558da-0f2a-407e-8f53-\
c7b882a25503"],

Cell[BoxData[
 RowBox[{
  RowBox[{"detCondition", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"g\[Theta]\[Theta]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"R", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
          "2"], 
         RowBox[{"h\[Theta]\[Theta]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}], 
       "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"g\[Theta]\[Phi]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"R", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
          "2"], 
         RowBox[{"h\[Theta]\[Phi]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}], 
       "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"g\[Phi]\[Phi]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"R", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
          "2"], 
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"h\[Theta]\[Phi]", "[", 
              RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
             "2"], "+", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
           RowBox[{"h\[Theta]\[Theta]", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]], 
          ")"}]}]}], "]"}]}]}], "\[IndentingNewLine]", "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.828433640315572*^9, 3.828433688856761*^9}, {
   3.8284343141453733`*^9, 3.8284343174578342`*^9}, 3.828434471559478*^9, {
   3.828442871474064*^9, 3.828442906837413*^9}, 3.8468286385875263`*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"baf9ee64-9488-413f-84ad-2f280fd598f0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Lin", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"guu", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{
         RowBox[{"guubg", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"\[Delta]guu", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"gur", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"-", "1"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"gu\[Theta]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{
         RowBox[{"gu\[Theta]bg", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"\[Delta]gu\[Theta]", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"gu\[Phi]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{
         RowBox[{"gu\[Phi]bg", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"\[Delta]gu\[Phi]", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"h\[Theta]\[Theta]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{
         RowBox[{"h\[Theta]\[Theta]bg", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"\[Delta]h\[Theta]\[Theta]", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"h\[Theta]\[Phi]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{
         RowBox[{"h\[Theta]\[Phi]bg", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"\[Delta]h\[Theta]\[Phi]", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"h\[Phi]\[Phi]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{
         RowBox[{"h\[Phi]\[Phi]bg", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"\[Delta]h\[Phi]\[Phi]", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"R", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{
         RowBox[{"Rbg", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"\[Delta]R", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}]}], "]"}]}]}], "\[IndentingNewLine]", "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.821684510687069*^9, 3.821684587760652*^9}, {
   3.8281873003054867`*^9, 3.828187436183001*^9}, {3.828193704040565*^9, 
   3.8281937053140907`*^9}, {3.8284273177375402`*^9, 3.828427323417151*^9}, {
   3.828434324690797*^9, 3.8284343388423853`*^9}, {3.828434388545878*^9, 
   3.8284343991212587`*^9}, 3.84682864319202*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"3a34963b-28c9-45b6-bc96-aeedd559e6b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mink", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"guubg", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"-", "1"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"gu\[Theta]bg", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"gu\[Phi]bg", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"h\[Theta]\[Phi]bg", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"h\[Theta]\[Theta]bg", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        "1"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"h\[Phi]\[Phi]bg", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        "  ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Rbg", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        "r"}], "]"}]}]}], "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.821684604292452*^9, 3.8216846764259253`*^9}, 
   3.821769341020553*^9, {3.828187443558208*^9, 3.828187494425972*^9}, {
   3.828427342979319*^9, 3.828427346999674*^9}, {3.82843440417026*^9, 
   3.828434432651157*^9}, {3.8468286455077677`*^9, 3.8468286458658667`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"9392fadf-44f1-44d0-8896-4877b1a00dab"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FullSysLinMink", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"fullsys", "/.", "detCondition"}], "/.", "Lin"}], ",", 
         "\[Epsilon]"}], "]"}], "/.", 
       RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], "/.", "Mink"}], "//", 
     "Simplify"}], "//", "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TrivLinMink", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"triv", "/.", "detCondition"}], "/.", "Lin"}], ",", 
         "\[Epsilon]"}], "]"}], "/.", 
       RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], "/.", "Mink"}], "//", 
     "Simplify"}], "//", "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SupplLinMink", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"suppl", "/.", "detCondition"}], "/.", "Lin"}], ",", 
         "\[Epsilon]"}], "]"}], "/.", 
       RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], "/.", "Mink"}], "//", 
     "Simplify"}], "//", "Expand"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.821684696784614*^9, 3.821684780057996*^9}, {
  3.821685030657901*^9, 3.821685037984922*^9}, {3.828187688053295*^9, 
  3.8281876992829847`*^9}, {3.828187828851756*^9, 3.8281878330931664`*^9}, {
  3.828434475445319*^9, 3.828434480773753*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"f5672bd1-aba8-4091-8caa-9854d6e6ab1c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"detEq1st", "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"h\[Theta]\[Theta]", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       RowBox[{"h\[Phi]\[Phi]", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
      SuperscriptBox[
       RowBox[{"h\[Theta]\[Phi]", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "2"], 
      "-", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "1"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"detEq2nd", "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"h\[Theta]\[Theta]", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       RowBox[{"h\[Phi]\[Phi]", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
      SuperscriptBox[
       RowBox[{"h\[Theta]\[Phi]", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "2"], 
      "-", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "2"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.82843466351108*^9, 3.828434748552305*^9}, {
  3.828438997814764*^9, 3.828438999339726*^9}, {3.828439351131852*^9, 
  3.828439363160913*^9}, {3.8284408914927893`*^9, 3.828440892946569*^9}, {
  3.828441569077085*^9, 3.828441570410603*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"ef783148-5409-43a4-8c24-7023e8c259e3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"detEq1stLinMink", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"detEq1st", "/.", "Lin"}], ",", "\[Epsilon]"}], "]"}], "/.", 
       
       RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], "/.", "Mink"}], "//", 
     "Simplify"}], "//", "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"detEq2ndLinMink", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"detEq2nd", "/.", "Lin"}], ",", "\[Epsilon]"}], "]"}], "/.", 
       
       RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], "/.", "Mink"}], "//", 
     "Simplify"}], "//", "Expand"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.828434717092456*^9, 3.8284347313114223`*^9}, {
  3.828439365355009*^9, 3.828439380767878*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"9d3d5fd7-7e28-49dd-9be5-f0857f7567b8"],

Cell[CellGroupData[{

Cell[BoxData["detEq1stLinMink"], "Input",
 CellChangeTimes->{{3.828439382961404*^9, 3.828439391800955*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"297c3216-0ce1-4963-a1d9-61b8c973218c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
   RowBox[{
    SuperscriptBox["\[Delta]h\[Theta]\[Theta]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[Delta]h\[Phi]\[Phi]", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]], "Output",\

 CellChangeTimes->{{3.828434734613312*^9, 3.82843475232226*^9}, 
   3.828439003580122*^9, 3.828439392045874*^9, 3.828441575339366*^9, 
   3.828442793011014*^9, 3.8284429216231537`*^9, 3.843991252569718*^9, 
   3.843992608572575*^9, 3.8468287121950893`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"42e416be-40a0-4255-8e15-62136d9b3904"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["detEq2ndLinMink"], "Input",
 CellChangeTimes->{{3.828439397325221*^9, 3.828439401174653*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"3c71e7de-0d43-4ef3-9fae-9723502b4fce"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
   RowBox[{
    SuperscriptBox["\[Delta]h\[Theta]\[Theta]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[Delta]h\[Phi]\[Phi]", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]], "Output",\

 CellChangeTimes->{{3.828439397884275*^9, 3.828439401494302*^9}, 
   3.828440897443879*^9, 3.828441577349248*^9, 3.828442793042657*^9, 
   3.828442921650545*^9, 3.843991252599121*^9, 3.8439926086134253`*^9, 
   3.846828712222539*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"b04ed4c0-db42-47ed-9896-2205dc9b0d87"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[" first order reduction", "Chapter",
 CellChangeTimes->{{3.821261422956584*^9, 3.821261424740604*^9}, {
   3.8212713065912123`*^9, 3.821271312863452*^9}, 
   3.82844271304948*^9},ExpressionUUID->"a880c0e4-2d63-40d3-93b0-\
0c6331251b7b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"urReduct", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Theta]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{"\[Delta]h\[Theta]\[Theta]r", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Theta]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Theta]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Theta]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Phi]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{"\[Delta]h\[Theta]\[Phi]r", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Phi]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Phi]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Phi]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]h\[Phi]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]h\[Phi]\[Phi]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]h\[Phi]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{"\[Delta]h\[Phi]\[Phi]r", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]h\[Phi]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]h\[Phi]\[Phi]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]h\[Phi]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]h\[Phi]\[Phi]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]h\[Phi]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]h\[Phi]\[Phi]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]gu\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]gu\[Theta]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]gu\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{"\[Delta]gu\[Theta]r", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]gu\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]gu\[Theta]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]gu\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]gu\[Theta]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]gu\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]gu\[Phi]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]gu\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{"\[Delta]gu\[Phi]r", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]gu\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]gu\[Phi]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]gu\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]gu\[Phi]r", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]R", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]Ru", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]R", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]Rr", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]R", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{"\[Delta]Rr", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]R", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{"\[Delta]Ru", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]R", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]R\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]R", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]Rr", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdz2kog3EAx/GZ5HkhipCjbHM2x5vJldQTyiwLSVG0XOWNM4XknGPJVeTI
FTPPeGEkt2SKkZKzEa1kpvU40qhF8v/txa/P29+XX1CeWczlcDg8MrhsXTlU
1LL07yH3DDK0/greOC3pYUepnwGatclPsKxR8Q5fJAILFHBU05NEZV7sDnQI
dN+Hznd8LfRt2j6C3YYNHZSKj67hl+nRDL8F7DeM7OH9wIIBu/ApYkVSbATM
jgmSLBC9LBc2NbmtWfBuMaMGuuZHzUHu+Icajo14z9jXsfSCQTUPq/Yq36Cm
MtMCz00uomBig8emzURxnxhWDHmmQkZFiUbrWTqakdl8G+3qamknnUbFLDT5
tK3CkPjLXfjXHDDYSkzf1w7DtUL5OtSevmzAyEmJvYJIGXUU1KgPUoI6WDpJ
KS+DzENnG9y6p+RQ+uk/EUy8X/KdgrzLqCshsST3Vg+rXjefYZHb2AfM0rXb
hRKfRDJHKKw+6IdMOH8Amq29x2HECWPACcwuzklLUJPf6jgp/AdNUQ0X
  "],
 CellLabel->"In[17]:=",ExpressionUUID->"3de3e7ad-0d59-42cb-bb71-1162efbdb0b5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Theta]\[Phi]Reduct", "=", 
   RowBox[{"{", 
    RowBox[{"(*", 
     RowBox[{
     "for", " ", "minimal", " ", "1", "st", " ", "order", " ", "reduction"}], 
     "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Theta]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{"\[Delta]h\[Theta]\[Theta]\[Phi]", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Phi]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{"\[Delta]h\[Theta]\[Phi]\[Theta]", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]h\[Phi]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]h\[Phi]\[Phi]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]h\[Phi]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{"\[Delta]h\[Phi]\[Phi]\[Theta]", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "to", " ", "remove", " ", "the", " ", "Jordan", " ", "block", " ", "of",
        " ", "the", " ", "minimal", " ", "1", "st", " ", "order", " ", 
       "reduction"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Theta]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]h\[Theta]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{"\[Delta]h\[Theta]\[Theta]\[Theta]", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]gu\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]gu\[Theta]\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]gu\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{"\[Delta]gu\[Theta]\[Theta]", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]R", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]R\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]R", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{"\[Delta]R\[Phi]", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]R", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]R\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]R", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{"\[Delta]R\[Theta]", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]R", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["\[Delta]R\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8280922130580997`*^9, 3.828092281513483*^9}, {
  3.828106883198434*^9, 3.828106958979601*^9}, {3.8284298616032953`*^9, 
  3.828430015048736*^9}, {3.828438741421794*^9, 3.828438759556546*^9}, {
  3.828439120957966*^9, 3.8284391759902267`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"1e9778d8-0cff-49cd-b2ca-36c0f41bba7a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sys1stOrder", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FullSysLinMink", "/.", "urReduct"}], "/.", 
     "\[Theta]\[Phi]Reduct"}], "//", "Flatten"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.828092297895727*^9, 3.8280923096410007`*^9}, {
   3.828092435123332*^9, 3.8280924449070177`*^9}, {3.828094101603033*^9, 
   3.828094105014844*^9}, 3.828094208840434*^9, {3.828094344529017*^9, 
   3.828094346893593*^9}, {3.828430032332189*^9, 3.8284300747994204`*^9}, {
   3.828430751631167*^9, 3.828430753778714*^9}, {3.828439011599196*^9, 
   3.8284390160081463`*^9}, {3.828439338753708*^9, 3.828439341388474*^9}, {
   3.828439407730739*^9, 3.8284394112110023`*^9}, {3.8284402826200867`*^9, 
   3.828440300113276*^9}, {3.828440342083782*^9, 3.828440343902647*^9}, {
   3.828442994423365*^9, 3.828442996676332*^9}, {3.846828662371262*^9, 
   3.846828665427593*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"bd526aff-7aed-4b85-9087-8aec3ef6ad54"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sys1stOrder", "[", 
  RowBox[{"[", "6", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.828440604393042*^9, 3.828440707843258*^9}, {
  3.828443000928836*^9, 3.8284430011665688`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"c998edc2-5410-4c7c-b425-cbe1588762b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
   RowBox[{"\[Delta]guu", "[", 
    RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
    RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
    RowBox[{"\[Delta]gu\[Theta]", "[", 
     RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], "r"], 
  "-", 
  RowBox[{
   RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
   RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
   RowBox[{"\[Delta]gu\[Theta]r", "[", 
    RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
    RowBox[{"\[Delta]gu\[Theta]\[Theta]", "[", 
     RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], "r"], 
  "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
   RowBox[{"\[Delta]h\[Theta]\[Theta]", "[", 
    RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
  RowBox[{"r", " ", 
   SuperscriptBox[
    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
   RowBox[{"\[Delta]h\[Theta]\[Theta]r", "[", 
    RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
   RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
   RowBox[{"\[Delta]h\[Theta]\[Theta]\[Theta]", "[", 
    RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
   RowBox[{"\[Delta]Rr", "[", 
    RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
   RowBox[{"\[Delta]Ru", "[", 
    RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
    RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
    RowBox[{"\[Delta]R\[Theta]", "[", 
     RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], "r"], 
  "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[Delta]gu\[Phi]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "r"], "-", 
  RowBox[{
   SuperscriptBox["\[Delta]gu\[Phi]r", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    SuperscriptBox["\[Delta]h\[Theta]\[Theta]\[Phi]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[Delta]h\[Theta]\[Phi]\[Theta]", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
    RowBox[{
     SuperscriptBox["\[Delta]R\[Theta]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], "r"], 
  "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[Delta]R\[Phi]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "r"], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
   RowBox[{
    SuperscriptBox["\[Delta]h\[Theta]\[Theta]\[Theta]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
  RowBox[{"r", " ", 
   SuperscriptBox[
    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
   RowBox[{
    SuperscriptBox["\[Delta]guu", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["r", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
   RowBox[{
    SuperscriptBox["\[Delta]h\[Theta]\[Theta]r", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
  RowBox[{"r", " ", 
   SuperscriptBox[
    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
   RowBox[{
    SuperscriptBox["\[Delta]Rr", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
  RowBox[{"2", " ", "r", " ", 
   SuperscriptBox[
    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
   RowBox[{
    SuperscriptBox["\[Delta]Ru", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
  RowBox[{"r", " ", 
   SuperscriptBox[
    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
   RowBox[{
    SuperscriptBox["\[Delta]h\[Theta]\[Theta]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["r", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
   RowBox[{
    SuperscriptBox["\[Delta]h\[Theta]\[Theta]r", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{{3.8284406052781897`*^9, 3.828440708166624*^9}, 
   3.828440901011092*^9, 3.8284410059817667`*^9, {3.82844108769105*^9, 
   3.82844110584499*^9}, 3.828441580886404*^9, 3.8284427227196302`*^9, 
   3.828442793094687*^9, 3.828442928428133*^9, {3.828442998860573*^9, 
   3.828443001352796*^9}, 3.843991252657708*^9, 3.8439926087001133`*^9, 
   3.846828712286818*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"d134e6e7-e50d-490b-9ab6-0365829f7af3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sys1stOrderFull", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Sys1stOrder", ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]h\[Theta]\[Theta]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
       " ", 
       RowBox[{"\[Delta]h\[Theta]\[Theta]r", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]h\[Theta]\[Phi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
       " ", 
       RowBox[{"\[Delta]h\[Theta]\[Phi]r", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]gu\[Theta]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
       " ", 
       RowBox[{"\[Delta]gu\[Theta]r", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]gu\[Phi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
       " ", 
       RowBox[{"\[Delta]gu\[Phi]r", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]h\[Theta]\[Theta]\[Phi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
       " ", 
       RowBox[{
        SuperscriptBox["\[Delta]h\[Theta]\[Theta]r", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]h\[Theta]\[Phi]\[Theta]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
       " ", 
       RowBox[{
        SuperscriptBox["\[Delta]h\[Theta]\[Phi]r", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]h\[Theta]\[Theta]\[Theta]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
       " ", 
       RowBox[{
        SuperscriptBox["\[Delta]h\[Theta]\[Theta]r", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]gu\[Theta]\[Theta]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
       " ", 
       RowBox[{
        SuperscriptBox["\[Delta]gu\[Theta]r", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]R\[Theta]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
       " ", 
       RowBox[{
        SuperscriptBox["\[Delta]Rr", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]R\[Phi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
       " ", 
       RowBox[{
        SuperscriptBox["\[Delta]Rr", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]Ru", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
       " ", 
       RowBox[{
        SuperscriptBox["\[Delta]Rr", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Delta]R", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
       " ", 
       RowBox[{"\[Delta]Ru", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}], 
     "\[IndentingNewLine]", "}"}], "//", "Flatten"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.82809247564791*^9, 3.828092632040997*^9}, {
   3.828093288023513*^9, 3.828093290165923*^9}, {3.828106975372699*^9, 
   3.8281069901571817`*^9}, {3.828430102046776*^9, 3.828430292172256*^9}, {
   3.8284306594300947`*^9, 3.828430661901495*^9}, 3.828430794317955*^9, {
   3.8284392065407057`*^9, 3.828439241689485*^9}, {3.828439413823063*^9, 
   3.82843942263276*^9}, {3.828439593935203*^9, 3.828439605864677*^9}, {
   3.828439930988501*^9, 3.828439950773761*^9}, {3.828440132977401*^9, 
   3.8284401359368467`*^9}, {3.828440177508275*^9, 3.82844018736194*^9}, {
   3.828440430325482*^9, 3.82844044618182*^9}, {3.8284409806231127`*^9, 
   3.8284409992035513`*^9}, {3.828441082679166*^9, 3.828441102034202*^9}, {
   3.828442978979273*^9, 3.8284429891895742`*^9}, {3.846828668887083*^9, 
   3.846828680188908*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"4a8777e2-6b28-4579-8f74-3e066cd0701f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sys1stOrderFull", "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.828430668190535*^9, 3.828430764335095*^9}, {
   3.828439429350172*^9, 3.828439429830999*^9}, 3.828440320815193*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"f5740f93-6ee4-416d-adc0-9a31e2b07d59"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{
     SuperscriptBox["\[Delta]Rr", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
   "r"]}]], "Output",
 CellChangeTimes->{{3.828430758240053*^9, 3.82843076601968*^9}, 
   3.8284308127680893`*^9, {3.828432110976449*^9, 3.8284321244764423`*^9}, 
   3.828439244940277*^9, {3.828439425449121*^9, 3.828439430178891*^9}, 
   3.82843962154838*^9, 3.828439816589346*^9, 3.828439897582643*^9, 
   3.8284399569982557`*^9, 3.828440205506109*^9, {3.828440308789434*^9, 
   3.828440350358315*^9}, {3.8284404484963207`*^9, 3.828440455838661*^9}, 
   3.828440901036828*^9, 3.82844100600714*^9, {3.828441087747943*^9, 
   3.828441105894603*^9}, 3.8284415809122477`*^9, 3.828442722749589*^9, 
   3.828442793138146*^9, 3.828442928458811*^9, 3.843991252698245*^9, 
   3.843992608769124*^9, 3.8468287123276863`*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"3c650cc3-f30f-477d-b084-66f33121f700"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sys1stOrderFull", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.828092635799769*^9, 3.828092636389282*^9}, 
   3.82843031607023*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"f43ded31-8e6b-4f04-8ab0-240e4029d4c6"],

Cell[BoxData["18"], "Output",
 CellChangeTimes->{
  3.8280926366782103`*^9, 3.828093291644824*^9, 3.828094149380867*^9, 
   3.8280942364493628`*^9, {3.828094350654045*^9, 3.828094368776354*^9}, {
   3.828094401324464*^9, 3.8280944140705223`*^9}, 3.828107005880128*^9, 
   3.828107338632729*^9, 3.82810740490798*^9, 3.82816986833701*^9, 
   3.8284303168919487`*^9, {3.828430760130692*^9, 3.828430767740337*^9}, 
   3.828430814239346*^9, {3.828432111012232*^9, 3.828432124488776*^9}, 
   3.82843924617129*^9, {3.8284394279392653`*^9, 3.828439432279737*^9}, 
   3.828439621571474*^9, 3.828439816613161*^9, 3.8284398976084843`*^9, 
   3.828439957023684*^9, 3.8284401399464073`*^9, 3.828440205527426*^9, 
   3.828440308814695*^9, 3.828440350379099*^9, {3.8284404502708673`*^9, 
   3.8284404558620167`*^9}, 3.828440901043091*^9, 3.8284410060258827`*^9, {
   3.8284410877752037`*^9, 3.828441105921502*^9}, 3.828441580932002*^9, 
   3.8284427227697477`*^9, 3.8284427931722*^9, 3.828442928464096*^9, 
   3.8284430076502028`*^9, 3.843991252729515*^9, 3.843992608834114*^9, 
   3.846828712354644*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"2fe492f5-7826-48b6-9bf1-7c7f305acd17"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"StateV", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Delta]guu", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"\[Delta]gu\[Theta]", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"\[Delta]gu\[Phi]", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"\[Delta]h\[Theta]\[Theta]", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"\[Delta]h\[Theta]\[Phi]", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"\[Delta]R", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Delta]gu\[Theta]r", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"\[Delta]gu\[Phi]r", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"\[Delta]h\[Theta]\[Theta]r", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"\[Delta]h\[Theta]\[Phi]r", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"\[Delta]Rr", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Delta]Ru", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"\[Delta]R\[Theta]", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"\[Delta]R\[Phi]", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Delta]h\[Theta]\[Theta]\[Phi]", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"\[Delta]h\[Theta]\[Phi]\[Theta]", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"after", " ", "the", " ", "non"}], "-", 
       RowBox[{"minimal", " ", "reduction"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"\[Delta]h\[Theta]\[Theta]\[Theta]", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"\[Delta]gu\[Theta]\[Theta]", "[", 
      RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.828092763989558*^9, 3.8280928528225813`*^9}, {
  3.8280942566657667`*^9, 3.828094259598384*^9}, {3.8280943590980453`*^9, 
  3.828094361425529*^9}, {3.828107012664637*^9, 3.828107029166979*^9}, {
  3.828430330163761*^9, 3.828430490067526*^9}, {3.8284308185976686`*^9, 
  3.8284308254291897`*^9}, {3.8284392487108107`*^9, 3.828439290899253*^9}, {
  3.828439743506982*^9, 3.8284397477936373`*^9}, {3.8284398106002283`*^9, 
  3.828439811143918*^9}, {3.82843988689915*^9, 3.828439892864133*^9}, {
  3.828440172213613*^9, 3.828440174943082*^9}, {3.828442941542716*^9, 
  3.828442958055724*^9}, {3.828443035683399*^9, 3.828443039105071*^9}, {
  3.846828682997137*^9, 3.8468286919904213`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"42c7c3d3-d281-475c-95d9-6a8fb3b56a15"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"StateV", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.828439294765361*^9, 3.8284393010560102`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"180fc07a-7978-45fb-9b10-38ea487a2921"],

Cell[BoxData["18"], "Output",
 CellChangeTimes->{
  3.828430610696665*^9, 3.82843082954852*^9, {3.828432111047882*^9, 
   3.828432124523015*^9}, {3.828439295738729*^9, 3.8284392991402683`*^9}, 
   3.8284394351053057`*^9, 3.8284396216009207`*^9, 3.8284398166664867`*^9, 
   3.828439897659346*^9, 3.828439957051486*^9, 3.828440205554443*^9, 
   3.828440308839579*^9, 3.8284403504059277`*^9, 3.828440455889271*^9, 
   3.828440901065772*^9, 3.828441006049019*^9, {3.828441087816139*^9, 
   3.8284411059629173`*^9}, 3.828441580953363*^9, 3.828442722795766*^9, 
   3.8284427932087183`*^9, 3.828442928492711*^9, 3.828442969687683*^9, 
   3.8284430422361917`*^9, 3.843991252767873*^9, 3.8439926089120207`*^9, 
   3.846828712391734*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"1e106428-770c-459d-984b-83aa32998a99"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"toCauchy", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Delta]guu", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]guu", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]gu\[Theta]", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]gu\[Theta]", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]gu\[Phi]", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]gu\[Phi]", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]h\[Theta]\[Theta]", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]h\[Theta]\[Theta]", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]h\[Theta]\[Phi]", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]h\[Theta]\[Phi]", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]h\[Phi]\[Phi]", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]h\[Phi]\[Phi]", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]guur", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]guur", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]gu\[Theta]r", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]gu\[Theta]r", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]gu\[Phi]r", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]gu\[Phi]r", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]h\[Theta]\[Theta]r", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]h\[Theta]\[Theta]r", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]h\[Theta]\[Phi]r", "\[Rule]", "  ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]h\[Theta]\[Phi]r", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]h\[Phi]\[Phi]r", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]h\[Phi]\[Phi]r", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]h\[Theta]\[Theta]\[Phi]", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]h\[Theta]\[Theta]\[Phi]", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]h\[Theta]\[Phi]\[Theta]", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]h\[Theta]\[Phi]\[Theta]", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]h\[Phi]\[Phi]\[Theta]", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]h\[Phi]\[Phi]\[Theta]", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"\[Delta]h\[Theta]\[Theta]\[Theta]", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]h\[Theta]\[Theta]\[Theta]", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]gu\[Theta]\[Theta]", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]gu\[Theta]\[Theta]", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"\[Delta]guur", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]guur", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]R", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]R", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]Rr", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]Rr", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]Ru", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]Ru", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]R\[Theta]", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]R\[Theta]", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]R\[Phi]", "\[Rule]", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{"\[Delta]R\[Phi]", "[", 
         RowBox[{
          RowBox[{"u", "+", "r"}], ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
          "]"}]}], "]"}]}]}], "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.828092985697152*^9, 3.8280931587240553`*^9}, {
  3.828094266503345*^9, 3.828094274785187*^9}, {3.828107039965006*^9, 
  3.828107041633173*^9}, {3.828107090121066*^9, 3.8281071092493963`*^9}, {
  3.828430836964476*^9, 3.828430949312903*^9}, {3.828431802653912*^9, 
  3.828431903372353*^9}, {3.828439445104576*^9, 3.828439540843577*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"e6ba8339-d2ea-4388-a41f-252286291cdc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"toCauchy", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.828093163685021*^9, 3.828093164290463*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"82388507-72bc-448c-b545-93a5bfb15c59"],

Cell[BoxData["23"], "Output",
 CellChangeTimes->{
  3.82809316458559*^9, 3.8280933005647087`*^9, 3.828094276546801*^9, {
   3.828094356404112*^9, 3.828094368888892*^9}, {3.828094401422991*^9, 
   3.82809441417332*^9}, 3.828107111863978*^9, 3.828107338761929*^9, 
   3.828107405161134*^9, 3.8281698684413443`*^9, 3.828431909475806*^9, {
   3.828432111111163*^9, 3.828432124590562*^9}, {3.828439533161046*^9, 
   3.8284395429672813`*^9}, 3.828439621628786*^9, 3.8284398166995573`*^9, 
   3.828439897691861*^9, 3.828439957076811*^9, 3.8284402055836554`*^9, 
   3.8284403088616867`*^9, 3.8284403504344273`*^9, 3.8284404559138203`*^9, 
   3.8284409010878153`*^9, 3.828441006072741*^9, {3.8284410878496027`*^9, 
   3.828441105992908*^9}, 3.82844158097668*^9, 3.828442722824327*^9, 
   3.828442793246524*^9, 3.828442928522204*^9, 3.8284430462332277`*^9, 
   3.843991252806868*^9, 3.8439926090190067`*^9, 3.846828712430441*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"b4552126-91a7-490f-a062-592a222b4696"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sys1stOrderFullCauchy", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Sys1stOrderFull", "/.", "toCauchy"}], "/.", 
      RowBox[{"u", "\[Rule]", 
       RowBox[{"t", "-", "r"}]}]}], "/.", 
     RowBox[{"r", "\[Rule]", "\[Rho]"}]}], "//", "Expand"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.828092980326777*^9, 3.8280929825443974`*^9}, {
  3.8280931664007607`*^9, 3.828093206132551*^9}, {3.8284319234444427`*^9, 
  3.8284319261558847`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"5033bcce-4f94-42c5-89bb-50739785246d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sys1stOrderFullCauchy", "[", 
  RowBox[{"[", "18", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.82843193110924*^9, 3.8284319369182034`*^9}, {
  3.8284397086951523`*^9, 3.8284397250526037`*^9}, {3.828440254072218*^9, 
  3.828440262530192*^9}, {3.828443048777274*^9, 3.8284430495293303`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"7ed85049-f171-4eb9-af5a-d44672a30d46"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"\[Delta]Ru", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
  "+", 
  RowBox[{
   SuperscriptBox["\[Delta]R", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
   "]"}]}]], "Output",
 CellChangeTimes->{{3.8284319320009604`*^9, 3.828431937263397*^9}, {
   3.8284321112842703`*^9, 3.82843212462885*^9}, 3.828439546991098*^9, 
   3.828439621654491*^9, {3.8284397093752003`*^9, 3.8284397256782713`*^9}, 
   3.8284398167283163`*^9, 3.8284398977205553`*^9, 3.828439957103262*^9, 
   3.828440205610737*^9, {3.8284402547906103`*^9, 3.8284402631235228`*^9}, 
   3.8284403088836803`*^9, 3.8284403504596252`*^9, 3.828440455938506*^9, 
   3.828440901110448*^9, 3.828441006095331*^9, {3.8284410878814087`*^9, 
   3.828441106022108*^9}, 3.8284415809992037`*^9, 3.828442722849976*^9, 
   3.8284427932836437`*^9, 3.8284429285495977`*^9, {3.8284430498919697`*^9, 
   3.8284430536445208`*^9}, 3.843991252845415*^9, 3.843992609135508*^9, 
   3.846828712463728*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"339ad4c7-f51f-4928-a5d5-f3d22bda0bc2"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Hyperbolicity in Cauchy frame (t,\[Rho],\[Theta],\[Phi]):", "Chapter",
 CellChangeTimes->{{3.821274197122649*^9, 3.821274234082015*^9}, {
  3.8212743310899067`*^9, 3.8212743367383013`*^9}, {3.8284319406654253`*^9, 
  3.828431948136566*^9}},ExpressionUUID->"3ed73be7-56db-4ebf-b995-\
b40c1fcd0ff5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"StateV2", "=", 
  RowBox[{
   RowBox[{"StateV", "/.", 
    RowBox[{"u", "\[Rule]", "t"}]}], "/.", 
   RowBox[{"r", "\[Rule]", "\[Rho]"}]}]}]], "Input",
 CellChangeTimes->{{3.8212745062094183`*^9, 3.821274532148408*^9}, {
   3.8212747987729893`*^9, 3.821274801049378*^9}, {3.821296763546177*^9, 
   3.8212967660029907`*^9}, {3.821338415108083*^9, 3.8213384170847073`*^9}, {
   3.8213622276811028`*^9, 3.821362228260981*^9}, 3.828092762015244*^9, {
   3.828092861489388*^9, 3.828092887161264*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"a92e47d1-17e7-4b39-9750-7ef393ae9201"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Delta]guu", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Delta]gu\[Theta]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Delta]gu\[Phi]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Delta]h\[Theta]\[Theta]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Delta]h\[Theta]\[Phi]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Delta]R", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Delta]gu\[Theta]r", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Delta]gu\[Phi]r", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Delta]h\[Theta]\[Theta]r", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Delta]h\[Theta]\[Phi]r", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Delta]Rr", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Delta]Ru", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Delta]R\[Theta]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Delta]R\[Phi]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Delta]h\[Theta]\[Theta]\[Phi]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Delta]h\[Theta]\[Phi]\[Theta]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Delta]h\[Theta]\[Theta]\[Theta]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{"\[Delta]gu\[Theta]\[Theta]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.821274511967546*^9, 3.8212745325901203`*^9}, 
   3.821274801306301*^9, 3.8212748456987963`*^9, 3.8212769564452543`*^9, 
   3.821277283433098*^9, 3.821288432865086*^9, 3.821296766333145*^9, 
   3.8213313479896927`*^9, 3.821331435532362*^9, 3.821331466242654*^9, 
   3.8213323454358807`*^9, 3.821338419369421*^9, 3.8213388855816298`*^9, 
   3.82133950193299*^9, 3.821357086952887*^9, 3.821362228990554*^9, 
   3.821362310349039*^9, 3.821529132169886*^9, {3.8215430048612328`*^9, 
   3.8215430103444643`*^9}, 3.821543436970014*^9, 3.8215435151407003`*^9, 
   3.821615274504382*^9, 3.8216155415228167`*^9, 3.821615775476677*^9, 
   3.821679307196003*^9, 3.821769371339438*^9, 3.822370115533202*^9, 
   3.8223735622224894`*^9, 3.828086162994658*^9, {3.828092859435795*^9, 
   3.82809289095175*^9}, 3.828093208238472*^9, 3.8280933044128227`*^9, 
   3.828094286660643*^9, {3.8280943565088177`*^9, 3.828094368995389*^9}, {
   3.828094401573937*^9, 3.828094414254374*^9}, 3.828107121428693*^9, 
   3.82810734919643*^9, 3.8281074052026567`*^9, 3.828169868470922*^9, 
   3.828431964215469*^9, 3.828432129396427*^9, 3.828439550939641*^9, 
   3.828439633773686*^9, 3.8284397551103697`*^9, 3.8284398245862217`*^9, 
   3.8284399011718197`*^9, 3.828439961287188*^9, 3.828440214926671*^9, 
   3.828440464785013*^9, 3.828440906735085*^9, 3.828441011701734*^9, {
   3.8284410918695297`*^9, 3.8284411101877947`*^9}, 3.8284415883921003`*^9, 
   3.8284427278000803`*^9, 3.828442793314261*^9, {3.828443055065737*^9, 
   3.8284430651506147`*^9}, 3.843991252876978*^9, 3.8439926091838913`*^9, 
   3.846828712490788*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"33ab2463-df2e-4266-b614-2c3347f83940"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dtStateV2", "=", 
   RowBox[{"D", "[", 
    RowBox[{"StateV2", ",", "t"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d\[Rho]StateV2", "=", 
   RowBox[{"D", "[", 
    RowBox[{"StateV2", ",", "\[Rho]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d\[Theta]StateV2", "=", 
   RowBox[{"D", "[", 
    RowBox[{"StateV2", ",", "\[Theta]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d\[Phi]StateV2", "=", 
   RowBox[{"D", "[", 
    RowBox[{"StateV2", ",", "\[Phi]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.821274537256213*^9, 3.82127458113911*^9}, {
  3.821274804020652*^9, 3.82127480819238*^9}, {3.821296771638739*^9, 
  3.821296802578388*^9}, {3.821338423714588*^9, 3.8213384552457533`*^9}, {
  3.828092878258338*^9, 3.828092906007431*^9}, {3.828431970354007*^9, 
  3.82843197981577*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"670e06de-91e2-4363-bd5f-b1651b358137"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"StateV2", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.8212770191283827`*^9, 3.8212770197390738`*^9}, {
   3.821277060397685*^9, 3.821277079012011*^9}, {3.821277132678797*^9, 
   3.821277139782432*^9}, 3.821296788021871*^9, 3.821338460120723*^9, {
   3.828092908661552*^9, 3.828092909423565*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"89b44829-e72a-44ac-813d-97f90301f073"],

Cell[BoxData["18"], "Output",
 CellChangeTimes->{
  3.821277020099345*^9, {3.821277060711664*^9, 3.821277079309615*^9}, {
   3.821277133456992*^9, 3.821277140510504*^9}, 3.821277283478858*^9, 
   3.821288432982512*^9, 3.821296806072632*^9, 3.8213313480215807`*^9, 
   3.821331435576659*^9, 3.821331466297997*^9, 3.821332345468541*^9, 
   3.821338460592945*^9, 3.8213388856991863`*^9, 3.821339502091115*^9, 
   3.8213570870012627`*^9, 3.8213622381632*^9, 3.821362310428278*^9, 
   3.82152913223525*^9, 3.8215430105254793`*^9, 3.821543444199651*^9, 
   3.821543515310231*^9, 3.8216152745311537`*^9, 3.821615541576812*^9, 
   3.821615775510991*^9, 3.821679307227152*^9, 3.82176937139353*^9, 
   3.8223701156791983`*^9, 3.8223735639259977`*^9, 3.828086163211068*^9, 
   3.828092909805593*^9, 3.8280933061186934`*^9, 3.828094288683529*^9, {
   3.8280943565506907`*^9, 3.8280943690267878`*^9}, {3.828094401604602*^9, 
   3.8280944142833033`*^9}, 3.82810712398426*^9, 3.828107349321903*^9, 
   3.828107405239493*^9, 3.828169868502884*^9, 3.8284320416299353`*^9, 
   3.8284395542151337`*^9, 3.828439633818839*^9, 3.828439757673173*^9, 
   3.8284398246524477`*^9, 3.828439901218441*^9, 3.828439961336731*^9, 
   3.828440214990158*^9, 3.828440464831744*^9, 3.8284409068000803`*^9, 
   3.828441011741715*^9, {3.828441091908959*^9, 3.828441110225787*^9}, 
   3.828441588448681*^9, 3.828442727847724*^9, 3.828442793351492*^9, {
   3.8284430582791147`*^9, 3.828443065214486*^9}, 3.843991252916349*^9, 
   3.84399260923827*^9, 3.846828712524376*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"7a460b14-4d5f-41b5-8c93-37d28e23d59a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sys1stOrderFullCauchy", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.821277032935494*^9, 3.821277033635297*^9}, 
   3.821277066787496*^9, 3.821277123948071*^9, {3.821296813463071*^9, 
   3.821296815680859*^9}, 3.821338466689055*^9, 3.8280929165382557`*^9, 
   3.8284320500759478`*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"631cd810-96cf-447e-ab2f-d7c0948fdbbb"],

Cell[BoxData["18"], "Output",
 CellChangeTimes->{
  3.821277034025879*^9, {3.821277067530632*^9, 3.821277074607173*^9}, 
   3.82127712473759*^9, 3.821277283519506*^9, 3.821288433007202*^9, {
   3.82129680769163*^9, 3.821296816750618*^9}, 3.82133134804558*^9, {
   3.8213314356011953`*^9, 3.82133146632983*^9}, 3.821332345558606*^9, 
   3.8213384672757*^9, 3.821338885708867*^9, 3.8213395021333303`*^9, 
   3.821357087034766*^9, 3.821362239616378*^9, 3.8213623104547987`*^9, 
   3.821529132240941*^9, 3.8215430105705643`*^9, 3.821543446395389*^9, 
   3.8215435154080687`*^9, 3.821615274551463*^9, 3.821615541581758*^9, 
   3.821615775537426*^9, 3.821679307251059*^9, 3.821769371431229*^9, 
   3.822370115741695*^9, 3.822373565581514*^9, 3.828086163257934*^9, 
   3.828092917475527*^9, 3.828093306663378*^9, 3.828094289410913*^9, {
   3.828094356580659*^9, 3.828094369052292*^9}, {3.828094401627672*^9, 
   3.8280944143066587`*^9}, 3.828107125722519*^9, 3.828107349391605*^9, 
   3.828107405269198*^9, 3.8281698685283957`*^9, 3.8284320512072363`*^9, 
   3.828439555716599*^9, 3.828439633842883*^9, 3.828439759283827*^9, 
   3.828439824682867*^9, 3.828439901242117*^9, 3.828439961362447*^9, 
   3.8284402150183353`*^9, 3.828440464855283*^9, 3.828440906828511*^9, 
   3.828441011769444*^9, {3.828441091937195*^9, 3.828441110254333*^9}, 
   3.828441588470668*^9, 3.8284427278827667`*^9, 3.828442793380706*^9, {
   3.828443059913937*^9, 3.8284430652190332`*^9}, 3.843991252947558*^9, 
   3.843992609313567*^9, 3.846828712552984*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"f70ec8f9-74d6-47eb-91be-8301a725f330"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"At", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"at", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Length", "[", "StateV2", "]"}], ",", 
       RowBox[{"Length", "[", "StateV2", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A\[Rho]", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"a\[Rho]", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Length", "[", "StateV2", "]"}], ",", 
       RowBox[{"Length", "[", "StateV2", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A\[Theta]", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"a\[Theta]", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Length", "[", "StateV2", "]"}], ",", 
       RowBox[{"Length", "[", "StateV2", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A\[Phi]", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"a\[Phi]", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Length", "[", "StateV2", "]"}], ",", 
       RowBox[{"Length", "[", "StateV2", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQfcg5sv3qh9eO/Zftu0D0g7A1M0D0ziCZxSBahGX1
FRB9xDzrKoh+9ebI6usCbxwfvd66HkSHPdzzF0QfijkDpmWfBzHdANJSk+OZ
QfQtu3K1n4JvHA9MEFIH0cfidvspCb9x3ONXFQ6i/zAkzQPRPSm5YNpOsn0J
iH716wiYDjo8QSZN443jiQ1xiiD63EXmxFi3N47z/l9IAdG2qz/OSMp845gt
e3kmiJ4166Xg36w3jhGenfIg2ufSN2MQrXN1gx2InrnTdEVDxRtHB5HrG0B0
k3XLdRB9atWnWyDabsrjCd0g/tSrE0G0sNb7aSD62N6iGSC68e6tN/OB9KeN
SR9AdFn2x3+NrW8cvUziGJuA9K1rR6ept71xPBIpOANEAwDqsMC/
  "],
 CellLabel->"In[37]:=",ExpressionUUID->"f5e18483-8caa-4c61-863e-2f88cbed56e7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"At", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.821277108914455*^9, 3.821277110731049*^9}, 
   3.8212968453824053`*^9, 3.8213385036371098`*^9, {3.828092939732978*^9, 
   3.828092939902903*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"1ee33097-8775-4ba3-b9fa-60db2b674a36"],

Cell[BoxData["18"], "Output",
 CellChangeTimes->{
  3.821277111065727*^9, 3.8212772835677967`*^9, 3.821288433038666*^9, 
   3.8212968459935293`*^9, 3.821331348075572*^9, 3.8213314356328783`*^9, 
   3.821331466362156*^9, 3.8213323455868*^9, 3.821338505533451*^9, 
   3.82133888575611*^9, 3.821339502400117*^9, 3.821357087083375*^9, 
   3.821362244889984*^9, 3.821362310499361*^9, 3.821529132277762*^9, 
   3.82154301063277*^9, 3.821543515459367*^9, 3.8216152745767527`*^9, 
   3.821615541630951*^9, 3.8216157755691433`*^9, 3.821679307283168*^9, 
   3.821769371469919*^9, 3.8223701158226624`*^9, 3.8223735670977583`*^9, 
   3.8280861633111887`*^9, 3.828092958341732*^9, 3.8280932110160933`*^9, 
   3.828093308338791*^9, 3.8280942914800377`*^9, {3.828094356619134*^9, 
   3.8280943690845737`*^9}, {3.828094401657968*^9, 3.828094414336487*^9}, 
   3.828107127688324*^9, 3.8281073494288073`*^9, 3.828107405307863*^9, 
   3.82816986856194*^9, 3.8284320667799892`*^9, 3.828439559831567*^9, 
   3.828439633873783*^9, 3.8284397626714067`*^9, 3.828439824712111*^9, 
   3.828439901269018*^9, 3.8284399613958807`*^9, 3.8284402150482817`*^9, 
   3.82844046488934*^9, 3.8284409068573217`*^9, 3.828441011798904*^9, {
   3.828441091989401*^9, 3.828441110282222*^9}, 3.828441588496892*^9, 
   3.828442727913918*^9, 3.8284427934172907`*^9, 3.828443065256506*^9, 
   3.843991252987306*^9, 3.8439926093998632`*^9, 3.846828712587823*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"8ed969e6-e983-4827-a81d-250e4785f70a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", " ", 
   RowBox[{"i", "\[LessEqual]", " ", 
    RowBox[{"Length", "[", "StateV2", "]"}]}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", "=", "1"}], ",", 
     RowBox[{"j", "\[LessEqual]", " ", 
      RowBox[{"Length", "[", "StateV2", "]"}]}], ",", 
     RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"At", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"At", ".", "dtStateV2"}], ")"}], "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "-", 
                RowBox[{"Sys1stOrderFullCauchy", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], ")"}], ",", 
              RowBox[{"dtStateV2", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "\[Equal]", "0"}], 
           ",", 
           RowBox[{"At", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.8133582234809027`*^9, 3.813358236221345*^9}, 
   3.814185416559823*^9, {3.8141941067173147`*^9, 3.814194112654749*^9}, {
   3.8141941644020567`*^9, 3.814194200149666*^9}, {3.814194252056177*^9, 
   3.8141942711799393`*^9}, 3.814194465821417*^9, 3.814194599180317*^9, {
   3.814194858047657*^9, 3.814194899124597*^9}, {3.8141949589835033`*^9, 
   3.814194961957456*^9}, {3.8142501450957203`*^9, 3.814250145285379*^9}, 
   3.814461758518133*^9, 3.814722174863234*^9, {3.821274598818657*^9, 
   3.8212746430620193`*^9}, {3.821274675674189*^9, 3.821274675842245*^9}, 
   3.821274737134025*^9, {3.821276997997974*^9, 3.821276999617589*^9}, {
   3.821277115310907*^9, 3.821277149600223*^9}, {3.821296851121709*^9, 
   3.821296875671915*^9}, {3.821338510761898*^9, 3.821338539273863*^9}, {
   3.828092941683054*^9, 3.8280929565544987`*^9}, 3.828093176788178*^9, 
   3.828432068761698*^9},
 CellLabel->"In[42]:=",ExpressionUUID->"e2a72b8a-2782-444c-aa55-177ef2fc0b11"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"At", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.821274743939748*^9, 3.821274744568345*^9}, {
   3.821296880429071*^9, 3.821296880599207*^9}, 3.8213385446725388`*^9, {
   3.828092960306171*^9, 3.828092960466744*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"ec626691-3dd6-47cf-8a6b-bb756ae7541c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["2", "\[Rho]"]}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "\[Rho]"]}], "0", "0", "0", 
      FractionBox["1", "2"], "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"\[Rho]", "0", "0", "\[Rho]", "0", "0", "0", "0", 
      FractionBox[
       SuperscriptBox["\[Rho]", "2"], "2"], "0", 
      RowBox[{"-", "\[Rho]"}], 
      RowBox[{"2", " ", "\[Rho]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "\[Rho]", "0", "0", "0", "0", 
      FractionBox[
       SuperscriptBox["\[Rho]", "2"], "2"], "0", "0", "0", "0", "0", "0", "0",
       "0"},
     {
      RowBox[{"\[Rho]", " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "0", "0", 
      RowBox[{
       RowBox[{"-", "\[Rho]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "0", 
      RowBox[{
       RowBox[{"-", "\[Rho]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
      RowBox[{"2", " ", "\[Rho]", " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "1", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.821274744846167*^9, 3.821274846243923*^9, 3.8212772837238293`*^9, 
   3.82128843312943*^9, 3.821296880964609*^9, 3.8212969662828703`*^9, 
   3.821331348274866*^9, 3.82133143572187*^9, 3.821331466392748*^9, 
   3.8213323456201487`*^9, 3.821338545693288*^9, 3.821338885852274*^9, 
   3.821339502494422*^9, 3.821357087218954*^9, 3.8213622493037033`*^9, 
   3.821362310590769*^9, 3.8215291323664503`*^9, 3.821543010811022*^9, 
   3.8215435156371403`*^9, 3.821615274705009*^9, 3.821615541756473*^9, 
   3.821615775677969*^9, 3.8216793073974752`*^9, 3.821769371659175*^9, 
   3.822370116013756*^9, 3.822373569010641*^9, 3.828086163550707*^9, 
   3.828092960801108*^9, 3.8280931796844263`*^9, 3.828093212675584*^9, 
   3.828093309491935*^9, 3.8280942937707644`*^9, {3.828094356770903*^9, 
   3.828094369154159*^9}, {3.8280944018043537`*^9, 3.8280944144119377`*^9}, 
   3.828107130222587*^9, 3.828107349576949*^9, 3.828107405449115*^9, 
   3.82816986869838*^9, 3.828432135843143*^9, 3.828439563655484*^9, 
   3.828439634033195*^9, 3.828439765898406*^9, 3.828439824874856*^9, 
   3.828439901561162*^9, 3.8284399616319103`*^9, 3.8284402152377863`*^9, 
   3.828440465064768*^9, 3.828440907036765*^9, 3.8284410119875717`*^9, {
   3.8284410921721277`*^9, 3.828441110456559*^9}, 3.828441588681796*^9, 
   3.82844272809269*^9, 3.828442793617414*^9, 3.8284430653846407`*^9, 
   3.843991253192154*^9, 3.843992609664792*^9, 3.846828712711742*^9},
 CellLabel->
  "Out[43]//MatrixForm=",ExpressionUUID->"1514a6f1-e3dc-4afb-afef-\
8e4ea146e63b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"At", "//", "Det"}]], "Input",
 CellChangeTimes->{{3.822373574754155*^9, 3.8223735755972757`*^9}, {
  3.8280932154019127`*^9, 3.828093216829186*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"47f58096-f934-492d-a355-5c66a35e375d"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  SuperscriptBox["\[Rho]", "4"], " ", 
  SuperscriptBox[
   RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]], "Output",
 CellChangeTimes->{
  3.82237357595396*^9, 3.828086163596192*^9, 3.828093217029912*^9, 
   3.828093310896635*^9, 3.8280942952260103`*^9, {3.828094356803164*^9, 
   3.8280943691833982`*^9}, {3.828094401835669*^9, 3.828094414435964*^9}, 
   3.828107133090975*^9, 3.828107349613051*^9, 3.828107405481948*^9, 
   3.828169868725018*^9, 3.828432138668874*^9, 3.828439567334838*^9, 
   3.828439634059855*^9, 3.82843977047272*^9, 3.828439824902668*^9, 
   3.828439901586399*^9, 3.8284399616628036`*^9, 3.828440215264134*^9, 
   3.828440465092784*^9, 3.828440907058991*^9, 3.828441012015587*^9, {
   3.828441092200347*^9, 3.828441110478305*^9}, 3.8284415887302647`*^9, 
   3.8284427281354113`*^9, 3.82844279364721*^9, 3.828443065390646*^9, 
   3.843991253219331*^9, 3.843992609708701*^9, 3.846828712738654*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"e1dd51b4-9f1c-45fd-8c86-92a57da3e07f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", " ", 
   RowBox[{"i", "\[LessEqual]", " ", 
    RowBox[{"Length", "[", "StateV2", "]"}]}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", "=", "1"}], ",", 
     RowBox[{"j", "\[LessEqual]", " ", 
      RowBox[{"Length", "[", "StateV2", "]"}]}], ",", 
     RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"A\[Rho]", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"A\[Rho]", ".", "d\[Rho]StateV2"}], ")"}], "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "-", 
                RowBox[{"Sys1stOrderFullCauchy", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], ")"}], ",", 
              RowBox[{"d\[Rho]StateV2", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "\[Equal]", "0"}], 
           ",", 
           RowBox[{"A\[Rho]", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.8133582234809027`*^9, 3.813358236221345*^9}, 
   3.814185416559823*^9, {3.8141941067173147`*^9, 3.814194112654749*^9}, {
   3.8141941644020567`*^9, 3.814194200149666*^9}, {3.814194252056177*^9, 
   3.8141942711799393`*^9}, 3.814194465821417*^9, 3.814194599180317*^9, {
   3.814194858047657*^9, 3.814194899124597*^9}, {3.8141949589835033`*^9, 
   3.814194961957456*^9}, {3.8142501450957203`*^9, 3.814250145285379*^9}, 
   3.814461758518133*^9, 3.814722174863234*^9, {3.821274598818657*^9, 
   3.8212746430620193`*^9}, {3.821274675674189*^9, 3.821274675842245*^9}, 
   3.821274737134025*^9, {3.821274888248652*^9, 3.821274901869706*^9}, {
   3.821277156556169*^9, 3.821277161912014*^9}, {3.8212968882548656`*^9, 
   3.82129690772231*^9}, {3.8213385512583933`*^9, 3.821338579109647*^9}, {
   3.828093322398239*^9, 3.828093337566805*^9}, 3.828432195842029*^9},
 CellLabel->"In[45]:=",ExpressionUUID->"88212a6d-cf03-48cd-8878-48a851788343"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A\[Rho]", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.821274743939748*^9, 3.821274744568345*^9}, {
   3.821274907382337*^9, 3.821274908014977*^9}, {3.821296911292982*^9, 
   3.821296911440897*^9}, 3.8213385841672297`*^9, {3.828093339594513*^9, 
   3.828093339780311*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"8393c46d-d7b8-4a4c-a8c0-2e892394542f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["2", "\[Rho]"]}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "\[Rho]"]}], "0", "0", "0", 
      FractionBox["1", "2"], "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"\[Rho]", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["\[Rho]", "2"], "2"]}], "0", 
      RowBox[{"-", "\[Rho]"}], 
      RowBox[{"2", " ", "\[Rho]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["\[Rho]", "2"], "2"]}], "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {
      RowBox[{"\[Rho]", " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "0", "0", "0", "0", 
      "0", "0", "0", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "0", 
      RowBox[{
       RowBox[{"-", "\[Rho]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
      RowBox[{"2", " ", "\[Rho]", " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.821274744846167*^9, 3.821274846243923*^9, 3.821274908339141*^9, 
   3.821277163204438*^9, 3.8212772838159647`*^9, 3.821288433216799*^9, 
   3.821296911867174*^9, 3.821296969082898*^9, 3.821331348353395*^9, 
   3.821331435799427*^9, 3.821331466424583*^9, 3.8213323456488028`*^9, 
   3.821338587429721*^9, 3.821338885947562*^9, 3.821339502608588*^9, 
   3.821357087335104*^9, 3.821362256459402*^9, 3.821362310695457*^9, 
   3.8215291324532003`*^9, 3.821543010954208*^9, 3.821543515836706*^9, 
   3.8216152748102818`*^9, 3.821615541873273*^9, 3.821615775782246*^9, 
   3.821679307516564*^9, 3.821769371842701*^9, 3.822370116196506*^9, 
   3.8223735794073477`*^9, 3.828086163809482*^9, 3.82809334235445*^9, {
   3.828094356950923*^9, 3.828094369248248*^9}, {3.828094401978668*^9, 
   3.8280944145005617`*^9}, 3.828107135826201*^9, 3.828107349759324*^9, 
   3.828107405656403*^9, 3.828169868872098*^9, 3.828432199382163*^9, 
   3.8284396342148314`*^9, 3.828439825065682*^9, 3.828439901858097*^9, 
   3.828439961884717*^9, 3.82844021545369*^9, 3.828440465274419*^9, 
   3.8284409072485743`*^9, 3.828441012211657*^9, {3.8284410923848677`*^9, 
   3.8284411106542873`*^9}, 3.828441588915433*^9, 3.828442728321054*^9, 
   3.82844279382238*^9, 3.8284430655255938`*^9, 3.843991253404428*^9, 
   3.8439926099096327`*^9, 3.846828712859694*^9},
 CellLabel->
  "Out[46]//MatrixForm=",ExpressionUUID->"4cad21df-ccb3-4344-ba46-\
34adee16e890"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", " ", 
   RowBox[{"i", "\[LessEqual]", " ", 
    RowBox[{"Length", "[", "StateV2", "]"}]}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", "=", "1"}], ",", 
     RowBox[{"j", "\[LessEqual]", " ", 
      RowBox[{"Length", "[", "StateV2", "]"}]}], ",", 
     RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"A\[Theta]", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"A\[Theta]", ".", "d\[Theta]StateV2"}], ")"}], "[", 
                 
                 RowBox[{"[", "i", "]"}], "]"}], "-", 
                RowBox[{"Sys1stOrderFullCauchy", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], ")"}], ",", 
              RowBox[{"d\[Theta]StateV2", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "\[Equal]", "0"}], 
           ",", 
           RowBox[{"A\[Theta]", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.8133582234809027`*^9, 3.813358236221345*^9}, 
   3.814185416559823*^9, {3.8141941067173147`*^9, 3.814194112654749*^9}, {
   3.8141941644020567`*^9, 3.814194200149666*^9}, {3.814194252056177*^9, 
   3.8141942711799393`*^9}, 3.814194465821417*^9, 3.814194599180317*^9, {
   3.814194858047657*^9, 3.814194899124597*^9}, {3.8141949589835033`*^9, 
   3.814194961957456*^9}, {3.8142501450957203`*^9, 3.814250145285379*^9}, 
   3.814461758518133*^9, 3.814722174863234*^9, {3.821274598818657*^9, 
   3.8212746430620193`*^9}, {3.821274675674189*^9, 3.821274675842245*^9}, 
   3.821274737134025*^9, {3.821274888248652*^9, 3.821274901869706*^9}, {
   3.821274936230269*^9, 3.821274946740571*^9}, {3.821277167227006*^9, 
   3.8212771721117077`*^9}, {3.821296921685896*^9, 3.8212969507060547`*^9}, {
   3.821338593121022*^9, 3.8213386167595778`*^9}, {3.8280933464190493`*^9, 
   3.828093357668944*^9}, {3.8284322031202183`*^9, 3.8284322206267223`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"76dc38f3-de14-4f8c-81f4-15042c4b3b51"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A\[Theta]", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8212749515933867`*^9, 3.821274952343285*^9}, {
   3.8212969731262903`*^9, 3.821296973357625*^9}, 3.821338622690139*^9, {
   3.828093360776881*^9, 3.828093360900981*^9}, {3.828432224410303*^9, 
   3.8284322253753653`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"42f452ba-0c10-473b-84ea-7a6bd38def46"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "2"], "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], "2"], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8212749526609173`*^9, 3.8212771759635344`*^9, 3.82127728390149*^9, 
   3.8212884333029213`*^9, 3.821296973805758*^9, 3.8213313484242563`*^9, 
   3.821331435888484*^9, 3.8213314664554853`*^9, 3.8213323456935062`*^9, 
   3.8213386233417797`*^9, 3.821338886041572*^9, 3.8213395027151833`*^9, 
   3.8213570874668207`*^9, 3.821362261480878*^9, 3.8213623108349333`*^9, 
   3.821529132544238*^9, 3.8215430110995417`*^9, 3.8215435160403833`*^9, 
   3.8216152749153214`*^9, 3.821615541992495*^9, 3.821615775888146*^9, 
   3.821679307629178*^9, 3.821769372028965*^9, 3.8223701163673067`*^9, 
   3.822373582103799*^9, 3.828086163963216*^9, 3.82809336116755*^9, {
   3.8280943571227427`*^9, 3.828094369313116*^9}, {3.828094402126519*^9, 
   3.8280944145645533`*^9}, 3.828107138870349*^9, 3.828107349887382*^9, 
   3.828107405795558*^9, 3.828169869059483*^9, 3.828432225818859*^9, 
   3.828439634369673*^9, 3.828439825221229*^9, 3.828439902139208*^9, 
   3.828439962101767*^9, 3.8284402156478662`*^9, 3.828440465451828*^9, 
   3.8284409074262447`*^9, 3.8284410123966103`*^9, {3.828441092583053*^9, 
   3.8284411108435793`*^9}, 3.828441589100874*^9, 3.828442728500033*^9, 
   3.828442793999917*^9, 3.828443065645504*^9, 3.843991253605412*^9, 
   3.8439926100751667`*^9, 3.8468287129722853`*^9},
 CellLabel->
  "Out[48]//MatrixForm=",ExpressionUUID->"87615e74-5d60-45a0-bdc7-\
b606d6449582"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", " ", 
   RowBox[{"i", "\[LessEqual]", " ", 
    RowBox[{"Length", "[", "StateV2", "]"}]}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", "=", "1"}], ",", 
     RowBox[{"j", "\[LessEqual]", " ", 
      RowBox[{"Length", "[", "StateV2", "]"}]}], ",", 
     RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"A\[Phi]", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"A\[Phi]", ".", "d\[Phi]StateV2"}], ")"}], "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "-", 
                RowBox[{"Sys1stOrderFullCauchy", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], ")"}], ",", 
              RowBox[{"d\[Phi]StateV2", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "\[Equal]", "0"}], 
           ",", 
           RowBox[{"A\[Phi]", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.8133582234809027`*^9, 3.813358236221345*^9}, 
   3.814185416559823*^9, {3.8141941067173147`*^9, 3.814194112654749*^9}, {
   3.8141941644020567`*^9, 3.814194200149666*^9}, {3.814194252056177*^9, 
   3.8141942711799393`*^9}, 3.814194465821417*^9, 3.814194599180317*^9, {
   3.814194858047657*^9, 3.814194899124597*^9}, {3.8141949589835033`*^9, 
   3.814194961957456*^9}, {3.8142501450957203`*^9, 3.814250145285379*^9}, 
   3.814461758518133*^9, 3.814722174863234*^9, {3.821274598818657*^9, 
   3.8212746430620193`*^9}, {3.821274675674189*^9, 3.821274675842245*^9}, 
   3.821274737134025*^9, {3.821274888248652*^9, 3.821274901869706*^9}, {
   3.821274936230269*^9, 3.821274946740571*^9}, {3.821277167227006*^9, 
   3.8212771721117077`*^9}, {3.821296921685896*^9, 3.8212969507060547`*^9}, {
   3.821338593121022*^9, 3.821338644492977*^9}, {3.828093364549795*^9, 
   3.828093377985504*^9}, {3.828432232431798*^9, 3.828432248959898*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"d6a3cc12-7e68-41ff-b189-48a8f90b40ed"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A\[Phi]", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8212749515933867`*^9, 3.821274952343285*^9}, {
  3.8212969731262903`*^9, 3.821296973357625*^9}, {3.821338622690139*^9, 
  3.821338647668343*^9}, {3.828093381280786*^9, 3.828093381405086*^9}, {
  3.8284322511393547`*^9, 3.828432252030993*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"abf1fa87-008c-49c5-afb9-6c71ce69ee54"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], "2"], "0", "0", "0", "0",
       "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", 
      RowBox[{"-", 
       FractionBox["1", "\[Rho]"]}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], "\[Rho]"]}], "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "\[Rho]"]}], 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], "\[Rho]"]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}], 
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", 
      RowBox[{"-", 
       FractionBox["1", "\[Rho]"]}], "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], "\[Rho]"]}], 
      RowBox[{"-", 
       FractionBox["1", "\[Rho]"]}], 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8212749526609173`*^9, 3.8212771759635344`*^9, 3.82127728390149*^9, 
   3.8212884333029213`*^9, 3.821296973805758*^9, 3.8213313484242563`*^9, 
   3.821331435888484*^9, 3.8213314664554853`*^9, 3.8213323456935062`*^9, {
   3.8213386233417797`*^9, 3.821338647942398*^9}, 3.821338886184579*^9, 
   3.82133950281024*^9, 3.8213570875924807`*^9, 3.821362265451705*^9, 
   3.821362310925292*^9, 3.82152913263159*^9, 3.821543011245243*^9, 
   3.821543516232647*^9, 3.821615275025443*^9, 3.821615542161777*^9, 
   3.821615775993154*^9, 3.8216793077442427`*^9, 3.8217693722019377`*^9, 
   3.822370116616268*^9, 3.8223735841787853`*^9, 3.82808616424608*^9, 
   3.828093381669691*^9, {3.828094357288293*^9, 3.828094369378728*^9}, {
   3.828094402269231*^9, 3.8280944146587152`*^9}, 3.8281071429307213`*^9, 
   3.828107350021339*^9, 3.828107405960636*^9, 3.828169869201252*^9, 
   3.8284322524803553`*^9, 3.8284396345256567`*^9, 3.828439825382161*^9, 
   3.828439902490995*^9, 3.828439962385067*^9, 3.828440215848455*^9, 
   3.828440465669414*^9, 3.828440907640451*^9, 3.8284410126234827`*^9, {
   3.828441092839765*^9, 3.828441111065846*^9}, 3.8284415893393803`*^9, 
   3.8284427287456217`*^9, 3.8284427941813726`*^9, 3.828443065771584*^9, 
   3.843991253802206*^9, 3.84399261025042*^9, 3.84682871310259*^9},
 CellLabel->
  "Out[50]//MatrixForm=",ExpressionUUID->"e82c9a6e-d894-425a-8da5-\
8a11ca3d99e2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"sourceAN", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sys1stOrderFullCauchy", "-", 
      RowBox[{"At", ".", "dtStateV2"}], "-", 
      RowBox[{"A\[Rho]", ".", "d\[Rho]StateV2"}], "-", 
      RowBox[{"A\[Theta]", ".", "d\[Theta]StateV2"}], "-", 
      RowBox[{"A\[Phi]", ".", "d\[Phi]StateV2"}]}], "//", "Simplify"}], "//", 
    "Expand"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8212749874196177`*^9, 3.821275029367021*^9}, {
  3.8212969845720253`*^9, 3.821297011624632*^9}, {3.821338655325303*^9, 
  3.821338696811747*^9}, {3.828093387808123*^9, 3.8280934001251783`*^9}, {
  3.8284322560080547`*^9, 3.828432266545671*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"ee0c8f2c-1900-4cfb-8334-c0daa96fb5fb"],

Cell[CellGroupData[{

Cell[BoxData["sourceAN"], "Input",
 CellChangeTimes->{{3.82127719783495*^9, 3.821277211969438*^9}, 
   3.8212773199470797`*^9, {3.8212970169488707`*^9, 3.82129701715208*^9}, 
   3.8213387003887863`*^9},
 CellLabel->"In[52]:=",ExpressionUUID->"1d61ed10-0b46-4216-85dd-76f9d68785e3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{
    FractionBox[
     RowBox[{"\[Delta]gu\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     SuperscriptBox["\[Rho]", "2"]], "+", 
    RowBox[{
     RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"\[Delta]h\[Theta]\[Theta]r", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "+", 
    FractionBox[
     RowBox[{"\[Delta]R\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     SuperscriptBox["\[Rho]", "2"]]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"\[Delta]gu\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     SuperscriptBox["\[Rho]", "2"]], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"\[Delta]h\[Theta]\[Phi]r", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "+", 
    FractionBox[
     RowBox[{"\[Delta]R\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     SuperscriptBox["\[Rho]", "2"]]}], ",", 
   RowBox[{
    RowBox[{"\[Delta]guu", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
      RowBox[{"\[Delta]gu\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     "\[Rho]"], "-", 
    FractionBox[
     RowBox[{"\[Delta]gu\[Theta]\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     "\[Rho]"], "-", 
    RowBox[{"\[Delta]h\[Theta]\[Theta]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
    RowBox[{"\[Rho]", " ", 
     RowBox[{"\[Delta]h\[Theta]\[Theta]r", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"\[Delta]h\[Theta]\[Theta]\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "-", 
    RowBox[{"2", " ", 
     RowBox[{"\[Delta]Rr", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "+", 
    RowBox[{"2", " ", 
     RowBox[{"\[Delta]Ru", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "-", 
    FractionBox[
     RowBox[{
      RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
      RowBox[{"\[Delta]R\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     "\[Rho]"]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"\[Delta]gu\[Phi]r", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "-", 
    RowBox[{"\[Rho]", " ", 
     RowBox[{"\[Delta]h\[Theta]\[Phi]r", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}],
    ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
     RowBox[{"\[Delta]guu", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "-", 
    FractionBox[
     RowBox[{
      RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
      RowBox[{"\[Delta]gu\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     "\[Rho]"], "-", 
    RowBox[{
     RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"\[Delta]gu\[Theta]r", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"\[Delta]gu\[Theta]\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     "\[Rho]"], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
     RowBox[{"\[Delta]h\[Theta]\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "+", 
    RowBox[{"\[Rho]", " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
     RowBox[{"\[Delta]h\[Theta]\[Theta]r", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"\[Delta]h\[Theta]\[Theta]\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "-", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
     RowBox[{"\[Delta]Rr", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "+", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
     RowBox[{"\[Delta]Ru", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "-", 
    FractionBox[
     RowBox[{
      RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
      RowBox[{"\[Delta]R\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     "\[Rho]"]}], ",", 
   RowBox[{"-", 
    RowBox[{"\[Delta]h\[Theta]\[Theta]r", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
   ",", 
   RowBox[{"-", 
    RowBox[{"\[Delta]h\[Theta]\[Phi]r", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
   ",", 
   RowBox[{"-", 
    RowBox[{"\[Delta]gu\[Theta]r", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
   ",", 
   RowBox[{"-", 
    RowBox[{"\[Delta]gu\[Phi]r", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   
   RowBox[{"-", 
    RowBox[{"\[Delta]Ru", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.821277198990984*^9, 3.821277212841586*^9}, 
   3.821277284664369*^9, 3.8212773210503597`*^9, 3.82128843341914*^9, 
   3.821297017720839*^9, 3.821331348506373*^9, 3.821331435969548*^9, 
   3.821331466537388*^9, 3.821332345804449*^9, 3.821338701080764*^9, 
   3.8213388874101667`*^9, 3.821339503596826*^9, 3.821362271226954*^9, 
   3.821362310963223*^9, 3.821529133179381*^9, 3.821543012329275*^9, 
   3.821543516365831*^9, 3.8216152757928333`*^9, 3.821615542224722*^9, 
   3.8216157767837343`*^9, 3.821679308573299*^9, 3.82176937360457*^9, 
   3.8223701179328413`*^9, 3.8223735865777607`*^9, 3.8280861654035797`*^9, 
   3.828093402019302*^9, {3.828094365310279*^9, 3.828094370042753*^9}, 
   3.828094415120893*^9, 3.828107146311604*^9, 3.8281073503967876`*^9, 
   3.82810740739182*^9, 3.8281698705391607`*^9, 3.8284322746317263`*^9, 
   3.828439637191017*^9, 3.828439827355258*^9, 3.82843993329187*^9, 
   3.8284399661917543`*^9, 3.828440217735504*^9, 3.828440465745675*^9, 
   3.828440907693366*^9, 3.8284410131293373`*^9, {3.828441092974722*^9, 
   3.828441111125304*^9}, 3.828441589383937*^9, 3.828442729387455*^9, 
   3.8284427959926558`*^9, 3.828443066135578*^9, 3.84399125432899*^9, 
   3.843992610619376*^9, 3.846828713507472*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"30d5d2d6-0f7e-453d-82ca-2c9c327b34f4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sys1stOrderFullCauchy", "-", 
   RowBox[{"At", ".", "dtStateV2"}], "-", 
   RowBox[{"A\[Rho]", ".", "d\[Rho]StateV2"}], "-", 
   RowBox[{"A\[Theta]", ".", "d\[Theta]StateV2"}], "-", 
   RowBox[{"A\[Phi]", ".", "d\[Phi]StateV2"}], "-", "sourceAN"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.8215292159955273`*^9, 3.8215292278190193`*^9}, 
   3.828093419990128*^9, {3.828432322839739*^9, 3.8284323338669024`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"09ed0a35-8dc1-42d0-8bb1-d4a8bf1b94ae"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.821529228110376*^9, 3.821543012373152*^9, 3.821543516407073*^9, 
   3.821615275816208*^9, 3.8216155422503347`*^9, 3.821615776813302*^9, 
   3.821679308591668*^9, 3.82176937364459*^9, 3.822370117979412*^9, 
   3.822373592334412*^9, 3.828086165437398*^9, 3.828093420800704*^9, 
   3.8280943700710077`*^9, 3.828094415153297*^9, 3.828107158056823*^9, 
   3.8281073504354258`*^9, 3.828107407432575*^9, 3.8281698705838213`*^9, 
   3.828432334253605*^9, 3.828439637212741*^9, 3.828439827377144*^9, 
   3.828439933447094*^9, 3.828439966215098*^9, 3.82844021775762*^9, 
   3.828440465774722*^9, 3.8284409077201643`*^9, 3.82844101314926*^9, {
   3.8284410929964046`*^9, 3.828441111148834*^9}, 3.828441589406082*^9, 
   3.828442729405517*^9, 3.828442796025577*^9, 3.828443066157022*^9, 
   3.8439912543553*^9, 3.8439926106556807`*^9, 3.8468287135398693`*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"42169ec8-efbc-45c2-bf94-c3be14006af8"]
}, Open  ]],

Cell[TextData[{
 "multiply from the left with the inverse of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["A", "t"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "374b37fc-42cb-4d2d-89c4-fdb549cbb4a3"],
 " matrix to get identity matrix in front of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[PartialD]", "t"], "V"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "fa4f9b4d-567e-4fed-9a3a-d6140eee8879"],
 ", where V is the state vector:"
}], "Text",
 CellChangeTimes->{{3.821275160984713*^9, 
  3.8212752080446243`*^9}},ExpressionUUID->"10278f35-401f-46b1-a5ff-\
fb74af2400ea"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Bt", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", "At", "]"}], ".", "At"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B\[Rho]", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", "At", "]"}], ".", "A\[Rho]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B\[Theta]", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", "At", "]"}], ".", "A\[Theta]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B\[Phi]", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", "At", "]"}], ".", "A\[Phi]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sourceANFinal", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", "At", "]"}], ".", "sourceAN"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.821275210058756*^9, 3.821275264934084*^9}, {
  3.821297051059041*^9, 3.8212970755050697`*^9}, {3.8213396352021437`*^9, 
  3.821339670555066*^9}, {3.828093423414*^9, 3.8280934404223347`*^9}, {
  3.828432338161107*^9, 3.828432347173299*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"8a33287d-32d6-42f1-8f62-48d60e7b63e2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"JordanDecomposition", "[", "B\[Rho]", "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.821275268043682*^9, 3.821275285060981*^9}, {
   3.821297079188685*^9, 3.821297079336631*^9}, 3.821339674795354*^9, {
   3.828093446202011*^9, 3.828093446367667*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"da690049-22ef-4259-8969-f55fb94bed74"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "1", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8212752685359364`*^9, 3.821275285523861*^9}, 
   3.821277284777232*^9, 3.821277346270471*^9, 3.8212884334992647`*^9, 
   3.8212970798941298`*^9, 3.821331348634853*^9, 3.821331436105468*^9, 
   3.8213314665761423`*^9, 3.821332345857668*^9, 3.82133888769746*^9, 
   3.821339503743091*^9, 3.821339675194825*^9, {3.821362311040388*^9, 
   3.8213623385332527`*^9}, 3.821529133287142*^9, 3.8215430124232616`*^9, 
   3.8215435164999847`*^9, 3.821615275848938*^9, 3.82161554228512*^9, 
   3.821615776854557*^9, 3.821679308623786*^9, 3.8217693737154713`*^9, 
   3.8223701180313873`*^9, 3.8223735963417273`*^9, 3.82808616552151*^9, 
   3.828093446734858*^9, 3.8280943701647863`*^9, 3.82809441521257*^9, 
   3.82810716170814*^9, 3.828107350554557*^9, 3.828107407551032*^9, 
   3.8281698707344923`*^9, 3.828432350179461*^9, 3.82843963729001*^9, 
   3.828439827458947*^9, 3.8284399335368357`*^9, 3.828439966337533*^9, 
   3.828440217840641*^9, 3.8284404658926973`*^9, 3.8284409078227882`*^9, 
   3.8284410132286367`*^9, {3.828441093094184*^9, 3.828441111291853*^9}, 
   3.8284415895143013`*^9, 3.828442729493062*^9, 3.8284427961137114`*^9, 
   3.828443066239238*^9, 3.843991254434105*^9, 3.843992610768106*^9, 
   3.846828713615378*^9},
 CellLabel->
  "Out[59]//MatrixForm=",ExpressionUUID->"27ce2fde-7546-4bcc-87e5-\
df90b9263387"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"gcv\[Rho]", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", 
     RowBox[{
      RowBox[{"JordanDecomposition", "[", "B\[Rho]", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}], ".", "StateV2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"gcv\[Rho]", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.821275501142681*^9, 3.821275501285478*^9}, {
  3.821275589317334*^9, 3.821275605723864*^9}, {3.821297109347937*^9, 
  3.821297115936494*^9}, {3.821339701428411*^9, 3.821339716829108*^9}, {
  3.828093450488721*^9, 3.8280934995633307`*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"057f41f2-c727-4b52-a62b-4ecf72f3e58e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        FractionBox[
         RowBox[{"\[Delta]h\[Theta]\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "\[Rho]"], "+", 
        RowBox[{"\[Delta]h\[Theta]\[Phi]r", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}]},
      {
       RowBox[{
        FractionBox[
         RowBox[{"\[Delta]h\[Theta]\[Theta]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "\[Rho]"], "+", 
        RowBox[{"\[Delta]h\[Theta]\[Theta]r", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}]},
      {
       RowBox[{"\[Delta]R", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]gu\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]gu\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]gu\[Theta]r", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]gu\[Phi]r", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[Delta]h\[Theta]\[Theta]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "\[Rho]"]}]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[Delta]h\[Theta]\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "\[Rho]"]}]},
      {
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"\[Delta]guu", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], "+", 
        RowBox[{"\[Delta]Ru", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}]},
      {
       RowBox[{"\[Delta]R\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]R\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]h\[Theta]\[Theta]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]h\[Theta]\[Phi]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]h\[Theta]\[Theta]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]gu\[Theta]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]Ru", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]Rr", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.821275598809211*^9, 3.821275606115306*^9}, 
   3.8212772848182592`*^9, 3.8212773536175737`*^9, 3.82128843353621*^9, 
   3.821297116303108*^9, 3.821331348662655*^9, 3.821331436134239*^9, 
   3.82133146658869*^9, 3.821332345881899*^9, 3.8213388877622623`*^9, 
   3.8213395038474007`*^9, 3.821339717745347*^9, {3.821362311068836*^9, 
   3.821362340703323*^9}, 3.821529133323525*^9, 3.821543012464381*^9, 
   3.8215435165504503`*^9, 3.821615275872445*^9, 3.8216155423087273`*^9, 
   3.821615776885891*^9, 3.8216793086436357`*^9, 3.821769373752675*^9, 
   3.8223701180753098`*^9, 3.822373639080817*^9, 3.828086165576652*^9, 
   3.828093453030177*^9, 3.828093499818718*^9, 3.8280943701944*^9, 
   3.828094415239448*^9, 3.8281071648636923`*^9, 3.828107350603567*^9, 
   3.828107407603258*^9, 3.828169870782487*^9, 3.82843235430827*^9, 
   3.828439637314096*^9, 3.82843982748184*^9, 3.8284399335685787`*^9, 
   3.8284399663644667`*^9, 3.82844021786712*^9, 3.828440465921072*^9, 
   3.828440907872052*^9, 3.828441013256514*^9, {3.8284410931197643`*^9, 
   3.828441111321334*^9}, 3.828441589563528*^9, 3.828442729543912*^9, 
   3.828442796161626*^9, 3.8284430662887907`*^9, 3.8439912544966993`*^9, 
   3.843992610830288*^9, 3.8468287136579037`*^9},
 CellLabel->
  "Out[61]//MatrixForm=",ExpressionUUID->"118ad54f-ca28-4763-81f9-\
747fa4b780bc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"jordB\[Theta]", "=", 
   RowBox[{
    RowBox[{"JordanDecomposition", "[", "B\[Theta]", "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"jordB\[Theta]", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.8212753058259*^9, 3.8212753192845716`*^9}, {
  3.821297179605955*^9, 3.821297180168532*^9}, {3.821339754808485*^9, 
  3.8213397560287313`*^9}, {3.821695509508247*^9, 3.8216955167513866`*^9}, {
  3.821695685612466*^9, 3.821695688746407*^9}, {3.828093462062258*^9, 
  3.828093466616742*^9}, {3.828432359288259*^9, 3.828432365042222*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"c9bea0af-08c0-4a6b-a544-1710af177f0c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "\[Rho]"]}], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", 
      RowBox[{"-", 
       FractionBox["1", "\[Rho]"]}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", 
      FractionBox["1", "\[Rho]"], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", 
      FractionBox["1", "\[Rho]"]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.82127532129601*^9, 3.821277284864366*^9, 3.821277368308857*^9, 
   3.821288433569858*^9, 3.821297181050099*^9, 3.8213313486993723`*^9, 
   3.8213314361705713`*^9, 3.821331466616489*^9, 3.821332345906052*^9, 
   3.821338887821807*^9, 3.821339503889744*^9, 3.8213397568014193`*^9, 
   3.8213623111418657`*^9, 3.821362371347633*^9, 3.8215291333778887`*^9, 
   3.821543012505303*^9, 3.821543516655356*^9, 3.8216152759304934`*^9, 
   3.8216155423647337`*^9, 3.821615776957872*^9, 3.821679308712377*^9, {
   3.821695514308215*^9, 3.821695517220825*^9}, 3.821695689567068*^9, 
   3.821769373844681*^9, 3.822370118178093*^9, 3.822373660783815*^9, 
   3.828086165656986*^9, 3.828093467004376*^9, 3.828094370232773*^9, 
   3.8280944152824297`*^9, 3.828107168934958*^9, 3.828107350634666*^9, 
   3.8281074076423473`*^9, 3.828169870828032*^9, 3.8284323654945097`*^9, 
   3.828439637344842*^9, 3.8284398275132723`*^9, 3.828439933604718*^9, 
   3.828439966398254*^9, 3.828440217901607*^9, 3.828440465957418*^9, 
   3.82844090791713*^9, 3.8284410133132544`*^9, {3.828441093153359*^9, 
   3.8284411113586683`*^9}, 3.8284415896167393`*^9, 3.82844272959657*^9, 
   3.828442796220558*^9, 3.8284430663420258`*^9, 3.843991254576405*^9, 
   3.843992610897236*^9, 3.846828713705873*^9},
 CellLabel->
  "Out[63]//MatrixForm=",ExpressionUUID->"390ac777-69e4-4ea6-bd26-\
2186d5a132c1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"gcv\[Theta]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Inverse", "[", 
      RowBox[{
       RowBox[{"JordanDecomposition", "[", "B\[Theta]", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], ".", "StateV2"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"gcv\[Theta]", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.821275501142681*^9, 3.821275501285478*^9}, {
  3.821275589317334*^9, 3.821275605723864*^9}, {3.821275757151794*^9, 
  3.821275757448929*^9}, {3.821297185379158*^9, 3.8212971978915453`*^9}, {
  3.821339767810123*^9, 3.82133977508556*^9}, {3.821695523219346*^9, 
  3.82169553434083*^9}, {3.82169569423048*^9, 3.821695694875937*^9}, {
  3.82169945540238*^9, 3.821699455861972*^9}, {3.828093503018174*^9, 
  3.828093508123784*^9}, {3.8284323697460337`*^9, 3.828432376510116*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"cd9bd35d-8d82-4d99-b4c6-90027b801d52"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\[Delta]gu\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]h\[Theta]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]h\[Theta]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]R", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]Ru", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]gu\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]R\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]h\[Theta]\[Theta]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[Delta]gu\[Phi]r", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], "+", 
        RowBox[{"\[Delta]h\[Theta]\[Phi]\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}]},
      {
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[Delta]gu\[Theta]r", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], "+", 
        RowBox[{"\[Delta]h\[Theta]\[Theta]\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"\[Delta]R\[Theta]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], "\[Rho]"]}]},
      {
       RowBox[{
        RowBox[{"\[Delta]gu\[Theta]\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "+", 
        RowBox[{"\[Rho]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[Rho]"}], " ", 
            RowBox[{"\[Delta]h\[Theta]\[Theta]r", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"\[Delta]Rr", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}]}], ")"}]}]}]},
      {
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Rho]", "2"]}], " ", 
        RowBox[{"\[Delta]guu", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}]},
      {
       RowBox[{
        FractionBox["1", "2"], " ", "\[Rho]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Delta]gu\[Theta]r", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "-", 
          RowBox[{"\[Delta]h\[Theta]\[Theta]\[Theta]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], ")"}]}]},
      {
       RowBox[{"\[Delta]Rr", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{
        FractionBox["1", "2"], " ", "\[Rho]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Delta]gu\[Theta]r", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "+", 
          RowBox[{"\[Rho]", " ", 
           RowBox[{"\[Delta]h\[Theta]\[Theta]r", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"\[Delta]Rr", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Delta]gu\[Phi]r", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "+", 
          RowBox[{"\[Rho]", " ", 
           RowBox[{"\[Delta]h\[Theta]\[Phi]r", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "2"], " ", "\[Rho]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"\[Delta]gu\[Theta]r", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}], "+", 
          RowBox[{"\[Rho]", " ", 
           RowBox[{"\[Delta]h\[Theta]\[Theta]r", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"\[Delta]Rr", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Delta]gu\[Phi]r", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "-", 
          RowBox[{"\[Rho]", " ", 
           RowBox[{"\[Delta]h\[Theta]\[Phi]r", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}]}], ")"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8212757580749903`*^9, 3.821277284909236*^9, 3.821277371352817*^9, 
   3.821288433602601*^9, {3.8212971895701437`*^9, 3.8212971990266323`*^9}, 
   3.8213313487056513`*^9, 3.821331436201898*^9, 3.8213314666602087`*^9, 
   3.821332345930585*^9, 3.82133888789322*^9, 3.82133950393134*^9, 
   3.8213397764849367`*^9, 3.821362311274002*^9, 3.82136237563721*^9, 
   3.821529133489429*^9, 3.821543012584065*^9, 3.821543516758604*^9, 
   3.8216152760696917`*^9, 3.821615542420787*^9, 3.821615777086384*^9, 
   3.821679308854472*^9, {3.821695524476687*^9, 3.8216955348051977`*^9}, 
   3.821695695430497*^9, 3.821699456422544*^9, 3.821769374056826*^9, 
   3.822370118375001*^9, 3.8223736700530577`*^9, 3.8280861658437366`*^9, 
   3.8280935092966146`*^9, 3.828094370263464*^9, 3.828094415343731*^9, 
   3.8281071756165047`*^9, 3.828107350684574*^9, 3.82810740772746*^9, 
   3.8281698709083347`*^9, 3.828432377053046*^9, 3.828439637367738*^9, 
   3.828439827538485*^9, 3.8284399336389713`*^9, 3.828439966428071*^9, 
   3.828440217928735*^9, 3.828440465985572*^9, 3.828440907948874*^9, 
   3.828441013346136*^9, {3.828441093179976*^9, 3.828441111386862*^9}, 
   3.8284415897993383`*^9, 3.828442729720344*^9, 3.828442796379879*^9, 
   3.828443066401066*^9, 3.8439912546690283`*^9, 3.843992610967593*^9, 
   3.846828713765376*^9},
 CellLabel->
  "Out[65]//MatrixForm=",ExpressionUUID->"b12815f1-4ec3-4b35-b8e3-\
fac1e25c80c2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"jordB\[Theta]", "[", 
  RowBox[{"[", "12", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8280936581862097`*^9, 3.828093658754895*^9}, {
  3.828107190816677*^9, 3.828107190908387*^9}, {3.82843238311097*^9, 
  3.82843238406222*^9}, {3.828441689537899*^9, 3.828441689940474*^9}, {
  3.828443101500101*^9, 3.828443101614833*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"ef00056c-ba09-429e-a273-4e5225729ff0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.828094370300909*^9, 3.828094415376416*^9, 3.828107191117352*^9, 
   3.8281073507161493`*^9, 3.828107407763101*^9, 3.8281698709511633`*^9, 
   3.82843238441333*^9, 3.8284396373891573`*^9, 3.828439827561104*^9, 
   3.828439933667211*^9, 3.828439966450941*^9, 3.828440217952134*^9, 
   3.828440466011443*^9, 3.828440907978072*^9, 3.82844101337088*^9, {
   3.828441093204023*^9, 3.8284411113955936`*^9}, 3.828441589820018*^9, 
   3.8284416903302526`*^9, 3.828442729736128*^9, 3.828442796412786*^9, 
   3.828443066422998*^9, 3.828443101855379*^9, 3.8439912547338943`*^9, 
   3.8439926110044107`*^9, 3.8468287137940617`*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"7adab2d0-2ad2-4049-a35e-958fa199db4f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"gcv\[Theta]", "[", 
  RowBox[{"[", "12", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"gcv\[Theta]", "[", 
  RowBox[{"[", "13", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.822370308901013*^9, 3.822370313653133*^9}, {
  3.8280862751782427`*^9, 3.828086277377369*^9}, {3.828093524351204*^9, 
  3.828093529837414*^9}, {3.828107194857266*^9, 3.82810719624419*^9}, {
  3.828432386473906*^9, 3.828432389360787*^9}, {3.8284416925667963`*^9, 
  3.828441694476326*^9}, {3.828443103468498*^9, 3.828443105215375*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"c450da41-2fff-49d1-ae0b-e31234134850"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["\[Rho]", "2"]}], " ", 
  RowBox[{"\[Delta]guu", "[", 
   RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
   "]"}]}]], "Output",
 CellChangeTimes->{
  3.8223703140173693`*^9, 3.8280861659224977`*^9, 3.8280862776862717`*^9, 
   3.8280935302459307`*^9, 3.828094370339839*^9, 3.82809441538761*^9, 
   3.8281071965115128`*^9, 3.828107350750648*^9, 3.828107407819181*^9, 
   3.828169870960519*^9, 3.8284323897803164`*^9, 3.828439637396059*^9, 
   3.828439827587591*^9, 3.828439933690782*^9, 3.82843996647637*^9, 
   3.828440217976281*^9, 3.828440466036907*^9, 3.8284409080057287`*^9, 
   3.828441013394185*^9, {3.828441093227427*^9, 3.828441111421677*^9}, 
   3.828441589842392*^9, 3.828441694663889*^9, 3.828442729753208*^9, 
   3.828442796419783*^9, 3.82844306644452*^9, 3.828443105390458*^9, 
   3.8439912547659283`*^9, 3.843992611041852*^9, 3.846828713826543*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"946ea21e-02e7-46b9-9609-b8c98e3e6a42"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", "\[Rho]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"\[Delta]gu\[Theta]r", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
    RowBox[{"\[Delta]h\[Theta]\[Theta]\[Theta]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.8223703140173693`*^9, 3.8280861659224977`*^9, 3.8280862776862717`*^9, 
   3.8280935302459307`*^9, 3.828094370339839*^9, 3.82809441538761*^9, 
   3.8281071965115128`*^9, 3.828107350750648*^9, 3.828107407819181*^9, 
   3.828169870960519*^9, 3.8284323897803164`*^9, 3.828439637396059*^9, 
   3.828439827587591*^9, 3.828439933690782*^9, 3.82843996647637*^9, 
   3.828440217976281*^9, 3.828440466036907*^9, 3.8284409080057287`*^9, 
   3.828441013394185*^9, {3.828441093227427*^9, 3.828441111421677*^9}, 
   3.828441589842392*^9, 3.828441694663889*^9, 3.828442729753208*^9, 
   3.828442796419783*^9, 3.82844306644452*^9, 3.828443105390458*^9, 
   3.8439912547659283`*^9, 3.843992611041852*^9, 3.846828713829372*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"2ebc2026-c292-457d-8136-0efded5f46ea"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"jordB\[Theta]", "[", 
  RowBox[{"[", "13", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.828441701985777*^9, 3.828441702182434*^9}, {
  3.828443108513612*^9, 3.828443108774975*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"814315a3-b390-40c2-af6d-cb949d86fd1f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
   "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.8284417023603783`*^9, 3.828442729772112*^9, 
  3.828442796465262*^9, 3.8284430664671793`*^9, 3.828443109757696*^9, 
  3.843991254799247*^9, 3.843992611080432*^9, 3.846828713858903*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"e6da280c-f42e-4fb1-a4fd-3421e2bb8579"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"gcv\[Theta]", "[", 
  RowBox[{"[", "13", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"gcv\[Theta]", "[", 
  RowBox[{"[", "14", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.828441716891797*^9, 3.828441718105321*^9}, {
  3.828443111456419*^9, 3.828443112485818*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"e018a173-6e63-456f-8598-672f3a946d72"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", "\[Rho]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"\[Delta]gu\[Theta]r", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
    RowBox[{"\[Delta]h\[Theta]\[Theta]\[Theta]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.82844171840519*^9, 3.828442729790324*^9, 
  3.828442796497656*^9, 3.8284430664899607`*^9, 3.828443112671073*^9, 
  3.843991254831131*^9, 3.8439926111160583`*^9, 3.846828713889072*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"479f592a-aa74-4eeb-ab4a-60560ff55e1b"],

Cell[BoxData[
 RowBox[{"\[Delta]Rr", "[", 
  RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
  "]"}]], "Output",
 CellChangeTimes->{3.82844171840519*^9, 3.828442729790324*^9, 
  3.828442796497656*^9, 3.8284430664899607`*^9, 3.828443112671073*^9, 
  3.843991254831131*^9, 3.8439926111160583`*^9, 3.846828713891958*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"59a71aa0-9445-4e9d-8361-247691a32e21"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"jordB\[Phi]", "=", 
   RowBox[{
    RowBox[{"JordanDecomposition", "[", "B\[Phi]", "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"jordB\[Phi]", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.8212753058259*^9, 3.8212753192845716`*^9}, {
  3.821297179605955*^9, 3.821297180168532*^9}, {3.821339754808485*^9, 
  3.8213397560287313`*^9}, {3.8213398076953163`*^9, 3.821339807828813*^9}, {
  3.828093536599266*^9, 3.828093564011835*^9}, {3.82843244968672*^9, 
  3.828432456522375*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"e6d07fbc-1475-4069-8112-cedd001fc6b6"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Rho]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]]]}], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Rho]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]]]}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", 
      FractionBox["1", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["\[Rho]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]]], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", 
      FractionBox["1", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["\[Rho]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.82127532129601*^9, 3.821277284864366*^9, 3.821277368308857*^9, 
   3.821288433569858*^9, 3.821297181050099*^9, 3.8213313486993723`*^9, 
   3.8213314361705713`*^9, 3.821331466616489*^9, 3.821332345906052*^9, 
   3.821338887821807*^9, 3.821339503889744*^9, 3.8213397568014193`*^9, 
   3.821339808467184*^9, 3.82136231163303*^9, 3.821362387609028*^9, 
   3.8215291338016872`*^9, 3.821543012812563*^9, 3.821543517168715*^9, 
   3.821615276393403*^9, 3.8216155426698313`*^9, 3.8216157774065647`*^9, 
   3.8216793091841297`*^9, 3.821769374611618*^9, 3.822370118907526*^9, 
   3.828086166519261*^9, {3.828093537756175*^9, 3.828093564771782*^9}, 
   3.828094370390645*^9, 3.828094415477252*^9, 3.82810724431144*^9, 
   3.828107350882948*^9, 3.8281074080185833`*^9, 3.828169871218711*^9, 
   3.828432457190159*^9, 3.828439637439558*^9, 3.828439827635055*^9, 
   3.828439933739008*^9, 3.828439966523777*^9, 3.828440218022299*^9, 
   3.828440466084825*^9, 3.828440908055613*^9, 3.828441013439234*^9, {
   3.8284410932732477`*^9, 3.8284411114685373`*^9}, 3.828441590063572*^9, 
   3.82844273003269*^9, 3.82844279668575*^9, 3.8284430666757307`*^9, 
   3.843991255073851*^9, 3.8439926113810263`*^9, 3.8468287140868273`*^9},
 CellLabel->
  "Out[73]//MatrixForm=",ExpressionUUID->"4ae7182c-f567-4b59-9509-\
f47dee3fbe47"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"gcv\[Phi]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Inverse", "[", 
      RowBox[{
       RowBox[{"JordanDecomposition", "[", "B\[Phi]", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], ".", "StateV2"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"gcv\[Phi]", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.821275501142681*^9, 3.821275501285478*^9}, {
  3.821275589317334*^9, 3.821275605723864*^9}, {3.821275757151794*^9, 
  3.821275757448929*^9}, {3.821297185379158*^9, 3.8212971978915453`*^9}, {
  3.821339767810123*^9, 3.82133977508556*^9}, {3.821339813463502*^9, 
  3.82133981366897*^9}, {3.8280935707701483`*^9, 3.828093591299363*^9}, {
  3.8284324599144707`*^9, 3.828432466548914*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"e9b2a7dd-93bf-4376-8f0d-1dc388376f0c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\[Delta]gu\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]h\[Theta]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]h\[Theta]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]R", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]Ru", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
         RowBox[{"\[Delta]gu\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], "+", 
        RowBox[{"\[Delta]R\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}]},
      {
       RowBox[{"\[Delta]gu\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       FractionBox[
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"\[Delta]gu\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], "+", 
         RowBox[{"\[Rho]", " ", 
          RowBox[{"\[Delta]gu\[Phi]r", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], "+", 
         RowBox[{"\[Rho]", " ", 
          RowBox[{"\[Delta]h\[Theta]\[Theta]\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], "+", 
         RowBox[{"\[Delta]R\[Theta]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "-", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
          RowBox[{"\[Delta]R\[Theta]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"\[Delta]R\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}], "\[Rho]"]},
      {
       RowBox[{"\[Delta]h\[Theta]\[Theta]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Delta]gu\[Theta]\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{
        FractionBox["1", "2"], " ", "\[Rho]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Delta]gu\[Phi]r", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "+", 
          RowBox[{"\[Delta]h\[Theta]\[Theta]\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], ")"}]}]},
      {
       RowBox[{"\[Delta]Rr", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Rho]", " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
        RowBox[{"\[Delta]guu", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"\[Delta]gu\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}], "+", 
          RowBox[{"\[Rho]", " ", 
           RowBox[{"\[Delta]gu\[Phi]r", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}], "+", 
          RowBox[{"\[Rho]", " ", 
           RowBox[{"\[Delta]h\[Theta]\[Theta]\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}], "-", 
          RowBox[{"2", " ", "\[Rho]", " ", 
           RowBox[{"\[Delta]h\[Theta]\[Phi]\[Theta]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}], "+", 
          RowBox[{"\[Delta]R\[Theta]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "-", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
           RowBox[{"\[Delta]R\[Theta]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Delta]R\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}]}], 
         RowBox[{"2", " ", "\[Rho]"}]]}]},
      {
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[Rho]"}], " ", 
          RowBox[{"\[Delta]gu\[Phi]r", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], "+", 
         RowBox[{
          SqrtBox[
           RowBox[{
            SuperscriptBox["\[Rho]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Rho]", " ", 
             RowBox[{"\[Delta]h\[Theta]\[Theta]r", "[", 
              RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
              "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Delta]Rr", "[", 
              RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
              "]"}]}]}], ")"}]}]}], 
        RowBox[{"2", " ", "\[Rho]"}]]},
      {
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            SqrtBox[
             RowBox[{
              SuperscriptBox["\[Rho]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]], " ", 
            RowBox[{"\[Delta]gu\[Theta]r", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}], 
           SuperscriptBox["\[Rho]", "2"]], "+", 
          RowBox[{"\[Delta]h\[Theta]\[Phi]r", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], ")"}]}]},
      {
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], " ", 
         RowBox[{"\[Delta]gu\[Phi]r", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], "-", 
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{
            SuperscriptBox["\[Rho]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Rho]", " ", 
             RowBox[{"\[Delta]h\[Theta]\[Theta]r", "[", 
              RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
              "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Delta]Rr", "[", 
              RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
              "]"}]}]}], ")"}]}], 
         RowBox[{"2", " ", "\[Rho]"}]]}]},
      {
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             SqrtBox[
              RowBox[{
               SuperscriptBox["\[Rho]", "2"], " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]], " ", 
             RowBox[{"\[Delta]gu\[Theta]r", "[", 
              RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
              "]"}]}], 
            SuperscriptBox["\[Rho]", "2"]]}], "+", 
          RowBox[{"\[Delta]h\[Theta]\[Phi]r", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], ")"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8212757580749903`*^9, 3.821277284909236*^9, 3.821277371352817*^9, 
   3.821288433602601*^9, {3.8212971895701437`*^9, 3.8212971990266323`*^9}, 
   3.8213313487056513`*^9, 3.821331436201898*^9, 3.8213314666602087`*^9, 
   3.821332345930585*^9, 3.82133888789322*^9, 3.82133950393134*^9, 
   3.8213397764849367`*^9, 3.8213398155027943`*^9, 3.8213623126241913`*^9, 
   3.821362392073477*^9, 3.821529134621168*^9, 3.8215430133608932`*^9, 
   3.821543517928034*^9, 3.82161527716881*^9, 3.821615542956602*^9, 
   3.821615778141346*^9, 3.821679309971354*^9, 3.8217693759586906`*^9, 
   3.822370120153406*^9, 3.828086167969092*^9, {3.828093584997683*^9, 
   3.828093591620841*^9}, 3.8280943704196157`*^9, 3.8280944158552217`*^9, 
   3.8281072472158012`*^9, 3.8281073510753813`*^9, 3.8281074087383127`*^9, 
   3.828169871896648*^9, 3.828432467715556*^9, 3.828439637466824*^9, 
   3.8284398276631927`*^9, 3.828439933767982*^9, 3.828439966553426*^9, 
   3.828440218049528*^9, 3.828440466111782*^9, 3.8284409080857763`*^9, 
   3.8284410134669523`*^9, {3.828441093300543*^9, 3.828441111495956*^9}, 
   3.828441590615654*^9, 3.828442730454014*^9, 3.828442797125354*^9, 
   3.828443067096944*^9, 3.843991255827442*^9, 3.843992611982645*^9, 
   3.846828714668255*^9},
 CellLabel->
  "Out[75]//MatrixForm=",ExpressionUUID->"baeecb67-5f48-4566-82e5-\
56b6e65ae028"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"jordB\[Phi]", "[", 
  RowBox[{"[", "11", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.828432487039351*^9, 3.8284324910880203`*^9}, {
  3.828441825643465*^9, 3.828441834441736*^9}, {3.82844320158171*^9, 
  3.8284432019888372`*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"cd2c2ee9-af22-4ae0-b5b7-abc5e9514784"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.828441829430793*^9, 3.828441834610805*^9}, 
   3.828442730477947*^9, 3.828442797169388*^9, 3.828443067117527*^9, 
   3.828443202246698*^9, 3.843991255863228*^9, 3.8439926120699873`*^9, 
   3.846828714725555*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"aa990284-cf92-49d7-b0d0-7cbf99781206"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"gcv\[Phi]", "[", 
  RowBox[{"[", "11", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gcv\[Phi]", "[", 
   RowBox[{"[", "12", "]"}], "]"}], "//", "Expand"}]}], "Input",
 CellChangeTimes->{{3.8280936340024157`*^9, 3.8280936395066977`*^9}, {
  3.8284324939510717`*^9, 3.828432509564291*^9}, {3.828441837103791*^9, 
  3.8284418381681633`*^9}, {3.828443205212837*^9, 3.8284432062630453`*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"6a221144-b0da-4595-97a5-443be3ecdd8a"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", "\[Rho]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"\[Delta]gu\[Phi]r", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "+", 
    RowBox[{"\[Delta]h\[Theta]\[Theta]\[Phi]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.828093639770027*^9, 3.828094370456479*^9, 3.828094415888982*^9, 
   3.828107351106826*^9, 3.828107408831296*^9, 3.82816987195295*^9, {
   3.828432505667486*^9, 3.828432509918548*^9}, 3.8284396375339203`*^9, 
   3.828439827738491*^9, 3.828439933841139*^9, 3.8284399666242247`*^9, 
   3.828440218121694*^9, 3.828440466183569*^9, 3.828440908166176*^9, 
   3.8284410135390177`*^9, {3.828441093383069*^9, 3.8284411115674553`*^9}, 
   3.8284415906511717`*^9, 3.8284418383762903`*^9, 3.828442730497488*^9, 
   3.8284427971948833`*^9, 3.828443067140514*^9, 3.828443206493413*^9, 
   3.843991255889111*^9, 3.84399261209825*^9, 3.8468287147597218`*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"6e76c084-6599-4528-b608-44f4fc320598"],

Cell[BoxData[
 RowBox[{"\[Delta]Rr", "[", 
  RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
  "]"}]], "Output",
 CellChangeTimes->{
  3.828093639770027*^9, 3.828094370456479*^9, 3.828094415888982*^9, 
   3.828107351106826*^9, 3.828107408831296*^9, 3.82816987195295*^9, {
   3.828432505667486*^9, 3.828432509918548*^9}, 3.8284396375339203`*^9, 
   3.828439827738491*^9, 3.828439933841139*^9, 3.8284399666242247`*^9, 
   3.828440218121694*^9, 3.828440466183569*^9, 3.828440908166176*^9, 
   3.8284410135390177`*^9, {3.828441093383069*^9, 3.8284411115674553`*^9}, 
   3.8284415906511717`*^9, 3.8284418383762903`*^9, 3.828442730497488*^9, 
   3.8284427971948833`*^9, 3.828443067140514*^9, 3.828443206493413*^9, 
   3.843991255889111*^9, 3.84399261209825*^9, 3.8468287147619963`*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"47825f92-6e10-406a-87d0-c71a6df2b5eb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"jordB\[Phi]", "[", 
  RowBox[{"[", "13", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.828441846081086*^9, 3.828441848591196*^9}, {
  3.828443209645959*^9, 3.828443209892785*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"f62d572e-b94f-4f44-8e04-1a251f3baf6a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
   "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.828441846706687*^9, 3.828441848791481*^9}, 
   3.828442730530058*^9, 3.82844279722158*^9, 3.828443067166334*^9, 
   3.828443210039266*^9, 3.843991255917349*^9, 3.843992612125012*^9, 
   3.846828714791925*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"a937d327-f22a-4444-b24e-d0dea64e3309"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"gcv\[Phi]", "[", 
  RowBox[{"[", "13", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gcv\[Phi]", "[", 
   RowBox[{"[", "14", "]"}], "]"}], "//", "Expand"}]}], "Input",
 CellChangeTimes->{{3.828441853899392*^9, 3.828441854797043*^9}, {
  3.828443212297636*^9, 3.82844321316634*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"31f8fdb8-6f8e-4f2f-93e2-81a56bc92a10"],

Cell[BoxData[
 RowBox[{"\[Rho]", " ", 
  SuperscriptBox[
   RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
  RowBox[{"\[Delta]guu", "[", 
   RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
   "]"}]}]], "Output",
 CellChangeTimes->{3.828441854983486*^9, 3.828442730555992*^9, 
  3.8284427972476397`*^9, 3.828443067193968*^9, 3.828443213356382*^9, 
  3.8439912559248753`*^9, 3.843992612150854*^9, 3.846828714820228*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"c209cf64-b852-4256-8961-7c26ac3ce282"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"\[Delta]gu\[Phi]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
    "\[Rho]"]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"\[Delta]gu\[Phi]r", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
  "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"\[Delta]h\[Theta]\[Theta]\[Phi]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
  "+", 
  RowBox[{"\[Delta]h\[Theta]\[Phi]\[Theta]", "[", 
   RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
  FractionBox[
   RowBox[{"\[Delta]R\[Theta]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
   RowBox[{"2", " ", "\[Rho]"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"Cos", "[", 
     RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
    RowBox[{"\[Delta]R\[Theta]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
   RowBox[{"2", " ", "\[Rho]"}]], "-", 
  FractionBox[
   RowBox[{"\[Delta]R\[Phi]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
   "\[Rho]"]}]], "Output",
 CellChangeTimes->{3.828441854983486*^9, 3.828442730555992*^9, 
  3.8284427972476397`*^9, 3.828443067193968*^9, 3.828443213356382*^9, 
  3.8439912559248753`*^9, 3.843992612150854*^9, 3.846828714823215*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"4f0a9cd0-f83d-460c-8ea3-12eb8ebffe67"]
}, Open  ]]
}, Closed]]
},
WindowSize->{1920, 1016},
WindowMargins->{{0, Automatic}, {0, Automatic}},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 257, 4, 89, "Chapter",ExpressionUUID->"352b6fe8-bf0b-4fc5-95ed-63dfba2333ae"],
Cell[840, 28, 312, 6, 75, "Text",ExpressionUUID->"f0e6c50d-9866-4513-9be8-c4d88625f989"],
Cell[CellGroupData[{
Cell[1177, 38, 406, 9, 39, "Input",ExpressionUUID->"d56dcc93-7405-4af4-98ee-b0f3a777bb84"],
Cell[1586, 49, 9393, 237, 114, "Output",ExpressionUUID->"6f2ffb42-fbca-4aed-9ee0-1e28d84b9e58"]
}, Open  ]],
Cell[10994, 289, 915, 23, 47, "Text",ExpressionUUID->"ead3458f-af66-4945-9f42-4b72bba5dbd1"],
Cell[11912, 314, 834, 24, 39, "Input",ExpressionUUID->"4f662aa8-c8ca-4d51-90c7-e79029533de3"],
Cell[12749, 340, 196, 3, 45, "Text",ExpressionUUID->"a99bcdf4-5bf3-4769-b0ab-5db5a3aa4934"],
Cell[12948, 345, 694, 20, 69, "Input",ExpressionUUID->"f1b026d1-3e68-4db9-96f0-7e1dbb5e89a9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13679, 370, 381, 8, 151, "Chapter",ExpressionUUID->"9736751e-20d2-48b9-a426-adfe727106f6"],
Cell[14063, 380, 1597, 46, 133, "Text",ExpressionUUID->"8dc558da-0f2a-407e-8f53-c7b882a25503"],
Cell[15663, 428, 2390, 60, 224, "Input",ExpressionUUID->"baf9ee64-9488-413f-84ad-2f280fd598f0"],
Cell[18056, 490, 4623, 109, 301, "Input",ExpressionUUID->"3a34963b-28c9-45b6-bc96-aeedd559e6b8"],
Cell[22682, 601, 2297, 55, 285, "Input",ExpressionUUID->"9392fadf-44f1-44d0-8896-4877b1a00dab"],
Cell[24982, 658, 1574, 44, 98, "Input",ExpressionUUID->"f5672bd1-aba8-4091-8caa-9854d6e6ab1c"],
Cell[26559, 704, 1678, 41, 76, "Input",ExpressionUUID->"ef783148-5409-43a4-8c24-7023e8c259e3"],
Cell[28240, 747, 939, 27, 69, "Input",ExpressionUUID->"9d3d5fd7-7e28-49dd-9be5-f0857f7567b8"],
Cell[CellGroupData[{
Cell[29204, 778, 186, 2, 39, "Input",ExpressionUUID->"297c3216-0ce1-4963-a1d9-61b8c973218c"],
Cell[29393, 782, 1009, 26, 44, "Output",ExpressionUUID->"42e416be-40a0-4255-8e15-62136d9b3904"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30439, 813, 186, 2, 39, "Input",ExpressionUUID->"3c71e7de-0d43-4ef3-9fae-9723502b4fce"],
Cell[30628, 817, 986, 26, 44, "Output",ExpressionUUID->"b04ed4c0-db42-47ed-9896-2205dc9b0d87"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[31663, 849, 241, 4, 74, "Chapter",ExpressionUUID->"a880c0e4-2d63-40d3-93b0-0c6331251b7b"],
Cell[31907, 855, 18828, 525, 918, "Input",ExpressionUUID->"3de3e7ad-0d59-42cb-bb71-1162efbdb0b5"],
Cell[50738, 1382, 9686, 262, 570, "Input",ExpressionUUID->"1e9778d8-0cff-49cd-b2ca-36c0f41bba7a"],
Cell[60427, 1646, 973, 17, 39, "Input",ExpressionUUID->"bd526aff-7aed-4b85-9087-8aec3ef6ad54"],
Cell[CellGroupData[{
Cell[61425, 1667, 283, 5, 39, "Input",ExpressionUUID->"c998edc2-5410-4c7c-b425-cbe1588762b4"],
Cell[61711, 1674, 7356, 204, 258, "Output",ExpressionUUID->"d134e6e7-e50d-490b-9ab6-0365829f7af3"]
}, Open  ]],
Cell[69082, 1881, 8316, 216, 425, "Input",ExpressionUUID->"4a8777e2-6b28-4579-8f74-3e066cd0701f"],
Cell[CellGroupData[{
Cell[77423, 2101, 308, 5, 39, "Input",ExpressionUUID->"f5740f93-6ee4-416d-adc0-9a31e2b07d59"],
Cell[77734, 2108, 1132, 23, 68, "Output",ExpressionUUID->"3c650cc3-f30f-477d-b084-66f33121f700"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78903, 2136, 239, 4, 39, "Input",ExpressionUUID->"f43ded31-8e6b-4f04-8ab0-240e4029d4c6"],
Cell[79145, 2142, 1168, 17, 44, "Output",ExpressionUUID->"2fe492f5-7826-48b6-9bf1-7c7f305acd17"]
}, Open  ]],
Cell[80328, 2162, 3346, 60, 214, "Input",ExpressionUUID->"42c7c3d3-d281-475c-95d9-6a8fb3b56a15"],
Cell[CellGroupData[{
Cell[83699, 2226, 207, 3, 39, "Input",ExpressionUUID->"180fc07a-7978-45fb-9b10-38ea487a2921"],
Cell[83909, 2231, 806, 12, 44, "Output",ExpressionUUID->"1e106428-770c-459d-984b-83aa32998a99"]
}, Open  ]],
Cell[84730, 2246, 10138, 243, 794, "Input",ExpressionUUID->"e6ba8339-d2ea-4388-a41f-252286291cdc"],
Cell[CellGroupData[{
Cell[94893, 2493, 207, 3, 39, "Input",ExpressionUUID->"82388507-72bc-448c-b545-93a5bfb15c59"],
Cell[95103, 2498, 998, 14, 44, "Output",ExpressionUUID->"b4552126-91a7-490f-a062-592a222b4696"]
}, Open  ]],
Cell[96116, 2515, 570, 14, 39, "Input",ExpressionUUID->"5033bcce-4f94-42c5-89bb-50739785246d"],
Cell[CellGroupData[{
Cell[96711, 2533, 394, 6, 39, "Input",ExpressionUUID->"7ed85049-f171-4eb9-af5a-d44672a30d46"],
Cell[97108, 2541, 1271, 26, 44, "Output",ExpressionUUID->"339ad4c7-f51f-4928-a5d5-f3d22bda0bc2"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[98428, 2573, 303, 4, 74, "Chapter",ExpressionUUID->"3ed73be7-56db-4ebf-b995-b40c1fcd0ff5"],
Cell[CellGroupData[{
Cell[98756, 2581, 598, 11, 39, "Input",ExpressionUUID->"a92e47d1-17e7-4b39-9750-7ef393ae9201"],
Cell[99357, 2594, 3981, 80, 74, "Output",ExpressionUUID->"33ab2463-df2e-4266-b614-2c3347f83940"]
}, Open  ]],
Cell[103353, 2677, 968, 23, 127, "Input",ExpressionUUID->"670e06de-91e2-4363-bd5f-b1651b358137"],
Cell[CellGroupData[{
Cell[104346, 2704, 404, 6, 39, "Input",ExpressionUUID->"89b44829-e72a-44ac-813d-97f90301f073"],
Cell[104753, 2712, 1613, 23, 44, "Output",ExpressionUUID->"7a460b14-4d5f-41b5-8c93-37d28e23d59a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[106403, 2740, 392, 6, 39, "Input",ExpressionUUID->"631cd810-96cf-447e-ab2f-d7c0948fdbbb"],
Cell[106798, 2748, 1605, 23, 44, "Output",ExpressionUUID->"f70ec8f9-74d6-47eb-91be-8301a725f330"]
}, Open  ]],
Cell[108418, 2774, 1664, 46, 127, "Input",ExpressionUUID->"f5e18483-8caa-4c61-863e-2f88cbed56e7"],
Cell[CellGroupData[{
Cell[110107, 2824, 303, 5, 39, "Input",ExpressionUUID->"1ee33097-8775-4ba3-b9fa-60db2b674a36"],
Cell[110413, 2831, 1495, 21, 44, "Output",ExpressionUUID->"8ed969e6-e983-4827-a81d-250e4785f70a"]
}, Open  ]],
Cell[111923, 2855, 2547, 56, 156, "Input",ExpressionUUID->"e2a72b8a-2782-444c-aa55-177ef2fc0b11"],
Cell[CellGroupData[{
Cell[114495, 2915, 329, 5, 39, "Input",ExpressionUUID->"ec626691-3dd6-47cf-8a6b-bb756ae7541c"],
Cell[114827, 2922, 4947, 105, 556, "Output",ExpressionUUID->"1514a6f1-e3dc-4afb-afef-8e4ea146e63b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119811, 3032, 251, 4, 39, "Input",ExpressionUUID->"47f58096-f934-492d-a355-5c66a35e375d"],
Cell[120065, 3038, 1053, 18, 63, "Output",ExpressionUUID->"e1dd51b4-9f1c-45fd-8c86-92a57da3e07f"]
}, Open  ]],
Cell[121133, 3059, 2547, 55, 156, "Input",ExpressionUUID->"88212a6d-cf03-48cd-8878-48a851788343"],
Cell[CellGroupData[{
Cell[123705, 3118, 384, 6, 39, "Input",ExpressionUUID->"8393c46d-d7b8-4a4c-a8c0-2e892394542f"],
Cell[124092, 3126, 4727, 102, 556, "Output",ExpressionUUID->"4cad21df-ccb3-4344-ba46-34adee16e890"]
}, Open  ]],
Cell[128834, 3231, 2658, 57, 156, "Input",ExpressionUUID->"76dc38f3-de14-4f8c-81f4-15042c4b3b51"],
Cell[CellGroupData[{
Cell[131517, 3292, 390, 6, 39, "Input",ExpressionUUID->"42f452ba-0c10-473b-84ea-7a6bd38def46"],
Cell[131910, 3300, 3991, 78, 523, "Output",ExpressionUUID->"87615e74-5d60-45a0-bdc7-b606d6449582"]
}, Open  ]],
Cell[135916, 3381, 2622, 56, 156, "Input",ExpressionUUID->"d6a3cc12-7e68-41ff-b189-48a8f90b40ed"],
Cell[CellGroupData[{
Cell[138563, 3441, 409, 6, 39, "Input",ExpressionUUID->"abf1fa87-008c-49c5-afb9-6c71ce69ee54"],
Cell[138975, 3449, 4826, 106, 555, "Output",ExpressionUUID->"e82c9a6e-d894-425a-8da5-8a11ca3d99e2"]
}, Open  ]],
Cell[143816, 3558, 742, 15, 39, "Input",ExpressionUUID->"ee0c8f2c-1900-4cfb-8334-c0daa96fb5fb"],
Cell[CellGroupData[{
Cell[144583, 3577, 281, 4, 39, "Input",ExpressionUUID->"1d61ed10-0b46-4216-85dd-76f9d68785e3"],
Cell[144867, 3583, 7773, 185, 319, "Output",ExpressionUUID->"30d5d2d6-0f7e-453d-82ca-2c9c327b34f4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152677, 3773, 537, 10, 39, "Input",ExpressionUUID->"09ed0a35-8dc1-42d0-8bb1-d4a8bf1b94ae"],
Cell[153217, 3785, 1195, 19, 44, "Output",ExpressionUUID->"42169ec8-efbc-45c2-bf94-c3be14006af8"]
}, Open  ]],
Cell[154427, 3807, 645, 18, 45, "Text",ExpressionUUID->"10278f35-401f-46b1-a5ff-fb74af2400ea"],
Cell[155075, 3827, 1086, 30, 185, "Input",ExpressionUUID->"8a33287d-32d6-42f1-8f62-48d60e7b63e2"],
Cell[CellGroupData[{
Cell[156186, 3861, 431, 8, 39, "Input",ExpressionUUID->"da690049-22ef-4259-8969-f55fb94bed74"],
Cell[156620, 3871, 3706, 72, 468, "Output",ExpressionUUID->"27ce2fde-7546-4bcc-87e5-df90b9263387"]
}, Open  ]],
Cell[CellGroupData[{
Cell[160363, 3948, 668, 14, 69, "Input",ExpressionUUID->"057f41f2-c727-4b52-a62b-4ecf72f3e58e"],
Cell[161034, 3964, 4986, 115, 548, "Output",ExpressionUUID->"118ad54f-ca28-4763-81f9-747fa4b780bc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[166057, 4084, 700, 12, 69, "Input",ExpressionUUID->"c9bea0af-08c0-4a6b-a544-1710af177f0c"],
Cell[166760, 4098, 3863, 76, 524, "Output",ExpressionUUID->"390ac777-69e4-4ea6-bd26-2186d5a132c1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[170660, 4179, 950, 18, 69, "Input",ExpressionUUID->"cd9bd35d-8d82-4d99-b4c6-90027b801d52"],
Cell[171613, 4199, 7426, 180, 548, "Output",ExpressionUUID->"b12815f1-4ec3-4b35-b8e3-fac1e25c80c2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[179076, 4384, 428, 7, 39, "Input",ExpressionUUID->"ef00056c-ba09-429e-a273-4e5225729ff0"],
Cell[179507, 4393, 966, 16, 44, "Output",ExpressionUUID->"7adab2d0-2ad2-4049-a35e-958fa199db4f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[180510, 4414, 615, 10, 69, "Input",ExpressionUUID->"c450da41-2fff-49d1-ae0b-e31234134850"],
Cell[181128, 4426, 1014, 18, 44, "Output",ExpressionUUID->"946ea21e-02e7-46b9-9609-b8c98e3e6a42"],
Cell[182145, 4446, 1186, 21, 63, "Output",ExpressionUUID->"2ebc2026-c292-457d-8136-0efded5f46ea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[183368, 4472, 284, 5, 39, "Input",ExpressionUUID->"814315a3-b390-40c2-af6d-cb949d86fd1f"],
Cell[183655, 4479, 529, 9, 44, "Output",ExpressionUUID->"e6da280c-f42e-4fb1-a4fd-3421e2bb8579"]
}, Open  ]],
Cell[CellGroupData[{
Cell[184221, 4493, 373, 7, 69, "Input",ExpressionUUID->"e018a173-6e63-456f-8598-672f3a946d72"],
Cell[184597, 4502, 657, 13, 63, "Output",ExpressionUUID->"479f592a-aa74-4eeb-ab4a-60560ff55e1b"],
Cell[185257, 4517, 411, 7, 44, "Output",ExpressionUUID->"59a71aa0-9445-4e9d-8361-247691a32e21"]
}, Open  ]],
Cell[CellGroupData[{
Cell[185705, 4529, 647, 12, 69, "Input",ExpressionUUID->"e6d07fbc-1475-4069-8112-cedd001fc6b6"],
Cell[186355, 4543, 4431, 95, 556, "Output",ExpressionUUID->"4ae7182c-f567-4b59-9509-f47dee3fbe47"]
}, Open  ]],
Cell[CellGroupData[{
Cell[190823, 4643, 853, 17, 69, "Input",ExpressionUUID->"e9b2a7dd-93bf-4376-8f0d-1dc388376f0c"],
Cell[191679, 4662, 9982, 245, 650, "Output",ExpressionUUID->"baeecb67-5f48-4566-82e5-56b6e65ae028"]
}, Open  ]],
Cell[CellGroupData[{
Cell[201698, 4912, 334, 6, 39, "Input",ExpressionUUID->"cd2c2ee9-af22-4ae0-b5b7-abc5e9514784"],
Cell[202035, 4920, 557, 10, 44, "Output",ExpressionUUID->"aa990284-cf92-49d7-b0d0-7cbf99781206"]
}, Open  ]],
Cell[CellGroupData[{
Cell[202629, 4935, 504, 9, 69, "Input",ExpressionUUID->"6a221144-b0da-4595-97a5-443be3ecdd8a"],
Cell[203136, 4946, 1115, 20, 63, "Output",ExpressionUUID->"6e76c084-6599-4528-b608-44f4fc320598"],
Cell[204254, 4968, 873, 14, 44, "Output",ExpressionUUID->"47825f92-6e10-406a-87d0-c71a6df2b5eb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[205164, 4987, 282, 5, 39, "Input",ExpressionUUID->"f62d572e-b94f-4f44-8e04-1a251f3baf6a"],
Cell[205449, 4994, 554, 10, 44, "Output",ExpressionUUID->"a937d327-f22a-4444-b24e-d0dea64e3309"]
}, Open  ]],
Cell[CellGroupData[{
Cell[206040, 5009, 398, 8, 69, "Input",ExpressionUUID->"31f8fdb8-6f8e-4f2f-93e2-81a56bc92a10"],
Cell[206441, 5019, 515, 10, 44, "Output",ExpressionUUID->"c209cf64-b852-4256-8961-7c26ac3ce282"],
Cell[206959, 5031, 1526, 37, 65, "Output",ExpressionUUID->"4f0a9cd0-f83d-460c-8ea3-12eb8ebffe67"]
}, Open  ]]
}, Closed]]
}
]
*)



==> anc/mathematica/README <==
This folder includes ancillary files of the paper
``Gauge structure of the Einstein field equations in Bondi-like coordinates''
that are related to the sections II, V and VI.

First run Rdd.nb. This creates Rdd.m, where the components of the
non-linear Ricci tensor are saved. This is then called from the
notebooks that perform hyperbolicity analysis. IMPORTANT: inside
RDD.nb change the directory where Rdd.m is saved, appropriately.

Throughout the notebooks the followin notaion is used:
-A two tensor S with two indices down is Sdd
-A two tensor with two indices up is Suu
-A mixed up down two tensor is Sud

There can also be the notation Suu3d, where uu means two indices up
and 3d means a three dimensional (purely spatial) tensor. Similarly
for tensors of different rank.

The notebook II_B_characteristic_to_ADM.nb includes the mapping
between characteristic and ADM equations and variables.

The notebook V_B_affine_null_radial.nb analyzes the hyperbolicity of
the free evolution characteristic system, in the affine null gauge and
in spherical symmetry. This follows section V.B.

The notebooks V_C_affine_null_theta_1.nb, V_C_affine_null_theta_2.nb
and V_C_affine_null_theta_3.nb supplement section V.C of the
paper. They show hyperbolicity analyses for affine null system away
from spherical symmetry. The versions 2,3 show analyses where the
determinant condition is imposed. This is to show that this condition
does not remove the non-trivial Jordan blocks along the angular
directions. The radial non-trivial Jordan block is not the focus on
these notebooks, as it separately discussed in
V_B_affine_null_radial.nb.

The notebook VI_A_Bondi-Sachs_pure_gauge_subsystem.nb includes the
hyperbolicity analysis of the pure gauge subsystem in the Bondi-Sachs
gauges, presented in section VI.A.1.

==> anc/mathematica/Rdd.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
{
 {-((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
         g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
         \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]*
        (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          (-Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
           Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gur][
            u, r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, 
            \[Theta], \[Phi]])) + gu\[Phi][u, r, \[Theta], \[Phi]]*
        (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 1, 0][gur][
            u, r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, 
            r, \[Theta], \[Phi]]) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
          (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
           Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])))^2/
    (4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) - 
   (((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
        \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]*
       (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gur][
           u, r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, 
           \[Theta], \[Phi]])) + gu\[Phi][u, r, \[Theta], \[Phi]]*
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 1, 0][gur][
           u, r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, 
           \[Theta], \[Phi]]) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])))*
     (Derivative[0, 1, 0, 0][guu][u, r, \[Theta], \[Phi]] - 
      2*Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]]))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   (((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
        \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]*
       (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gur][
           u, r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, 
           \[Theta], \[Phi]])) + gu\[Phi][u, r, \[Theta], \[Phi]]*
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 1, 0][gur][
           u, r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, 
           \[Theta], \[Phi]]) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])))*
     Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]])/
    (2*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - (Derivative[0, 1, 0, 0][gur][u, r, \[Theta], 
      \[Phi]]*((gu\[Phi][u, r, \[Theta], \[Phi]]^2*g\[Theta]\[Theta][u, r, 
          \[Theta], \[Phi]] - 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
         gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]] + guu[u, r, \[Theta], \[Phi]]*
         (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]]))*(Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
         \[Phi]] - 2*Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*
       ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]])*Derivative[1, 0, 0, 0][guu][u, r, \[Theta], 
          \[Phi]] + gu\[Phi][u, r, \[Theta], \[Phi]]*
         (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
           (Derivative[0, 0, 1, 0][guu][u, r, \[Theta], \[Phi]] - 
            2*Derivative[1, 0, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) - 
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
           (Derivative[0, 0, 0, 1][guu][u, r, \[Theta], \[Phi]] - 
            2*Derivative[1, 0, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])) + 
        gu\[Theta][u, r, \[Theta], \[Phi]]*
         (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
            (Derivative[0, 0, 1, 0][guu][u, r, \[Theta], \[Phi]] - 
             2*Derivative[1, 0, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])) + 
          g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
           (Derivative[0, 0, 0, 1][guu][u, r, \[Theta], \[Phi]] - 
            2*Derivative[1, 0, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])))))/
    (2*gur[u, r, \[Theta], \[Phi]]^3*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
     ((gu\[Phi][u, r, \[Theta], \[Phi]]^2*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]] - 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
         gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]] + guu[u, r, \[Theta], \[Phi]]*
         (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]]))*(Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
         \[Phi]] - 2*Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*
       ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]])*Derivative[1, 0, 0, 0][guu][u, r, \[Theta], 
          \[Phi]] + gu\[Phi][u, r, \[Theta], \[Phi]]*
         (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
           (Derivative[0, 0, 1, 0][guu][u, r, \[Theta], \[Phi]] - 
            2*Derivative[1, 0, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) - 
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
           (Derivative[0, 0, 0, 1][guu][u, r, \[Theta], \[Phi]] - 
            2*Derivative[1, 0, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])) + 
        gu\[Theta][u, r, \[Theta], \[Phi]]*
         (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
            (Derivative[0, 0, 1, 0][guu][u, r, \[Theta], \[Phi]] - 
             2*Derivative[1, 0, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])) + 
          g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
           (Derivative[0, 0, 0, 1][guu][u, r, \[Theta], \[Phi]] - 
            2*Derivative[1, 0, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])))))/
    (2*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])*(-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     ((gu\[Phi][u, r, \[Theta], \[Phi]]^2*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]] - 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
         gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]] + guu[u, r, \[Theta], \[Phi]]*
         (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]]))*(Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
         \[Phi]] - 2*Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*
       ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]])*Derivative[1, 0, 0, 0][guu][u, r, \[Theta], 
          \[Phi]] + gu\[Phi][u, r, \[Theta], \[Phi]]*
         (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
           (Derivative[0, 0, 1, 0][guu][u, r, \[Theta], \[Phi]] - 
            2*Derivative[1, 0, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) - 
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
           (Derivative[0, 0, 0, 1][guu][u, r, \[Theta], \[Phi]] - 
            2*Derivative[1, 0, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])) + 
        gu\[Theta][u, r, \[Theta], \[Phi]]*
         (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
            (Derivative[0, 0, 1, 0][guu][u, r, \[Theta], \[Phi]] - 
             2*Derivative[1, 0, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])) + 
          g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
           (Derivative[0, 0, 0, 1][guu][u, r, \[Theta], \[Phi]] - 
            2*Derivative[1, 0, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])))))/
    (2*gur[u, r, \[Theta], \[Phi]]^2*
     (2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) - 
   ((-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
      2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     ((gu\[Phi][u, r, \[Theta], \[Phi]]^2*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]] - 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
         gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]] + guu[u, r, \[Theta], \[Phi]]*
         (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]]))*(Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
         \[Phi]] - 2*Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*
       ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]])*Derivative[1, 0, 0, 0][guu][u, r, \[Theta], 
          \[Phi]] + gu\[Phi][u, r, \[Theta], \[Phi]]*
         (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
           (Derivative[0, 0, 1, 0][guu][u, r, \[Theta], \[Phi]] - 
            2*Derivative[1, 0, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) - 
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
           (Derivative[0, 0, 0, 1][guu][u, r, \[Theta], \[Phi]] - 
            2*Derivative[1, 0, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])) + 
        gu\[Theta][u, r, \[Theta], \[Phi]]*
         (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
            (Derivative[0, 0, 1, 0][guu][u, r, \[Theta], \[Phi]] - 
             2*Derivative[1, 0, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])) + 
          g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
           (Derivative[0, 0, 0, 1][guu][u, r, \[Theta], \[Phi]] - 
            2*Derivative[1, 0, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])))))/
    (2*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) - 
   (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]]*
     (-((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*(Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
          \[Phi]] - 2*Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]])) + 
      gur[u, r, \[Theta], \[Phi]]*(-(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 1, 0][guu][u, r, \[Theta], \[Phi]] - 
           2*Derivative[1, 0, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])) + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][guu][u, r, \[Theta], \[Phi]] - 
          2*Derivative[1, 0, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (2*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - 
   ((-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
      2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     (-((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*(Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
          \[Phi]] - 2*Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]])) + 
      gur[u, r, \[Theta], \[Phi]]*(-(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 1, 0][guu][u, r, \[Theta], \[Phi]] - 
           2*Derivative[1, 0, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])) + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][guu][u, r, \[Theta], \[Phi]] - 
          2*Derivative[1, 0, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) - 
   ((Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
      Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])*
     (-((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*(Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
          \[Phi]] - 2*Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]])) + 
      gur[u, r, \[Theta], \[Phi]]*(-(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 1, 0][guu][u, r, \[Theta], \[Phi]] - 
           2*Derivative[1, 0, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])) + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][guu][u, r, \[Theta], \[Phi]] - 
          2*Derivative[1, 0, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((gur[u, r, \[Theta], \[Phi]]*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
           \[Phi]]) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
        \[Theta], \[Phi]])*
     (-((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*(Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
          \[Phi]] - 2*Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]])) + 
      gur[u, r, \[Theta], \[Phi]]*(-(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 1, 0][guu][u, r, \[Theta], \[Phi]] - 
           2*Derivative[1, 0, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])) + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][guu][u, r, \[Theta], \[Phi]] - 
          2*Derivative[1, 0, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) + 
   ((gur[u, r, \[Theta], \[Phi]]*(-(g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])) + 
      (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     (-((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*(Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
          \[Phi]] - 2*Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]])) + 
      gur[u, r, \[Theta], \[Phi]]*(-(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 1, 0][guu][u, r, \[Theta], \[Phi]] - 
           2*Derivative[1, 0, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])) + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][guu][u, r, \[Theta], \[Phi]] - 
          2*Derivative[1, 0, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) + 
   ((Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
      Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
      ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
            \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])/
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]) + 
      ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, 
         \[Theta], \[Phi]])/(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]))*
     (-((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*(Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
          \[Phi]] - 2*Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]])) + 
      gur[u, r, \[Theta], \[Phi]]*(-(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 1, 0][guu][u, r, \[Theta], \[Phi]] - 
           2*Derivative[1, 0, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])) + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][guu][u, r, \[Theta], \[Phi]] - 
          2*Derivative[1, 0, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], 
      \[Phi]]*((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
          \[Theta], \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
       (Derivative[0, 1, 0, 0][guu][u, r, \[Theta], \[Phi]] - 
        2*Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 1, 0][guu][u, r, \[Theta], \[Phi]] - 
          2*Derivative[1, 0, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) - 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][guu][
           u, r, \[Theta], \[Phi]] - 2*Derivative[1, 0, 0, 0][gu\[Phi]][u, r, 
            \[Theta], \[Phi]]))))/(2*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) - 
   ((-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
      2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*(Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
         \[Phi]] - 2*Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 1, 0][guu][u, r, \[Theta], \[Phi]] - 
          2*Derivative[1, 0, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) - 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][guu][
           u, r, \[Theta], \[Phi]] - 2*Derivative[1, 0, 0, 0][gu\[Phi]][u, r, 
            \[Theta], \[Phi]]))))/(2*gur[u, r, \[Theta], \[Phi]]*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) - 
   ((Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
      Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])*
     ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*(Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
         \[Phi]] - 2*Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 1, 0][guu][u, r, \[Theta], \[Phi]] - 
          2*Derivative[1, 0, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) - 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][guu][
           u, r, \[Theta], \[Phi]] - 2*Derivative[1, 0, 0, 0][gu\[Phi]][u, r, 
            \[Theta], \[Phi]]))))/(4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) + 
   ((-(gur[u, r, \[Theta], \[Phi]]*(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
            \[Phi]] - 2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, 
             \[Theta], \[Phi]]))) + 
      (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, 
        \[Theta], \[Phi]])*
     ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*(Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
         \[Phi]] - 2*Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 1, 0][guu][u, r, \[Theta], \[Phi]] - 
          2*Derivative[1, 0, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) - 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][guu][
           u, r, \[Theta], \[Phi]] - 2*Derivative[1, 0, 0, 0][gu\[Phi]][u, r, 
            \[Theta], \[Phi]]))))/(4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) + 
   ((gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
     ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*(Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
         \[Phi]] - 2*Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 1, 0][guu][u, r, \[Theta], \[Phi]] - 
          2*Derivative[1, 0, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) - 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][guu][
           u, r, \[Theta], \[Phi]] - 2*Derivative[1, 0, 0, 0][gu\[Phi]][u, r, 
            \[Theta], \[Phi]]))))/(4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) + 
   ((Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
      Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
      ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
            \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]])/
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]) + 
      ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
         \[Theta], \[Phi]])/(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]))*
     ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*(Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
         \[Phi]] - 2*Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 1, 0][guu][u, r, \[Theta], \[Phi]] - 
          2*Derivative[1, 0, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) - 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][guu][
           u, r, \[Theta], \[Phi]] - 2*Derivative[1, 0, 0, 0][gu\[Phi]][u, r, 
            \[Theta], \[Phi]]))))/(4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) - ((Derivative[0, 1, 0, 0][guu][u, r, \[Theta], \[Phi]] - 
      2*Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]])*
     (-((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
           \[Theta], \[Phi]])*(Derivative[0, 0, 1, 0][gur][u, r, \[Theta], 
          \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], 
          \[Phi]])) + gur[u, r, \[Theta], \[Phi]]*
       (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
            g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + (Derivative[1, 0, 0, 0][gur][u, r, \[Theta], 
      \[Phi]]*(-((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
        (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])) + 
      gur[u, r, \[Theta], \[Phi]]*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], 
           \[Phi]]) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (2*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - 
   (-((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
           \[Theta], \[Phi]])*(Derivative[0, 0, 1, 0][gur][u, r, \[Theta], 
          \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], 
          \[Phi]])) + gur[u, r, \[Theta], \[Phi]]*
       (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
            g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])))^
     2/(4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) - 
   ((g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       (-Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))*
     (-((gu\[Phi][u, r, \[Theta], \[Phi]]^2*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
          gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
           \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]] + guu[u, r, \[Theta], \[Phi]]*
          (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
           g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
             \[Theta], \[Phi]]))*(Derivative[0, 0, 1, 0][gur][u, r, \[Theta], 
          \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], 
          \[Phi]])) + gur[u, r, \[Theta], \[Phi]]*
       ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]])*Derivative[0, 0, 1, 0][guu][u, r, \[Theta], 
          \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]*
         (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
             g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
          g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
           (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
            Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
            Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
             \[Phi]])) + gu\[Phi][u, r, \[Theta], \[Phi]]*
         (-(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
            Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], 
             \[Phi]]) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
           (-Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
            Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
            Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
             \[Phi]])))))/(gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])*(-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   (((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
        \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]*
       (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gur][
           u, r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, 
           \[Theta], \[Phi]])) + gu\[Phi][u, r, \[Theta], \[Phi]]*
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 1, 0][gur][
           u, r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, 
           \[Theta], \[Phi]]) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])))*
     (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
      2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) + 
   ((-((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
           \[Theta], \[Phi]])*(Derivative[0, 0, 1, 0][gur][u, r, \[Theta], 
          \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], 
          \[Phi]])) + gur[u, r, \[Theta], \[Phi]]*
       (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
            g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])))*
     (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
      2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) - 
   ((Derivative[0, 1, 0, 0][guu][u, r, \[Theta], \[Phi]] - 
      2*Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]])*
     (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
        \[Phi]]*(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
        \[Phi]]*(-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]) - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + (Derivative[1, 0, 0, 0][gur][u, r, \[Theta], 
      \[Phi]]*(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, 
        \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], 
         \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], 
         \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]) - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])))/
    (2*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
      2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
        \[Phi]]*(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
        \[Phi]]*(-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]) - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])))/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) - 
   (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
        \[Phi]]*(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
        \[Phi]]*(-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]) - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))^2/
    (4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) - 
   (((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
          \[Theta], \[Phi]])*(Derivative[0, 0, 1, 0][gur][u, r, \[Theta], 
         \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], 
         \[Phi]]) + gur[u, r, \[Theta], \[Phi]]*
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])))*
     (gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]]*(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
        \[Phi]]*(-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
           Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
           Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]])) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])))/
    (2*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) - 
   ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 1, 0][gur][u, 
         r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, 
         \[Theta], \[Phi]]) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))*
     (-(gu\[Theta][u, r, \[Theta], \[Phi]]^2*g\[Phi]\[Phi][u, r, \[Theta], 
         \[Phi]]*Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2*
       Derivative[0, 0, 0, 1][guu][u, r, \[Theta], \[Phi]] - 
      gur[u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][guu][u, 
        r, \[Theta], \[Phi]] + gur[u, r, \[Theta], \[Phi]]*
       gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]]*Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
      gur[u, r, \[Theta], \[Phi]]*gu\[Theta][u, r, \[Theta], \[Phi]]*
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][gu\[Phi]][
        u, r, \[Theta], \[Phi]] - guu[u, r, \[Theta], \[Phi]]*
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], 
         \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], 
         \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][gu\[Phi]][
        u, r, \[Theta], \[Phi]] + gu\[Phi][u, r, \[Theta], \[Phi]]^2*
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*gu\[Theta][u, r, \[Theta], \[Phi]]*
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      gur[u, r, \[Theta], \[Phi]]*gu\[Theta][u, r, \[Theta], \[Phi]]*
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
      gu\[Phi][u, r, \[Theta], \[Phi]]*(2*gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
        gur[u, r, \[Theta], \[Phi]]*(-(g\[Theta]\[Phi][u, r, \[Theta], 
             \[Phi]]*(Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], 
              \[Phi]] - Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], 
              \[Phi]] + Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, 
              \[Theta], \[Phi]])) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
           Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])*(-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   (-((-(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
        gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
           g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
        gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
           g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
       (Derivative[0, 1, 0, 0][guu][u, r, \[Theta], \[Phi]] - 
        2*Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]])) + 
     Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]]*
      (-(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 1, 0][guu][u, r, \[Theta], \[Phi]] - 
          2*Derivative[1, 0, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])) + 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 0, 0, 1][guu][u, r, \[Theta], \[Phi]] - 
         2*Derivative[1, 0, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])) - 
     (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
         \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
         \[Theta], \[Phi]])*(Derivative[0, 1, 0, 1][guu][u, r, \[Theta], 
        \[Phi]] - 2*Derivative[1, 0, 0, 1][gur][u, r, \[Theta], \[Phi]]) + 
     gur[u, r, \[Theta], \[Phi]]*
      (-(Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 1, 0][guu][u, r, \[Theta], \[Phi]] - 
          2*Derivative[1, 0, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])) + 
       Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 0, 0, 1][guu][u, r, \[Theta], \[Phi]] - 
         2*Derivative[1, 0, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) - 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 0, 1, 1][guu][u, r, \[Theta], \[Phi]] - 
         2*Derivative[1, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 0, 0, 2][guu][u, r, \[Theta], \[Phi]] - 
         2*Derivative[1, 0, 0, 1][gu\[Phi]][u, r, \[Theta], \[Phi]])))/
    (2*gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
           gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
       gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
          g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
       gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
          g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
      (Derivative[0, 1, 0, 0][guu][u, r, \[Theta], \[Phi]] - 
       2*Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]]) + 
     Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]]*
      (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 1, 0][guu][u, 
          r, \[Theta], \[Phi]] - 2*Derivative[1, 0, 0, 0][gu\[Theta]][u, r, 
           \[Theta], \[Phi]]) - g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 0, 0, 1][guu][u, r, \[Theta], \[Phi]] - 
         2*Derivative[1, 0, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])) + 
     (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
         \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])*(Derivative[0, 1, 1, 0][guu][u, r, \[Theta], 
        \[Phi]] - 2*Derivative[1, 0, 1, 0][gur][u, r, \[Theta], \[Phi]]) + 
     gur[u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, 
         \[Theta], \[Phi]]*(Derivative[0, 0, 1, 0][guu][u, r, \[Theta], 
          \[Phi]] - 2*Derivative[1, 0, 0, 0][gu\[Theta]][u, r, \[Theta], 
           \[Phi]]) - Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
         \[Phi]]*(Derivative[0, 0, 0, 1][guu][u, r, \[Theta], \[Phi]] - 
         2*Derivative[1, 0, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 2, 0][guu][u, 
          r, \[Theta], \[Phi]] - 2*Derivative[1, 0, 1, 0][gu\[Theta]][u, r, 
           \[Theta], \[Phi]]) - g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 0, 1, 1][guu][u, r, \[Theta], \[Phi]] - 
         2*Derivative[1, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])))/
    (2*gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   (((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
         g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
         \[Phi]] - 2*gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
         \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], 
         \[Phi]] + 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
        g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
       2*gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
         \[Phi]]*Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
       2*gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
         \[Phi]]*Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
       gu\[Phi][u, r, \[Theta], \[Phi]]^2*Derivative[0, 1, 0, 0][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
       2*gu\[Theta][u, r, \[Theta], \[Phi]]*gu\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] + 
       gu\[Theta][u, r, \[Theta], \[Phi]]^2*Derivative[0, 1, 0, 0][
          g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
       guu[u, r, \[Theta], \[Phi]]*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
           Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], 
            \[Phi]]) + 2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
         g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
          Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))*
      (Derivative[0, 1, 0, 0][guu][u, r, \[Theta], \[Phi]] - 
       2*Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]]) + 
     Derivative[0, 1, 0, 0][gur][u, r, \[Theta], \[Phi]]*
      ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
         g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[1, 0, 0, 0][guu][u, r, \[Theta], 
         \[Phi]] + gu\[Phi][u, r, \[Theta], \[Phi]]*
        (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 1, 0][guu][
            u, r, \[Theta], \[Phi]] - 2*Derivative[1, 0, 0, 0][gu\[Theta]][u, 
             r, \[Theta], \[Phi]]) - g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]]*(Derivative[0, 0, 0, 1][guu][u, r, \[Theta], \[Phi]] - 
           2*Derivative[1, 0, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])) + 
       gu\[Theta][u, r, \[Theta], \[Phi]]*
        (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 1, 0][guu][
             u, r, \[Theta], \[Phi]] - 2*Derivative[1, 0, 0, 0][gu\[Theta]][
              u, r, \[Theta], \[Phi]])) + g\[Theta]\[Phi][u, r, \[Theta], 
           \[Phi]]*(Derivative[0, 0, 0, 1][guu][u, r, \[Theta], \[Phi]] - 
           2*Derivative[1, 0, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))) + 
     (gu\[Phi][u, r, \[Theta], \[Phi]]^2*g\[Theta]\[Theta][u, r, \[Theta], 
         \[Phi]] - 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
        gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
         \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
        g\[Phi]\[Phi][u, r, \[Theta], \[Phi]] + guu[u, r, \[Theta], \[Phi]]*
        (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
         g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
           \[Theta], \[Phi]]))*(Derivative[0, 2, 0, 0][guu][u, r, \[Theta], 
        \[Phi]] - 2*Derivative[1, 1, 0, 0][gur][u, r, \[Theta], \[Phi]]) + 
     gur[u, r, \[Theta], \[Phi]]*
      ((-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][
             g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
         2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
         g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
          Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
        Derivative[1, 0, 0, 0][guu][u, r, \[Theta], \[Phi]] + 
       Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]*
        (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 1, 0][guu][
            u, r, \[Theta], \[Phi]] - 2*Derivative[1, 0, 0, 0][gu\[Theta]][u, 
             r, \[Theta], \[Phi]]) - g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]]*(Derivative[0, 0, 0, 1][guu][u, r, \[Theta], \[Phi]] - 
           2*Derivative[1, 0, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])) + 
       Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]*
        (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 1, 0][guu][
             u, r, \[Theta], \[Phi]] - 2*Derivative[1, 0, 0, 0][gu\[Theta]][
              u, r, \[Theta], \[Phi]])) + g\[Theta]\[Phi][u, r, \[Theta], 
           \[Phi]]*(Derivative[0, 0, 0, 1][guu][u, r, \[Theta], \[Phi]] - 
           2*Derivative[1, 0, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])) + 
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
         g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[1, 1, 0, 0][guu][u, r, \[Theta], 
         \[Phi]] + gu\[Phi][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 1, 0][guu][u, r, \[Theta], \[Phi]] - 
           2*Derivative[1, 0, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) - 
         Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 0, 1][guu][u, r, \[Theta], \[Phi]] - 
           2*Derivative[1, 0, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 1, 1, 0][guu][
            u, r, \[Theta], \[Phi]] - 2*Derivative[1, 1, 0, 0][gu\[Theta]][u, 
             r, \[Theta], \[Phi]]) - g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]]*(Derivative[0, 1, 0, 1][guu][u, r, \[Theta], \[Phi]] - 
           2*Derivative[1, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])) + 
       gu\[Theta][u, r, \[Theta], \[Phi]]*
        (-(Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]*
           (Derivative[0, 0, 1, 0][guu][u, r, \[Theta], \[Phi]] - 
            2*Derivative[1, 0, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])) + 
         Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 0, 1][guu][u, r, \[Theta], \[Phi]] - 
           2*Derivative[1, 0, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) - 
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 1, 1, 0][guu][
            u, r, \[Theta], \[Phi]] - 2*Derivative[1, 1, 0, 0][gu\[Theta]][u, 
             r, \[Theta], \[Phi]]) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 1, 0, 1][guu][u, r, \[Theta], \[Phi]] - 
           2*Derivative[1, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (2*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - 
   ((g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
        (-Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
         Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))*
      Derivative[1, 0, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 1, 0][gur][u, 
          r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, 
          \[Theta], \[Phi]]) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
         Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))*
      Derivative[1, 0, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
     Derivative[0, 1, 0, 0][guu][u, r, \[Theta], \[Phi]]*
      (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
           g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
       2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])*Derivative[1, 1, 0, 0][guu][u, r, \[Theta], 
       \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]*
      ((Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])*
        Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] + 
       (-Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
         Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])*
        Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
        (-Derivative[1, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
         Derivative[1, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (Derivative[1, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
         Derivative[1, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])) + 
     gu\[Phi][u, r, \[Theta], \[Phi]]*
      ((-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
         Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])*
        Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
       (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])*
        Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (Derivative[1, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
         Derivative[1, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        (-Derivative[1, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
         Derivative[1, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])))/
    (2*gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - 
   (Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]]*
      (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
           g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (-Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
         Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
         Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])) - 
     (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
       Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])*
      (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
           gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[1, 0, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
       gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
          g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
       gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
          g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) - 
     (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
         \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])*(Derivative[1, 0, 1, 0][gur][u, r, \[Theta], 
        \[Phi]] - Derivative[1, 1, 0, 0][gu\[Theta]][u, r, \[Theta], 
        \[Phi]]) + gur[u, r, \[Theta], \[Phi]]*
      (Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
        (-Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
         Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
         Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]) - 
       Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]*
        Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] - 
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[2, 0, 0, 0][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (-Derivative[1, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
         Derivative[1, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
         Derivative[2, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])))/
    (2*gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - 
   (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
      (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
       Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])*
      Derivative[1, 0, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
     g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
      (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
       Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])*
      Derivative[1, 0, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
     gu\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gur][u, r, 
        \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], 
        \[Phi]])*Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], 
       \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]*
      (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
       Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])*
      Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] + 
     Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]]*
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
         Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]) - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
     gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
       \[Phi]]*(Derivative[1, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
       Derivative[1, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
     gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
       \[Phi]]*(-Derivative[1, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
       Derivative[1, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
     gur[u, r, \[Theta], \[Phi]]*(Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, 
         r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gu\[Theta]][u, r, 
          \[Theta], \[Phi]] - Derivative[0, 0, 1, 0][gu\[Phi]][u, r, 
          \[Theta], \[Phi]] + Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, 
          \[Theta], \[Phi]]) - Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, 
         r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, 
         \[Theta], \[Phi]] + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (Derivative[1, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
         Derivative[1, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
         Derivative[2, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]) - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        Derivative[2, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])), 
  -(((2*g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
       4*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] + 
       2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
      (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
        (-Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
         Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])))/
     (-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
       2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) - 
   ((2*g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
      4*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])))/
    (-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])^2 - 
   (Derivative[0, 1, 0, 0][gur][u, r, \[Theta], \[Phi]]*
     ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
        \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]*
       (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gur][
           u, r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, 
           \[Theta], \[Phi]])) + gu\[Phi][u, r, \[Theta], \[Phi]]*
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 1, 0][gur][
           u, r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, 
           \[Theta], \[Phi]]) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (2*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       (-Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))*
     (-(gur[u, r, \[Theta], \[Phi]]*(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
            \[Phi]] - 2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, 
             \[Theta], \[Phi]]))) + 
      (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, 
        \[Theta], \[Phi]]))/(2*gur[u, r, \[Theta], \[Phi]]*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])*(-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   (((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
        \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]*
       (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gur][
           u, r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, 
           \[Theta], \[Phi]])) + gu\[Phi][u, r, \[Theta], \[Phi]]*
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 1, 0][gur][
           u, r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, 
           \[Theta], \[Phi]]) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])))*
     (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])*(-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       (-Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))*
     (gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])*(-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 1, 0][gur][u, 
         r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, 
         \[Theta], \[Phi]]) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))*
     (gur[u, r, \[Theta], \[Phi]]*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
           \[Phi]]) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
        \[Theta], \[Phi]]))/(2*gur[u, r, \[Theta], \[Phi]]*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])*(-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   (((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
        \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]*
       (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gur][
           u, r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, 
           \[Theta], \[Phi]])) + gu\[Phi][u, r, \[Theta], \[Phi]]*
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 1, 0][gur][
           u, r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, 
           \[Theta], \[Phi]]) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])))*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) - 
   (((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
        \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]*
       (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gur][
           u, r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, 
           \[Theta], \[Phi]])) + gu\[Phi][u, r, \[Theta], \[Phi]]*
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 1, 0][gur][
           u, r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, 
           \[Theta], \[Phi]]) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])))*
     (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
      2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) + 
   ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 1, 0][gur][u, 
         r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, 
         \[Theta], \[Phi]]) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))*
     (gur[u, r, \[Theta], \[Phi]]*
       (-(g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])) + 
      (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])*(-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   (Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
      (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
       Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
     Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]*
      (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
       Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
     g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
      (Derivative[0, 0, 1, 1][gur][u, r, \[Theta], \[Phi]] - 
       Derivative[0, 1, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
     g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
      (-Derivative[0, 0, 0, 2][gur][u, r, \[Theta], \[Phi]] + 
       Derivative[0, 1, 0, 1][gu\[Phi]][u, r, \[Theta], \[Phi]]))/
    (-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
     2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
       \[Theta], \[Phi]]) + 
   (Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]*
      (-Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
       Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
     Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
      (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
       Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
     g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
      (-Derivative[0, 0, 2, 0][gur][u, r, \[Theta], \[Phi]] + 
       Derivative[0, 1, 1, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
     g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
      (Derivative[0, 0, 1, 1][gur][u, r, \[Theta], \[Phi]] - 
       Derivative[0, 1, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))/
    (-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
     2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
       \[Theta], \[Phi]]) + 
   (Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]*
      (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
        (-Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
         Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])) + 
     Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]*
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
         Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])) + 
     Derivative[0, 1, 0, 0][guu][u, r, \[Theta], \[Phi]]*
      (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][
           g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
       2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])*Derivative[0, 2, 0, 0][guu][u, r, \[Theta], 
       \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]*
      ((Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] + 
       (-Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
         Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
        (-Derivative[0, 1, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
         Derivative[0, 2, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 1, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 2, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])) + 
     gu\[Phi][u, r, \[Theta], \[Phi]]*
      ((-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
         Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
       (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 1, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 2, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        (-Derivative[0, 1, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
         Derivative[0, 2, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])))/
    (2*gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + (Derivative[0, 1, 0, 0][gur][u, r, \[Theta], 
      \[Phi]]*Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]])/
    gur[u, r, \[Theta], \[Phi]]^2 - 
   ((g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
          \[Theta], \[Phi]])*(Derivative[0, 0, 1, 0][gur][u, r, \[Theta], 
         \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], 
         \[Phi]]) + gur[u, r, \[Theta], \[Phi]]*
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (2*gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])*(-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - 
   ((g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
     (-((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
           \[Theta], \[Phi]])*(Derivative[0, 0, 1, 0][gur][u, r, \[Theta], 
          \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], 
          \[Phi]])) + gur[u, r, \[Theta], \[Phi]]*
       (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
            g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (2*gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])*(-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     (-2*g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
      4*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])^2 + 
   ((g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
     (2*g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
      4*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])^2 - 
   ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
        \[Phi]]*(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
        \[Phi]]*(-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]) - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])))/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) - ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
     (gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]]*(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
        \[Phi]]*(-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
           Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
           Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]])) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])))/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) - Derivative[1, 1, 0, 0][gur][u, r, \[Theta], \[Phi]]/
    gur[u, r, \[Theta], \[Phi]] - 
   (-(Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
       Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]) + 
     Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]*
      Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
     g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
      Derivative[1, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
     g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
      Derivative[1, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])/
    (-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
     2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
       \[Theta], \[Phi]]) - 
   (-(Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]*
       Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
     Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
      Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] + 
     g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
      Derivative[1, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
     g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
      Derivative[1, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])/
    (2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
     2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
       \[Theta], \[Phi]]), 
  ((Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
      Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])*
     ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
        \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]*
       (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gur][
           u, r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, 
           \[Theta], \[Phi]])) + gu\[Phi][u, r, \[Theta], \[Phi]]*
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 1, 0][gur][
           u, r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, 
           \[Theta], \[Phi]]) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - 
   (((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
        \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]*
       (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gur][
           u, r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, 
           \[Theta], \[Phi]])) + gu\[Phi][u, r, \[Theta], \[Phi]]*
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 1, 0][gur][
           u, r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, 
           \[Theta], \[Phi]]) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])))*
     (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
      Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
      ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
            \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]])/
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]) + 
      ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
         \[Theta], \[Phi]])/(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])))/(4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) + 
   ((-(gur[u, r, \[Theta], \[Phi]]*(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
            \[Phi]] - 2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, 
             \[Theta], \[Phi]]))) + 
      (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, 
        \[Theta], \[Phi]])*Derivative[1, 0, 0, 0][gur][u, r, \[Theta], 
      \[Phi]])/(2*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) + 
   ((gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
     Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]])/
    (2*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
      Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
      ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
            \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]])/
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]) + 
      ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
         \[Theta], \[Phi]])/(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]))*Derivative[1, 0, 0, 0][gur][u, r, \[Theta], 
      \[Phi]])/(2*gur[u, r, \[Theta], \[Phi]]^2) + 
   (Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
     (-((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*(Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
          \[Phi]] - 2*Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]])) + 
      gur[u, r, \[Theta], \[Phi]]*(-(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 1, 0][guu][u, r, \[Theta], \[Phi]] - 
           2*Derivative[1, 0, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])) + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][guu][u, r, \[Theta], \[Phi]] - 
          2*Derivative[1, 0, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + (Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, 
      r, \[Theta], \[Phi]]*
     ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*(Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
         \[Phi]] - 2*Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 1, 0][guu][u, r, \[Theta], \[Phi]] - 
          2*Derivative[1, 0, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) - 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][guu][
           u, r, \[Theta], \[Phi]] - 2*Derivative[1, 0, 0, 0][gu\[Phi]][u, r, 
            \[Theta], \[Phi]]))))/(4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) - ((g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       (-Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))*
     ((gu\[Phi][u, r, \[Theta], \[Phi]]^2*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]] - 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
         gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]] + guu[u, r, \[Theta], \[Phi]]*
         (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]]))*Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, 
        r, \[Theta], \[Phi]] + gur[u, r, \[Theta], \[Phi]]*
       (-(gu\[Phi][u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], 
             \[Phi]]*Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, 
             \[Theta], \[Phi]] + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
            (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
              \[Phi]] - 2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, 
               \[Theta], \[Phi]]))) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
             g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
          g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
           (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
             \[Phi]] - 2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, 
              \[Theta], \[Phi]])) + (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
           2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]])*(2*Derivative[0, 0, 1, 0][gu\[Theta]][u, r, 
            \[Theta], \[Phi]] - Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, 
           r, \[Theta], \[Phi]]))))/(2*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])*(-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], 
      \[Phi]]*((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, 
          \[Theta], \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
       (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (2*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - 
   ((-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
      2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
          \[Theta], \[Phi]])*(Derivative[0, 0, 1, 0][gur][u, r, \[Theta], 
         \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], 
         \[Phi]]) + gur[u, r, \[Theta], \[Phi]]*
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) + 
   ((gur[u, r, \[Theta], \[Phi]]*(-(g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])) + 
      (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
          \[Theta], \[Phi]])*(Derivative[0, 0, 1, 0][gur][u, r, \[Theta], 
         \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], 
         \[Phi]]) + gur[u, r, \[Theta], \[Phi]]*
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) + 
   ((Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
      Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
      ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
            \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])/
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]) + 
      ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, 
         \[Theta], \[Phi]])/(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]))*
     ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
          \[Theta], \[Phi]])*(Derivative[0, 0, 1, 0][gur][u, r, \[Theta], 
         \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], 
         \[Phi]]) + gur[u, r, \[Theta], \[Phi]]*
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - 
   ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 1, 0][gur][u, 
         r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, 
         \[Theta], \[Phi]]) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))*
     ((gu\[Phi][u, r, \[Theta], \[Phi]]^2*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]] - 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
         gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]] + guu[u, r, \[Theta], \[Phi]]*
         (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]]))*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
        \[Theta], \[Phi]] + gur[u, r, \[Theta], \[Phi]]*
       (gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
          \[Phi]]*Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
          \[Phi]] - g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
             g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
          gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
             g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
             g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] - 
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
           (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
            Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
            Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
             \[Phi]])) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (2*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])*(-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], 
      \[Phi]]*(-((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
        (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])) + 
      gur[u, r, \[Theta], \[Phi]]*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], 
           \[Phi]]) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (2*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - 
   ((-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
      2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     (-((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
           \[Theta], \[Phi]])*(Derivative[0, 0, 1, 0][gur][u, r, \[Theta], 
          \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], 
          \[Phi]])) + gur[u, r, \[Theta], \[Phi]]*
       (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
            g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) + 
   ((Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
      Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])*
     (-((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
           \[Theta], \[Phi]])*(Derivative[0, 0, 1, 0][gur][u, r, \[Theta], 
          \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], 
          \[Phi]])) + gur[u, r, \[Theta], \[Phi]]*
       (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
            g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
     (-((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
           \[Theta], \[Phi]])*(Derivative[0, 0, 1, 0][gur][u, r, \[Theta], 
          \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], 
          \[Phi]])) + gur[u, r, \[Theta], \[Phi]]*
       (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
            g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) + 
   ((Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
      Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
      ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
            \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]])/
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]) + 
      ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
         \[Theta], \[Phi]])/(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]))*
     (-((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
           \[Theta], \[Phi]])*(Derivative[0, 0, 1, 0][gur][u, r, \[Theta], 
          \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], 
          \[Phi]])) + gur[u, r, \[Theta], \[Phi]]*
       (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
            g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - (Derivative[0, 1, 0, 0][gur][u, r, \[Theta], 
      \[Phi]]*(-((gu\[Phi][u, r, \[Theta], \[Phi]]^2*g\[Theta]\[Theta][u, r, 
           \[Theta], \[Phi]] - 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
          gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
           \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]] + guu[u, r, \[Theta], \[Phi]]*
          (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
           g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
             \[Theta], \[Phi]]))*(Derivative[0, 0, 1, 0][gur][u, r, \[Theta], 
          \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], 
          \[Phi]])) + gur[u, r, \[Theta], \[Phi]]*
       ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]])*Derivative[0, 0, 1, 0][guu][u, r, \[Theta], 
          \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]*
         (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
             g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
          g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
           (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
            Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
            Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
             \[Phi]])) + gu\[Phi][u, r, \[Theta], \[Phi]]*
         (-(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
            Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], 
             \[Phi]]) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
           (-Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
            Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
            Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
             \[Phi]])))))/(2*gur[u, r, \[Theta], \[Phi]]^3*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) + ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     (-((gu\[Phi][u, r, \[Theta], \[Phi]]^2*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
          gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
           \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]] + guu[u, r, \[Theta], \[Phi]]*
          (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
           g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
             \[Theta], \[Phi]]))*(Derivative[0, 0, 1, 0][gur][u, r, \[Theta], 
          \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], 
          \[Phi]])) + gur[u, r, \[Theta], \[Phi]]*
       ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]])*Derivative[0, 0, 1, 0][guu][u, r, \[Theta], 
          \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]*
         (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
             g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
          g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
           (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
            Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
            Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
             \[Phi]])) + gu\[Phi][u, r, \[Theta], \[Phi]]*
         (-(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
            Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], 
             \[Phi]]) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
           (-Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
            Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
            Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
             \[Phi]])))))/(2*gur[u, r, \[Theta], \[Phi]]^2*
     (2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) - 
   ((-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
      2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     (-((gu\[Phi][u, r, \[Theta], \[Phi]]^2*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
          gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
           \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]] + guu[u, r, \[Theta], \[Phi]]*
          (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
           g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
             \[Theta], \[Phi]]))*(Derivative[0, 0, 1, 0][gur][u, r, \[Theta], 
          \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], 
          \[Phi]])) + gur[u, r, \[Theta], \[Phi]]*
       ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]])*Derivative[0, 0, 1, 0][guu][u, r, \[Theta], 
          \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]*
         (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
             g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
          g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
           (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
            Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
            Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
             \[Phi]])) + gu\[Phi][u, r, \[Theta], \[Phi]]*
         (-(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
            Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], 
             \[Phi]]) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
           (-Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
            Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
            Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
             \[Phi]])))))/(2*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) + 
   ((-(gur[u, r, \[Theta], \[Phi]]*(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
            \[Phi]] - 2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, 
             \[Theta], \[Phi]]))) + 
      (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, 
        \[Theta], \[Phi]])*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
      2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) + 
   ((gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
     (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
      2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) + 
   ((Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
      Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])*
     (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
        \[Phi]]*(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
        \[Phi]]*(-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]) - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - 
   ((gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
     (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
        \[Phi]]*(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
        \[Phi]]*(-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]) - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) - 
   ((gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
          2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]])) + (-(gu\[Phi][u, r, \[Theta], \[Phi]]*
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]) + 
        gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], 
        \[Phi]])*(gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], 
         \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], 
         \[Phi]]) + gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
        \[Theta], \[Phi]]*(-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], 
          \[Phi]] + Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], 
         \[Phi]]) + gur[u, r, \[Theta], \[Phi]]*
       (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
           Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
           Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]])) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) - 
   ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
     (-(gu\[Theta][u, r, \[Theta], \[Phi]]^2*g\[Phi]\[Phi][u, r, \[Theta], 
         \[Phi]]*Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2*
       Derivative[0, 0, 0, 1][guu][u, r, \[Theta], \[Phi]] - 
      gur[u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][guu][u, 
        r, \[Theta], \[Phi]] + gur[u, r, \[Theta], \[Phi]]*
       gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]]*Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
      gur[u, r, \[Theta], \[Phi]]*gu\[Theta][u, r, \[Theta], \[Phi]]*
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][gu\[Phi]][
        u, r, \[Theta], \[Phi]] - guu[u, r, \[Theta], \[Phi]]*
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], 
         \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], 
         \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][gu\[Phi]][
        u, r, \[Theta], \[Phi]] + gu\[Phi][u, r, \[Theta], \[Phi]]^2*
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*gu\[Theta][u, r, \[Theta], \[Phi]]*
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      gur[u, r, \[Theta], \[Phi]]*gu\[Theta][u, r, \[Theta], \[Phi]]*
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
      gu\[Phi][u, r, \[Theta], \[Phi]]*(2*gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
        gur[u, r, \[Theta], \[Phi]]*(-(g\[Theta]\[Phi][u, r, \[Theta], 
             \[Phi]]*(Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], 
              \[Phi]] - Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], 
              \[Phi]] + Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, 
              \[Theta], \[Phi]])) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
           Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (2*gur[u, r, \[Theta], \[Phi]]^2*
     (2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) + 
   ((-(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
           gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 0, 1][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
       gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
       gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
          g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
      (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
       Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
     (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
         \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
         \[Theta], \[Phi]])*(Derivative[0, 0, 1, 1][gur][u, r, \[Theta], 
        \[Phi]] - Derivative[0, 1, 0, 1][gu\[Theta]][u, r, \[Theta], 
        \[Phi]]) + Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]]*
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
         Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])) + 
     gur[u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, 
         r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, 
         \[Theta], \[Phi]] + Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, 
         \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gu\[Theta]][u, r, 
          \[Theta], \[Phi]] - Derivative[0, 0, 1, 0][gu\[Phi]][u, r, 
          \[Theta], \[Phi]] - Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, 
          \[Theta], \[Phi]]) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[1, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 0, 0, 2][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 0, 1, 1][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
         Derivative[1, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])))/
    (2*gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   (-((-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
            gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
        gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
           g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
        gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
           g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
       (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])) - 
     (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
         \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])*(Derivative[0, 0, 2, 0][gur][u, r, \[Theta], 
        \[Phi]] - Derivative[0, 1, 1, 0][gu\[Theta]][u, r, \[Theta], 
        \[Phi]]) + Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]]*
      (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
           g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (-Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
         Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
         Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])) + 
     gur[u, r, \[Theta], \[Phi]]*
      (-(Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
       Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
        (-Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
         Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
         Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]) - 
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 1, 0][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (-Derivative[0, 0, 1, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
         Derivative[0, 0, 2, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
         Derivative[1, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])))/
    (2*gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - 
   (-((g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
           g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
          2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))*
       Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]]) + 
     Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]*
      (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
           gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[1, 0, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
       gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
          g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
       gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
          g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) - 
     gur[u, r, \[Theta], \[Phi]]*
      ((Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
         2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
        Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] + 
       Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]*
        Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 1, 0][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (Derivative[1, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
         2*Derivative[1, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
           \[Phi]])) + (gu\[Phi][u, r, \[Theta], \[Phi]]*
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]] - 
       gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
         \[Phi]])*Derivative[1, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], 
       \[Phi]])/(2*gur[u, r, \[Theta], \[Phi]]*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) - 
   ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
      Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]] + 
     Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[1, 0, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        Derivative[1, 0, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
       gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
       gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
          g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]) + 
     gur[u, r, \[Theta], \[Phi]]*
      (-(Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
       Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]*
        Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[1, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        Derivative[1, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
     (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
      Derivative[1, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])/
    (2*gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - 
   ((Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
       (-(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[1, 0, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
        gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
           g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
        gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
           g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))/
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]]) + (Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, 
        r, \[Theta], \[Phi]]*(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
        gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
           g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] + 
        gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
           g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]]) - 
     ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]*
       (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
            g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
        2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])^2 - 
     ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
        \[Theta], \[Phi]]*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], 
           \[Phi]]) + 2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])^2 + Derivative[1, 0, 1, 0][gur][u, r, \[Theta], 
      \[Phi]] + Derivative[1, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
     ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[1, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]])/
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]]) + 
     ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[1, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
        \[Theta], \[Phi]])/(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]]))/(2*gur[u, r, \[Theta], \[Phi]]) + 
   (-((Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])*
       ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
          \[Phi]] - 2*gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
          \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][gu\[Theta]][u, r, 
          \[Theta], \[Phi]] + 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][
           gu\[Theta]][u, r, \[Theta], \[Phi]] + 
        2*gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]]*Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
        2*gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]]*Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
        gu\[Phi][u, r, \[Theta], \[Phi]]^2*Derivative[0, 1, 0, 0][
           g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
        2*gu\[Theta][u, r, \[Theta], \[Phi]]*gu\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] + 
        gu\[Theta][u, r, \[Theta], \[Phi]]^2*Derivative[0, 1, 0, 0][
           g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
        guu[u, r, \[Theta], \[Phi]]*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
            Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], 
             \[Phi]]) + 2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
           Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
           Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))) - 
     (gu\[Phi][u, r, \[Theta], \[Phi]]^2*g\[Theta]\[Theta][u, r, \[Theta], 
         \[Phi]] - 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
        gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
         \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
        g\[Phi]\[Phi][u, r, \[Theta], \[Phi]] + guu[u, r, \[Theta], \[Phi]]*
        (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
         g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
           \[Theta], \[Phi]]))*(Derivative[0, 1, 1, 0][gur][u, r, \[Theta], 
        \[Phi]] - Derivative[0, 2, 0, 0][gu\[Theta]][u, r, \[Theta], 
        \[Phi]]) + Derivative[0, 1, 0, 0][gur][u, r, \[Theta], \[Phi]]*
      ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
         g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 0, 1, 0][guu][u, r, \[Theta], 
         \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]*
        (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
            g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
           Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
           Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]])) + gu\[Phi][u, r, \[Theta], \[Phi]]*
        (-(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
           Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], 
            \[Phi]]) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
          (-Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
           Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
           Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]]))) + gur[u, r, \[Theta], \[Phi]]*
      (Derivative[0, 0, 1, 0][guu][u, r, \[Theta], \[Phi]]*
        (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][
             g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
         2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
         g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
          Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
         g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 1, 1, 0][guu][u, r, \[Theta], 
         \[Phi]] + Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]*
        (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
            g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
           Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
           Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]])) + Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], 
         \[Phi]]*(-(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
           Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], 
            \[Phi]]) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
          (-Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
           Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
           Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]])) + gu\[Theta][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]*
          Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
         Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
           Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
           Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]) + 
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 1, 0, 0][
            g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 1, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
           Derivative[0, 1, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
           Derivative[1, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]])) + gu\[Phi][u, r, \[Theta], \[Phi]]*
        (-(Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
           Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], 
            \[Phi]]) + Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, 
           \[Theta], \[Phi]]*(-Derivative[0, 0, 0, 1][gu\[Theta]][u, r, 
             \[Theta], \[Phi]] + Derivative[0, 0, 1, 0][gu\[Phi]][u, r, 
            \[Theta], \[Phi]] + Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, 
            \[Theta], \[Phi]]) - g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[1, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
         g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
          (-Derivative[0, 1, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
           Derivative[0, 1, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
           Derivative[1, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]]))))/(2*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])), ((Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
      Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])*
     ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
        \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]*
       (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gur][
           u, r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, 
           \[Theta], \[Phi]])) + gu\[Phi][u, r, \[Theta], \[Phi]]*
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 1, 0][gur][
           u, r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, 
           \[Theta], \[Phi]]) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - 
   (((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
        \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]*
       (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gur][
           u, r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, 
           \[Theta], \[Phi]])) + gu\[Phi][u, r, \[Theta], \[Phi]]*
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 1, 0][gur][
           u, r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, 
           \[Theta], \[Phi]]) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])))*
     (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
      Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
      ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
            \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])/
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]) + 
      ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, 
         \[Theta], \[Phi]])/(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])))/(4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) + 
   ((gur[u, r, \[Theta], \[Phi]]*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
           \[Phi]]) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
        \[Theta], \[Phi]])*Derivative[1, 0, 0, 0][gur][u, r, \[Theta], 
      \[Phi]])/(2*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) + 
   ((gur[u, r, \[Theta], \[Phi]]*(-(g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])) + 
      (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]])/
    (2*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
      Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
      ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
            \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])/
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]) + 
      ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, 
         \[Theta], \[Phi]])/(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]))*Derivative[1, 0, 0, 0][gur][u, r, \[Theta], 
      \[Phi]])/(2*gur[u, r, \[Theta], \[Phi]]^2) + 
   (Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]*
     (-((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*(Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
          \[Phi]] - 2*Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]])) + 
      gur[u, r, \[Theta], \[Phi]]*(-(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 1, 0][guu][u, r, \[Theta], \[Phi]] - 
           2*Derivative[1, 0, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])) + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][guu][u, r, \[Theta], \[Phi]] - 
          2*Derivative[1, 0, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + (Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
      \[Theta], \[Phi]]*((gu\[Phi][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]] - 
        gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
          \[Phi]])*(Derivative[0, 1, 0, 0][guu][u, r, \[Theta], \[Phi]] - 
        2*Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 1, 0][guu][u, r, \[Theta], \[Phi]] - 
          2*Derivative[1, 0, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) - 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][guu][
           u, r, \[Theta], \[Phi]] - 2*Derivative[1, 0, 0, 0][gu\[Phi]][u, r, 
            \[Theta], \[Phi]]))))/(4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) - 
   ((gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
        g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         (-2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]] + Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
           \[Phi]])) + (gu\[Phi][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]] - 
        gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
          \[Phi]])*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
        \[Phi]])*((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, 
          \[Theta], \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
       (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) - 
   ((g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       (-Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))*
     ((gu\[Phi][u, r, \[Theta], \[Phi]]^2*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]] - 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
         gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]] + guu[u, r, \[Theta], \[Phi]]*
         (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]]))*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
        \[Theta], \[Phi]] + gur[u, r, \[Theta], \[Phi]]*
       (gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
          \[Phi]]*Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
          \[Phi]] - g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
             g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
          gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
             g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
             g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] - 
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
           (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
            Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
            Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
             \[Phi]])) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (2*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])*(-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
      Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])*
     (-((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
           \[Theta], \[Phi]])*(Derivative[0, 0, 1, 0][gur][u, r, \[Theta], 
          \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], 
          \[Phi]])) + gur[u, r, \[Theta], \[Phi]]*
       (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
            g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - 
   ((gur[u, r, \[Theta], \[Phi]]*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
           \[Phi]]) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
        \[Theta], \[Phi]])*
     (-((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
           \[Theta], \[Phi]])*(Derivative[0, 0, 1, 0][gur][u, r, \[Theta], 
          \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], 
          \[Phi]])) + gur[u, r, \[Theta], \[Phi]]*
       (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
            g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) - 
   ((g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     (-((gu\[Phi][u, r, \[Theta], \[Phi]]^2*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
          gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
           \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]] + guu[u, r, \[Theta], \[Phi]]*
          (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
           g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
             \[Theta], \[Phi]]))*(Derivative[0, 0, 1, 0][gur][u, r, \[Theta], 
          \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], 
          \[Phi]])) + gur[u, r, \[Theta], \[Phi]]*
       ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]])*Derivative[0, 0, 1, 0][guu][u, r, \[Theta], 
          \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]*
         (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
             g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
          g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
           (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
            Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
            Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
             \[Phi]])) + gu\[Phi][u, r, \[Theta], \[Phi]]*
         (-(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
            Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], 
             \[Phi]]) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
           (-Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
            Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
            Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
             \[Phi]])))))/(2*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])*(-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((gur[u, r, \[Theta], \[Phi]]*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
           \[Phi]]) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
        \[Theta], \[Phi]])*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
      2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) + 
   ((gur[u, r, \[Theta], \[Phi]]*(-(g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])) + 
      (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
      2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) - 
   (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]]*
     (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
        \[Phi]]*(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
        \[Phi]]*(-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]) - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])))/
    (2*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - 
   ((-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
      2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
        \[Phi]]*(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
        \[Phi]]*(-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]) - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])))/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) + 
   ((Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
      Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])*
     (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
        \[Phi]]*(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
        \[Phi]]*(-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]) - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((gur[u, r, \[Theta], \[Phi]]*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
           \[Phi]]) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
        \[Theta], \[Phi]])*(gu\[Phi][u, r, \[Theta], \[Phi]]*
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
        \[Phi]]*(-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]) - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) + 
   ((Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
      Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
      ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
            \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])/
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]) + 
      ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, 
         \[Theta], \[Phi]])/(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]))*(gu\[Phi][u, r, \[Theta], \[Phi]]*
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
        \[Phi]]*(-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]) - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], 
      \[Phi]]*(gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], 
         \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], 
         \[Phi]]) + gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
        \[Theta], \[Phi]]*(-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], 
          \[Phi]] + Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], 
         \[Phi]]) + gur[u, r, \[Theta], \[Phi]]*
       (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
           Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
           Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]])) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])))/
    (2*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - 
   ((-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
      2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     (gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]]*(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
        \[Phi]]*(-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
           Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
           Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]])) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])))/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) + 
   ((-(gur[u, r, \[Theta], \[Phi]]*(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
            \[Phi]] - 2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, 
             \[Theta], \[Phi]]))) + 
      (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, 
        \[Theta], \[Phi]])*(gu\[Theta][u, r, \[Theta], \[Phi]]*
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gur][u, 
         r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, 
         \[Theta], \[Phi]]) + gu\[Phi][u, r, \[Theta], \[Phi]]*
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
           Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
           Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]])) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) + 
   ((Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
      Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
      ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
            \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]])/
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]) + 
      ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
         \[Theta], \[Phi]])/(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]))*(gu\[Theta][u, r, \[Theta], \[Phi]]*
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gur][u, 
         r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, 
         \[Theta], \[Phi]]) + gu\[Phi][u, r, \[Theta], \[Phi]]*
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
           Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
           Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]])) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - (Derivative[0, 1, 0, 0][gur][u, r, \[Theta], 
      \[Phi]]*(-(gu\[Theta][u, r, \[Theta], \[Phi]]^2*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][gur][u, r, \[Theta], 
         \[Phi]]) + gur[u, r, \[Theta], \[Phi]]*
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2*Derivative[0, 0, 0, 1][guu][
        u, r, \[Theta], \[Phi]] - gur[u, r, \[Theta], \[Phi]]*
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][guu][u, r, \[Theta], 
        \[Phi]] + gur[u, r, \[Theta], \[Phi]]*gu\[Theta][u, r, \[Theta], 
        \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
      gur[u, r, \[Theta], \[Phi]]*gu\[Theta][u, r, \[Theta], \[Phi]]*
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][gu\[Phi]][
        u, r, \[Theta], \[Phi]] - guu[u, r, \[Theta], \[Phi]]*
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], 
         \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], 
         \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][gu\[Phi]][
        u, r, \[Theta], \[Phi]] + gu\[Phi][u, r, \[Theta], \[Phi]]^2*
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*gu\[Theta][u, r, \[Theta], \[Phi]]*
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      gur[u, r, \[Theta], \[Phi]]*gu\[Theta][u, r, \[Theta], \[Phi]]*
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
      gu\[Phi][u, r, \[Theta], \[Phi]]*(2*gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
        gur[u, r, \[Theta], \[Phi]]*(-(g\[Theta]\[Phi][u, r, \[Theta], 
             \[Phi]]*(Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], 
              \[Phi]] - Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], 
              \[Phi]] + Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, 
              \[Theta], \[Phi]])) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
           Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (2*gur[u, r, \[Theta], \[Phi]]^3*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
     (-(gu\[Theta][u, r, \[Theta], \[Phi]]^2*g\[Phi]\[Phi][u, r, \[Theta], 
         \[Phi]]*Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2*
       Derivative[0, 0, 0, 1][guu][u, r, \[Theta], \[Phi]] - 
      gur[u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][guu][u, 
        r, \[Theta], \[Phi]] + gur[u, r, \[Theta], \[Phi]]*
       gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]]*Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
      gur[u, r, \[Theta], \[Phi]]*gu\[Theta][u, r, \[Theta], \[Phi]]*
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][gu\[Phi]][
        u, r, \[Theta], \[Phi]] - guu[u, r, \[Theta], \[Phi]]*
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], 
         \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], 
         \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][gu\[Phi]][
        u, r, \[Theta], \[Phi]] + gu\[Phi][u, r, \[Theta], \[Phi]]^2*
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*gu\[Theta][u, r, \[Theta], \[Phi]]*
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      gur[u, r, \[Theta], \[Phi]]*gu\[Theta][u, r, \[Theta], \[Phi]]*
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
      gu\[Phi][u, r, \[Theta], \[Phi]]*(2*gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
        gur[u, r, \[Theta], \[Phi]]*(-(g\[Theta]\[Phi][u, r, \[Theta], 
             \[Phi]]*(Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], 
              \[Phi]] - Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], 
              \[Phi]] + Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, 
              \[Theta], \[Phi]])) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
           Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (2*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])*(-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - 
   ((-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
      2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     (-(gu\[Theta][u, r, \[Theta], \[Phi]]^2*g\[Phi]\[Phi][u, r, \[Theta], 
         \[Phi]]*Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2*
       Derivative[0, 0, 0, 1][guu][u, r, \[Theta], \[Phi]] - 
      gur[u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][guu][u, 
        r, \[Theta], \[Phi]] + gur[u, r, \[Theta], \[Phi]]*
       gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]]*Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
      gur[u, r, \[Theta], \[Phi]]*gu\[Theta][u, r, \[Theta], \[Phi]]*
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][gu\[Phi]][
        u, r, \[Theta], \[Phi]] - guu[u, r, \[Theta], \[Phi]]*
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], 
         \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], 
         \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][gu\[Phi]][
        u, r, \[Theta], \[Phi]] + gu\[Phi][u, r, \[Theta], \[Phi]]^2*
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*gu\[Theta][u, r, \[Theta], \[Phi]]*
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      gur[u, r, \[Theta], \[Phi]]*gu\[Theta][u, r, \[Theta], \[Phi]]*
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
      gu\[Phi][u, r, \[Theta], \[Phi]]*(2*gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
        gur[u, r, \[Theta], \[Phi]]*(-(g\[Theta]\[Phi][u, r, \[Theta], 
             \[Phi]]*(Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], 
              \[Phi]] - Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], 
              \[Phi]] + Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, 
              \[Theta], \[Phi]])) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
           Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (2*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) - 
   ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 1, 0][gur][u, 
         r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, 
         \[Theta], \[Phi]]) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))*
     ((gu\[Phi][u, r, \[Theta], \[Phi]]^2*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]] - 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
         gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]] + guu[u, r, \[Theta], \[Phi]]*
         (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]]))*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, 
        \[Theta], \[Phi]] + gur[u, r, \[Theta], \[Phi]]*
       (gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
          \[Phi]]*(2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]] - Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
           \[Phi]]) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (-(gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
              g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
          gu\[Phi][u, r, \[Theta], \[Phi]]*
           (-2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], 
              \[Phi]] + Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
             \[Phi]])) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2*
         (2*Derivative[0, 0, 0, 1][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
          Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
             g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
           (-2*Derivative[0, 0, 0, 1][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
            Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
             \[Phi]])))))/(2*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])*(-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + (g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
      Derivative[0, 0, 0, 1][gu\[Phi]][u, r, \[Theta], \[Phi]]*
      (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
       Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
     gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
        g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]*
      (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
       Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
     g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
      Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]]*
      (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
       Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
     gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
        g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
      (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
       Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
     gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
       \[Phi]]*(Derivative[0, 0, 0, 2][gur][u, r, \[Theta], \[Phi]] - 
       Derivative[0, 1, 0, 1][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
     gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
       \[Phi]]*(-Derivative[0, 0, 0, 2][gur][u, r, \[Theta], \[Phi]] + 
       Derivative[0, 1, 0, 1][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
     Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]]*
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
         Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]) - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
     gur[u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, 
         r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gu\[Theta]][u, r, 
          \[Theta], \[Phi]] - Derivative[0, 0, 1, 0][gu\[Phi]][u, r, 
          \[Theta], \[Phi]] + Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, 
          \[Theta], \[Phi]]) - Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, 
         r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, 
         \[Theta], \[Phi]] + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 0, 0, 2][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 0, 1, 1][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
         Derivative[1, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]) - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        Derivative[1, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][gu\[Theta]][
       u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], 
        \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
     gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][
       u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], 
        \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
     g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][gu\[Phi]][
       u, r, \[Theta], \[Phi]]*(-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], 
         \[Phi]] + Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], 
        \[Phi]]) + gu\[Phi][u, r, \[Theta], \[Phi]]*
      Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
      (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
       Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
     gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
      (Derivative[0, 0, 1, 1][gur][u, r, \[Theta], \[Phi]] - 
       Derivative[0, 1, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
     gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
      (-Derivative[0, 0, 1, 1][gur][u, r, \[Theta], \[Phi]] + 
       Derivative[0, 1, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
     Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]]*
      (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])) + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
     gur[u, r, \[Theta], \[Phi]]*
      (-(Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])) + 
       Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
        Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] - 
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 0, 1, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 0, 2, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
         Derivative[1, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]) + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[1, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - 
   ((-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
           g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
      Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]] + 
     Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
      (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
           gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[1, 0, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
       gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
          g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
       gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
          g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
     gur[u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, 
         \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, 
         \[Theta], \[Phi]] - Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, 
         \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, 
         \[Theta], \[Phi]] - g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[1, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[1, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
     (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
         \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])*Derivative[1, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
       \[Theta], \[Phi]])/(2*gur[u, r, \[Theta], \[Phi]]*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) - 
   ((-(g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))*
      Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]] + 
     Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]*
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[1, 0, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        Derivative[1, 0, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
       gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
       gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
          g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]) + 
     gur[u, r, \[Theta], \[Phi]]*
      (-(Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
       (2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
        Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        Derivative[1, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (2*Derivative[1, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
         Derivative[1, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])) + 
     (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
      Derivative[1, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])/
    (2*gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - 
   ((Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]*
       (-(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[1, 0, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
        gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
           g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
        gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
           g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))/
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]]) + (Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
        \[Theta], \[Phi]]*(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
        gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
           g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] + 
        gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
           g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]]) - 
     ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
       (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
            g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
        2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])^2 - 
     ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, 
        \[Theta], \[Phi]]*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], 
           \[Phi]]) + 2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])^2 + Derivative[1, 0, 0, 1][gur][u, r, \[Theta], 
      \[Phi]] + Derivative[1, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
     ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[1, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])/
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]]) + 
     ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[1, 1, 0, 0][g\[Phi]\[Phi]][u, r, 
        \[Theta], \[Phi]])/(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]]))/(2*gur[u, r, \[Theta], \[Phi]]) + 
   (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2*Derivative[0, 0, 0, 1][guu][u, 
       r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][gur][u, r, \[Theta], 
       \[Phi]] - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
      g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][guu][u, r, 
       \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][gur][u, r, \[Theta], 
       \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
       \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], 
       \[Phi]]*Derivative[0, 1, 0, 0][gur][u, r, \[Theta], \[Phi]] - 
     gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
      Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 0, 0][gur][u, r, \[Theta], \[Phi]] - 
     2*gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
       \[Phi]]*Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
     gur[u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
      Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
     gur[u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
      Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
       \[Phi]]*(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
       Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
     2*gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
       \[Phi]]*Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
     2*gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
       \[Phi]]*Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]*
      (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
       Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) - 
     gur[u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
      Derivative[0, 0, 0, 1][guu][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
     gu\[Phi][u, r, \[Theta], \[Phi]]^2*
      (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
       Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])*
      Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
     2*gur[u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
      Derivative[0, 0, 0, 1][guu][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
     gu\[Theta][u, r, \[Theta], \[Phi]]^2*Derivative[0, 0, 0, 1][gur][u, r, 
       \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, 
       \[Theta], \[Phi]] - gur[u, r, \[Theta], \[Phi]]*
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][guu][
       u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, 
       \[Theta], \[Phi]] + gur[u, r, \[Theta], \[Phi]]*
      gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][gu\[Theta]][
       u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, 
       \[Theta], \[Phi]] - gur[u, r, \[Theta], \[Phi]]*
      gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][gu\[Phi]][u, 
       r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, 
       \[Theta], \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
      Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] - 
     guu[u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], 
        \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])*
      (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][
           g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
       2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) - 
     gu\[Theta][u, r, \[Theta], \[Phi]]^2*g\[Phi]\[Phi][u, r, \[Theta], 
       \[Phi]]*Derivative[0, 1, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
     gur[u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2*
      Derivative[0, 1, 0, 1][guu][u, r, \[Theta], \[Phi]] - 
     gur[u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
      g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 1][guu][u, r, 
       \[Theta], \[Phi]] + gur[u, r, \[Theta], \[Phi]]*
      gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
       \[Phi]]*Derivative[0, 1, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
     gur[u, r, \[Theta], \[Phi]]*gu\[Theta][u, r, \[Theta], \[Phi]]*
      g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 1, 0][gu\[Phi]][
       u, r, \[Theta], \[Phi]] - guu[u, r, \[Theta], \[Phi]]*
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])*(Derivative[0, 1, 0, 1][gur][u, r, \[Theta], 
        \[Phi]] - Derivative[0, 2, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
     gu\[Theta][u, r, \[Theta], \[Phi]]^2*g\[Phi]\[Phi][u, r, \[Theta], 
       \[Phi]]*Derivative[0, 2, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
     gu\[Phi][u, r, \[Theta], \[Phi]]^2*g\[Theta]\[Theta][u, r, \[Theta], 
       \[Phi]]*(-Derivative[0, 1, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
       Derivative[0, 2, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
     gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 0, 0][gur][u, r, \[Theta], \[Phi]]*
      Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] + 
     gur[u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]*
      Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] + 
     gur[u, r, \[Theta], \[Phi]]*gu\[Theta][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]*
      Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
     gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
       \[Phi]]*Derivative[0, 1, 0, 0][gur][u, r, \[Theta], \[Phi]]*
      Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] - 
     gur[u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]*
      Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] - 
     gur[u, r, \[Theta], \[Phi]]*gu\[Theta][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
      Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
     Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]*
      (2*gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
         \[Phi]]*(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
       gur[u, r, \[Theta], \[Phi]]*(-(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
           (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
            Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
            Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
             \[Phi]])) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
          Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])) + 
     gur[u, r, \[Theta], \[Phi]]*gu\[Theta][u, r, \[Theta], \[Phi]]*
      g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
      Derivative[1, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
     gur[u, r, \[Theta], \[Phi]]*gu\[Theta][u, r, \[Theta], \[Phi]]*
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
      Derivative[1, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
     gu\[Phi][u, r, \[Theta], \[Phi]]*
      (2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
       2*gu\[Theta][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gur][u, 
          r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
         \[Theta], \[Phi]] + 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 1, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 2, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
       Derivative[0, 1, 0, 0][gur][u, r, \[Theta], \[Phi]]*
        (-(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
           (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
            Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
            Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
             \[Phi]])) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
          Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
       gur[u, r, \[Theta], \[Phi]]*(-(Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][
            u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gu\[Theta]][u, r, 
             \[Theta], \[Phi]] - Derivative[0, 0, 1, 0][gu\[Phi]][u, r, 
             \[Theta], \[Phi]] + Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, 
             r, \[Theta], \[Phi]])) + Derivative[0, 1, 0, 0][
            g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]*
          Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] - 
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 1, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
           Derivative[0, 1, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
           Derivative[1, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]) + 
         g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
          Derivative[1, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])))/
    (2*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]]))}, 
 {-(((2*g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
       4*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] + 
       2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
      (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
        (-Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
         Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])))/
     (-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
       2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) - 
   ((2*g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
      4*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])))/
    (-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])^2 + 
   ((g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       (-Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))*
     (-(gur[u, r, \[Theta], \[Phi]]*(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
            \[Phi]] - 2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, 
             \[Theta], \[Phi]]))) + 
      (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, 
        \[Theta], \[Phi]]))/(2*gur[u, r, \[Theta], \[Phi]]*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])*(-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   (((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
        \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]*
       (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gur][
           u, r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, 
           \[Theta], \[Phi]])) + gu\[Phi][u, r, \[Theta], \[Phi]]*
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 1, 0][gur][
           u, r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, 
           \[Theta], \[Phi]]) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])))*
     (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])*(-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       (-Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))*
     (gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])*(-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 1, 0][gur][u, 
         r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, 
         \[Theta], \[Phi]]) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))*
     (gur[u, r, \[Theta], \[Phi]]*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
           \[Phi]]) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
        \[Theta], \[Phi]]))/(2*gur[u, r, \[Theta], \[Phi]]*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])*(-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   (((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
        \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]*
       (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gur][
           u, r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, 
           \[Theta], \[Phi]])) + gu\[Phi][u, r, \[Theta], \[Phi]]*
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 1, 0][gur][
           u, r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, 
           \[Theta], \[Phi]]) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])))*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) + ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))*
     (gur[u, r, \[Theta], \[Phi]]*
       (-(g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])) + 
      (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])*(-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   (Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
      (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
       Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
     Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]*
      (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
       Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
     g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
      (Derivative[0, 0, 1, 1][gur][u, r, \[Theta], \[Phi]] - 
       Derivative[0, 1, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
     g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
      (-Derivative[0, 0, 0, 2][gur][u, r, \[Theta], \[Phi]] + 
       Derivative[0, 1, 0, 1][gu\[Phi]][u, r, \[Theta], \[Phi]]))/
    (-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
     2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
       \[Theta], \[Phi]]) + 
   (Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]*
      (-Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
       Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
     Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
      (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
       Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
     g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
      (-Derivative[0, 0, 2, 0][gur][u, r, \[Theta], \[Phi]] + 
       Derivative[0, 1, 1, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
     g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
      (Derivative[0, 0, 1, 1][gur][u, r, \[Theta], \[Phi]] - 
       Derivative[0, 1, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))/
    (-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
     2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
       \[Theta], \[Phi]]) - (Derivative[0, 1, 0, 0][gur][u, r, \[Theta], 
      \[Phi]]*(Derivative[0, 1, 0, 0][guu][u, r, \[Theta], \[Phi]] - 
      2*Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]^2) - 
   ((g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
          \[Theta], \[Phi]])*(Derivative[0, 0, 1, 0][gur][u, r, \[Theta], 
         \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], 
         \[Phi]]) + gur[u, r, \[Theta], \[Phi]]*
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (2*gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])*(-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + (Derivative[0, 1, 0, 0][gur][u, r, \[Theta], 
      \[Phi]]*(-((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
        (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])) + 
      gur[u, r, \[Theta], \[Phi]]*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], 
           \[Phi]]) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (2*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - 
   ((g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
     (-((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
           \[Theta], \[Phi]])*(Derivative[0, 0, 1, 0][gur][u, r, \[Theta], 
          \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], 
          \[Phi]])) + gur[u, r, \[Theta], \[Phi]]*
       (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
            g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (2*gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])*(-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
      2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     (-((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
           \[Theta], \[Phi]])*(Derivative[0, 0, 1, 0][gur][u, r, \[Theta], 
          \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], 
          \[Phi]])) + gur[u, r, \[Theta], \[Phi]]*
       (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
            g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) + 
   (Derivative[0, 1, 0, 0][gur][u, r, \[Theta], \[Phi]]*
     (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
        \[Phi]]*(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
        \[Phi]]*(-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]) - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])))/
    (2*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - 
   ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
        \[Phi]]*(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
        \[Phi]]*(-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]) - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])))/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) + 
   ((-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
      2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
        \[Phi]]*(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
        \[Phi]]*(-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]) - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])))/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) - 
   ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
     (gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]]*(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
        \[Phi]]*(-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
           Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
           Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]])) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])))/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) + (Derivative[0, 2, 0, 0][guu][u, r, \[Theta], \[Phi]] - 
     2*Derivative[1, 1, 0, 0][gur][u, r, \[Theta], \[Phi]])/
    (2*gur[u, r, \[Theta], \[Phi]]) - 
   (-((Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])*
       (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][
            gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
        gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][
           g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
        gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][
           g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])) - 
     (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
         \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])*(Derivative[0, 1, 1, 0][gur][u, r, \[Theta], 
        \[Phi]] - Derivative[0, 2, 0, 0][gu\[Theta]][u, r, \[Theta], 
        \[Phi]]) + Derivative[0, 1, 0, 0][gur][u, r, \[Theta], \[Phi]]*
      (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
           g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (-Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
         Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
         Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])) + 
     gur[u, r, \[Theta], \[Phi]]*
      (-(Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
        (-Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
         Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
         Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]) - 
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 1, 0, 0][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (-Derivative[0, 1, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
         Derivative[0, 1, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
         Derivative[1, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])))/
    (2*gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - (g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
      (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
       Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])*
      Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
     g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]*
      (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
       Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
     gu\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gur][u, r, 
        \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], 
        \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], 
       \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]*
      (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
       Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])*
      Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] + 
     gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
       \[Phi]]*(Derivative[0, 1, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
       Derivative[0, 2, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
     gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
       \[Phi]]*(-Derivative[0, 1, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
       Derivative[0, 2, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
     Derivative[0, 1, 0, 0][gur][u, r, \[Theta], \[Phi]]*
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
         Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]) - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
     gur[u, r, \[Theta], \[Phi]]*(Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, 
         r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gu\[Theta]][u, r, 
          \[Theta], \[Phi]] - Derivative[0, 0, 1, 0][gu\[Phi]][u, r, 
          \[Theta], \[Phi]] + Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, 
          \[Theta], \[Phi]]) - Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, 
         r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, 
         \[Theta], \[Phi]] + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 1, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 1, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
         Derivative[1, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]) - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        Derivative[1, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])), 
  (Derivative[0, 1, 0, 0][gur][u, r, \[Theta], \[Phi]]*
     (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (gur[u, r, \[Theta], \[Phi]]*(-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
        2 + 2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])) - 
   (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][
         g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])^2/
    (-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])^2 + 
   (Derivative[0, 1, 0, 0][gur][u, r, \[Theta], \[Phi]]*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (gur[u, r, \[Theta], \[Phi]]*(2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
        2 - 2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])) + 
   ((-2*g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
      4*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])^2 - 
   (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])^2/
    (2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])^2 + 
   ((g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
     (2*g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
      4*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])^2 - 
   (2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
     (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    ((2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])*(-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - 
   (-Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]^2 + 
     Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
     g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
      Derivative[0, 2, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
     g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
      Derivative[0, 2, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])/
    (-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
     2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
       \[Theta], \[Phi]]) - 
   (Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]^2 - 
     Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
     g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
      Derivative[0, 2, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
     g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
      Derivative[0, 2, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])/
    (2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
     2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
       \[Theta], \[Phi]]), 
  (Derivative[0, 1, 0, 0][gur][u, r, \[Theta], \[Phi]]*
     (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
      Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]^2) + 
   ((g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       (-Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))*
     Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]])/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + (Derivative[0, 1, 0, 0][gur][u, r, \[Theta], 
      \[Phi]]*(-(gur[u, r, \[Theta], \[Phi]]*
        (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
            g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
            \[Phi]] - 2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, 
             \[Theta], \[Phi]]))) + 
      (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, 
        \[Theta], \[Phi]]))/(2*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) + ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))*
     Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - 
   ((-2*g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
      4*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])^2 + 
   ((Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
      Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - 
   ((2*g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
      4*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])^2 + 
   ((Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
      Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])*
     (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + (Derivative[0, 1, 0, 0][gur][u, r, \[Theta], 
      \[Phi]]*(gur[u, r, \[Theta], \[Phi]]*
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
     (gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])*(-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
     (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
      Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
      ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
            \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]])/
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]) + 
      ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
         \[Theta], \[Phi]])/(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])))/(2*gur[u, r, \[Theta], \[Phi]]*
     (-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - 
   ((gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) + ((Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
      Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
      ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
            \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]])/
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]) + 
      ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
         \[Theta], \[Phi]])/(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]))*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((-(gur[u, r, \[Theta], \[Phi]]*(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
            \[Phi]] - 2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, 
             \[Theta], \[Phi]]))) + 
      (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, 
        \[Theta], \[Phi]])*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
      2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) + 
   ((gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
     (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
      2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) - 
   ((gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
          2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]])) + (-(gu\[Phi][u, r, \[Theta], \[Phi]]*
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]) + 
        gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], 
        \[Phi]])*(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])*(-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
     (gur[u, r, \[Theta], \[Phi]]*
       (-(g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])) + 
      (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) + (Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], 
       \[Phi]]*Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], 
       \[Phi]] - Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
       \[Phi]]*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
       \[Phi]] + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
     g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])/
    (2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
     2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
       \[Theta], \[Phi]]) + 
   (Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
     Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] + 
     g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 1, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
     g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])/
    (-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
     2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
       \[Theta], \[Phi]]) - (Derivative[0, 1, 1, 0][gur][u, r, \[Theta], 
      \[Phi]] - Derivative[0, 2, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])/
    (2*gur[u, r, \[Theta], \[Phi]]) - 
   (-((g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
           g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
          2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))*
       Derivative[0, 1, 0, 0][gur][u, r, \[Theta], \[Phi]]) + 
     Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]*
      (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][
           gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
       gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][
          g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
       gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][
          g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) - 
     gur[u, r, \[Theta], \[Phi]]*
      ((Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
         2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] + 
       Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]*
        Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 1, 0][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 1, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
         2*Derivative[0, 1, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
           \[Phi]])) + (gu\[Phi][u, r, \[Theta], \[Phi]]*
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]] - 
       gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
         \[Phi]])*Derivative[0, 2, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], 
       \[Phi]])/(2*gur[u, r, \[Theta], \[Phi]]*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) - 
   ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
      Derivative[0, 1, 0, 0][gur][u, r, \[Theta], \[Phi]] + 
     Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
       gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
       gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][
          g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]) + 
     gur[u, r, \[Theta], \[Phi]]*
      (-(Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]*
         Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
       Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]*
        Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 1, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        Derivative[0, 1, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
     (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
      Derivative[0, 2, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])/
    (2*gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])), 
  (Derivative[0, 1, 0, 0][gur][u, r, \[Theta], \[Phi]]*
     (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
      Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]^2) + 
   ((g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       (-Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))*
     Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + (Derivative[0, 1, 0, 0][gur][u, r, \[Theta], 
      \[Phi]]*(gur[u, r, \[Theta], \[Phi]]*
       (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
            g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
        \[Theta], \[Phi]]))/(2*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) - ((g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
     (gur[u, r, \[Theta], \[Phi]]*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
           \[Phi]]) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
        \[Theta], \[Phi]]))/(2*gur[u, r, \[Theta], \[Phi]]*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])*(-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 1, 0][gur][u, 
         r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, 
         \[Theta], \[Phi]]) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))*
     Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - 
   ((-2*g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
      4*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])^2 + 
   ((Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
      Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((gur[u, r, \[Theta], \[Phi]]*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
           \[Phi]]) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
        \[Theta], \[Phi]])*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) + 
   ((gur[u, r, \[Theta], \[Phi]]*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
           \[Phi]]) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
        \[Theta], \[Phi]])*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
      2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) - 
   ((2*g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
      4*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])^2 + 
   ((Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
      Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])*
     (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((-(gur[u, r, \[Theta], \[Phi]]*(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
            \[Phi]] - 2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, 
             \[Theta], \[Phi]]))) + 
      (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, 
        \[Theta], \[Phi]])*(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])*(-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + (Derivative[0, 1, 0, 0][gur][u, r, \[Theta], 
      \[Phi]]*(gur[u, r, \[Theta], \[Phi]]*
       (-(g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])) + 
      (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
      2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     (gur[u, r, \[Theta], \[Phi]]*
       (-(g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])) + 
      (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) - 
   ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
     (gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
        g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         (-2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]] + Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
           \[Phi]])) + (gu\[Phi][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]] - 
        gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
          \[Phi]])*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
        \[Phi]]))/(2*gur[u, r, \[Theta], \[Phi]]*
     (2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) + ((g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
     (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
      Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
      ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
            \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])/
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]) + 
      ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, 
         \[Theta], \[Phi]])/(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])))/(2*gur[u, r, \[Theta], \[Phi]]*
     (-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
      Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
      ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
            \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])/
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]) + 
      ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, 
         \[Theta], \[Phi]])/(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])))/(2*gur[u, r, \[Theta], \[Phi]]*
     (2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   (Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
     Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
     g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
     g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])/
    (2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
     2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
       \[Theta], \[Phi]]) + 
   (Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
     Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
     g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
     g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])/
    (-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
     2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
       \[Theta], \[Phi]]) - (Derivative[0, 1, 0, 1][gur][u, r, \[Theta], 
      \[Phi]] - Derivative[0, 2, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])/
    (2*gur[u, r, \[Theta], \[Phi]]) - 
   ((-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
           g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
      Derivative[0, 1, 0, 0][gur][u, r, \[Theta], \[Phi]] + 
     Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
      (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][
           gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
       gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][
          g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
       gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][
          g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
     gur[u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, 
         \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
         \[Theta], \[Phi]] - Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, 
         \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, 
         \[Theta], \[Phi]] - g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 1, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 1, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
     (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
         \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])*Derivative[0, 2, 0, 0][g\[Theta]\[Phi]][u, r, 
       \[Theta], \[Phi]])/(2*gur[u, r, \[Theta], \[Phi]]*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) - 
   ((-(g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))*
      Derivative[0, 1, 0, 0][gur][u, r, \[Theta], \[Phi]] + 
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
       gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
       gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][
          g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
      Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
     gur[u, r, \[Theta], \[Phi]]*
      (-(Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]*
         Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
       (2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        Derivative[0, 1, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (2*Derivative[0, 1, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 1, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])) + 
     (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
      Derivative[0, 2, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])/
    (2*gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]]))}, 
 {(Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]]*
     ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
        \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]*
       (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gur][
           u, r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, 
           \[Theta], \[Phi]])) + gu\[Phi][u, r, \[Theta], \[Phi]]*
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 1, 0][gur][
           u, r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, 
           \[Theta], \[Phi]]) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (2*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
      2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
        \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]*
       (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gur][
           u, r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, 
           \[Theta], \[Phi]])) + gu\[Phi][u, r, \[Theta], \[Phi]]*
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 1, 0][gur][
           u, r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, 
           \[Theta], \[Phi]]) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) + 
   ((Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
      Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])*
     ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
        \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]*
       (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gur][
           u, r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, 
           \[Theta], \[Phi]])) + gu\[Phi][u, r, \[Theta], \[Phi]]*
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 1, 0][gur][
           u, r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, 
           \[Theta], \[Phi]]) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - 
   (((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
        \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]*
       (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gur][
           u, r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, 
           \[Theta], \[Phi]])) + gu\[Phi][u, r, \[Theta], \[Phi]]*
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 1, 0][gur][
           u, r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, 
           \[Theta], \[Phi]]) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])))*
     (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
      Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
      ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
            \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]])/
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]) + 
      ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
         \[Theta], \[Phi]])/(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])))/(4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) - 
   ((-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
           g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
       2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
      Derivative[0, 1, 0, 0][guu][u, r, \[Theta], \[Phi]] + 
     Derivative[0, 0, 1, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]*
      (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
        (-Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
         Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])) + 
     Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]*
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
         Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])) + 
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])*Derivative[0, 1, 1, 0][guu][u, r, \[Theta], 
       \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]*
      (Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]*
        (-Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
         Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
       Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
        (-Derivative[0, 0, 2, 0][gur][u, r, \[Theta], \[Phi]] + 
         Derivative[0, 1, 1, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 0, 1, 1][gur][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 1, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])) + 
     gu\[Phi][u, r, \[Theta], \[Phi]]*
      (Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
       Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]*
        (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
         Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 0, 2, 0][gur][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 1, 1, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        (-Derivative[0, 0, 1, 1][gur][u, r, \[Theta], \[Phi]] + 
         Derivative[0, 1, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])))/
    (2*gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], 
      \[Phi]]*(Derivative[0, 1, 0, 0][guu][u, r, \[Theta], \[Phi]] - 
      2*Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]^2) - 
   ((Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
      Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])*
     Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]])/
    (2*gur[u, r, \[Theta], \[Phi]]^2) + 
   (Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
     (-((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*(Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
          \[Phi]] - 2*Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]])) + 
      gur[u, r, \[Theta], \[Phi]]*(-(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 1, 0][guu][u, r, \[Theta], \[Phi]] - 
           2*Derivative[1, 0, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])) + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][guu][u, r, \[Theta], \[Phi]] - 
          2*Derivative[1, 0, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + (Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, 
      r, \[Theta], \[Phi]]*
     ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*(Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
         \[Phi]] - 2*Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 1, 0][guu][u, r, \[Theta], \[Phi]] - 
          2*Derivative[1, 0, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) - 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][guu][
           u, r, \[Theta], \[Phi]] - 2*Derivative[1, 0, 0, 0][gu\[Phi]][u, r, 
            \[Theta], \[Phi]]))))/(4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) - ((g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       (-Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))*
     ((gu\[Phi][u, r, \[Theta], \[Phi]]^2*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]] - 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
         gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]] + guu[u, r, \[Theta], \[Phi]]*
         (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]]))*Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, 
        r, \[Theta], \[Phi]] + gur[u, r, \[Theta], \[Phi]]*
       (-(gu\[Phi][u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], 
             \[Phi]]*Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, 
             \[Theta], \[Phi]] + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
            (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
              \[Phi]] - 2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, 
               \[Theta], \[Phi]]))) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
             g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
          g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
           (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
             \[Phi]] - 2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, 
              \[Theta], \[Phi]])) + (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
           2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]])*(2*Derivative[0, 0, 1, 0][gu\[Theta]][u, r, 
            \[Theta], \[Phi]] - Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, 
           r, \[Theta], \[Phi]]))))/(2*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])*(-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], 
      \[Phi]]*((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, 
          \[Theta], \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
       (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (2*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - 
   ((-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
      2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
          \[Theta], \[Phi]])*(Derivative[0, 0, 1, 0][gur][u, r, \[Theta], 
         \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], 
         \[Phi]]) + gur[u, r, \[Theta], \[Phi]]*
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) + 
   ((gur[u, r, \[Theta], \[Phi]]*(-(g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])) + 
      (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
          \[Theta], \[Phi]])*(Derivative[0, 0, 1, 0][gur][u, r, \[Theta], 
         \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], 
         \[Phi]]) + gur[u, r, \[Theta], \[Phi]]*
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) + 
   ((Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
      Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
      ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
            \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])/
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]) + 
      ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, 
         \[Theta], \[Phi]])/(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]))*
     ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
          \[Theta], \[Phi]])*(Derivative[0, 0, 1, 0][gur][u, r, \[Theta], 
         \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], 
         \[Phi]]) + gur[u, r, \[Theta], \[Phi]]*
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - 
   ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 1, 0][gur][u, 
         r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, 
         \[Theta], \[Phi]]) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))*
     ((gu\[Phi][u, r, \[Theta], \[Phi]]^2*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]] - 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
         gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]] + guu[u, r, \[Theta], \[Phi]]*
         (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]]))*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
        \[Theta], \[Phi]] + gur[u, r, \[Theta], \[Phi]]*
       (gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
          \[Phi]]*Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
          \[Phi]] - g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
             g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
          gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
             g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
             g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] - 
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
           (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
            Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
            Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
             \[Phi]])) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (2*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])*(-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
      Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])*
     (-((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
           \[Theta], \[Phi]])*(Derivative[0, 0, 1, 0][gur][u, r, \[Theta], 
          \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], 
          \[Phi]])) + gur[u, r, \[Theta], \[Phi]]*
       (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
            g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
     (-((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
           \[Theta], \[Phi]])*(Derivative[0, 0, 1, 0][gur][u, r, \[Theta], 
          \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], 
          \[Phi]])) + gur[u, r, \[Theta], \[Phi]]*
       (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
            g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) + 
   ((Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
      Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
      ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
            \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]])/
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]) + 
      ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
         \[Theta], \[Phi]])/(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]))*
     (-((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
           \[Theta], \[Phi]])*(Derivative[0, 0, 1, 0][gur][u, r, \[Theta], 
          \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], 
          \[Phi]])) + gur[u, r, \[Theta], \[Phi]]*
       (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
            g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - (Derivative[0, 1, 0, 0][gur][u, r, \[Theta], 
      \[Phi]]*(-((gu\[Phi][u, r, \[Theta], \[Phi]]^2*g\[Theta]\[Theta][u, r, 
           \[Theta], \[Phi]] - 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
          gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
           \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]] + guu[u, r, \[Theta], \[Phi]]*
          (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
           g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
             \[Theta], \[Phi]]))*(Derivative[0, 0, 1, 0][gur][u, r, \[Theta], 
          \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], 
          \[Phi]])) + gur[u, r, \[Theta], \[Phi]]*
       ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]])*Derivative[0, 0, 1, 0][guu][u, r, \[Theta], 
          \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]*
         (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
             g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
          g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
           (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
            Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
            Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
             \[Phi]])) + gu\[Phi][u, r, \[Theta], \[Phi]]*
         (-(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
            Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], 
             \[Phi]]) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
           (-Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
            Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
            Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
             \[Phi]])))))/(2*gur[u, r, \[Theta], \[Phi]]^3*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) + ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     (-((gu\[Phi][u, r, \[Theta], \[Phi]]^2*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
          gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
           \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]] + guu[u, r, \[Theta], \[Phi]]*
          (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
           g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
             \[Theta], \[Phi]]))*(Derivative[0, 0, 1, 0][gur][u, r, \[Theta], 
          \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], 
          \[Phi]])) + gur[u, r, \[Theta], \[Phi]]*
       ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]])*Derivative[0, 0, 1, 0][guu][u, r, \[Theta], 
          \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]*
         (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
             g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
          g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
           (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
            Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
            Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
             \[Phi]])) + gu\[Phi][u, r, \[Theta], \[Phi]]*
         (-(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
            Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], 
             \[Phi]]) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
           (-Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
            Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
            Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
             \[Phi]])))))/(2*gur[u, r, \[Theta], \[Phi]]^2*
     (2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) - 
   ((-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
      2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     (-((gu\[Phi][u, r, \[Theta], \[Phi]]^2*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
          gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
           \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]] + guu[u, r, \[Theta], \[Phi]]*
          (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
           g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
             \[Theta], \[Phi]]))*(Derivative[0, 0, 1, 0][gur][u, r, \[Theta], 
          \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], 
          \[Phi]])) + gur[u, r, \[Theta], \[Phi]]*
       ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]])*Derivative[0, 0, 1, 0][guu][u, r, \[Theta], 
          \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]*
         (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
             g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
          g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
           (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
            Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
            Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
             \[Phi]])) + gu\[Phi][u, r, \[Theta], \[Phi]]*
         (-(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
            Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], 
             \[Phi]]) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
           (-Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
            Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
            Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
             \[Phi]])))))/(2*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) + 
   (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]]*
     (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
        \[Phi]]*(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
        \[Phi]]*(-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]) - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])))/
    (2*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
      2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
        \[Phi]]*(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
        \[Phi]]*(-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]) - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])))/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) + 
   ((Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
      Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])*
     (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
        \[Phi]]*(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
        \[Phi]]*(-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]) - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - 
   ((gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
     (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
        \[Phi]]*(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
        \[Phi]]*(-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]) - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) - 
   ((gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
          2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]])) + (-(gu\[Phi][u, r, \[Theta], \[Phi]]*
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]) + 
        gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], 
        \[Phi]])*(gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], 
         \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], 
         \[Phi]]) + gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
        \[Theta], \[Phi]]*(-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], 
          \[Phi]] + Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], 
         \[Phi]]) + gur[u, r, \[Theta], \[Phi]]*
       (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
           Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
           Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]])) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) - 
   ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
     (-(gu\[Theta][u, r, \[Theta], \[Phi]]^2*g\[Phi]\[Phi][u, r, \[Theta], 
         \[Phi]]*Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2*
       Derivative[0, 0, 0, 1][guu][u, r, \[Theta], \[Phi]] - 
      gur[u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][guu][u, 
        r, \[Theta], \[Phi]] + gur[u, r, \[Theta], \[Phi]]*
       gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]]*Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
      gur[u, r, \[Theta], \[Phi]]*gu\[Theta][u, r, \[Theta], \[Phi]]*
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][gu\[Phi]][
        u, r, \[Theta], \[Phi]] - guu[u, r, \[Theta], \[Phi]]*
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], 
         \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], 
         \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][gu\[Phi]][
        u, r, \[Theta], \[Phi]] + gu\[Phi][u, r, \[Theta], \[Phi]]^2*
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*gu\[Theta][u, r, \[Theta], \[Phi]]*
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      gur[u, r, \[Theta], \[Phi]]*gu\[Theta][u, r, \[Theta], \[Phi]]*
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
      gu\[Phi][u, r, \[Theta], \[Phi]]*(2*gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
        gur[u, r, \[Theta], \[Phi]]*(-(g\[Theta]\[Phi][u, r, \[Theta], 
             \[Phi]]*(Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], 
              \[Phi]] - Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], 
              \[Phi]] + Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, 
              \[Theta], \[Phi]])) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
           Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (2*gur[u, r, \[Theta], \[Phi]]^2*
     (2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) + 
   ((-(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
           gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 0, 1][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
       gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
       gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
          g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
      (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
       Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
     (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
         \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
         \[Theta], \[Phi]])*(Derivative[0, 0, 1, 1][gur][u, r, \[Theta], 
        \[Phi]] - Derivative[0, 1, 0, 1][gu\[Theta]][u, r, \[Theta], 
        \[Phi]]) + Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]]*
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
         Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])) + 
     gur[u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, 
         r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, 
         \[Theta], \[Phi]] + Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, 
         \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gu\[Theta]][u, r, 
          \[Theta], \[Phi]] - Derivative[0, 0, 1, 0][gu\[Phi]][u, r, 
          \[Theta], \[Phi]] - Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, 
          \[Theta], \[Phi]]) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[1, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 0, 0, 2][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 0, 1, 1][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
         Derivative[1, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])))/
    (2*gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + (Derivative[0, 1, 1, 0][guu][u, r, \[Theta], 
      \[Phi]] - 2*Derivative[1, 0, 1, 0][gur][u, r, \[Theta], \[Phi]])/
    (2*gur[u, r, \[Theta], \[Phi]]) - 
   (g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
      Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]*
      (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
       Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
     gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
        g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]*
      (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
       Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
     g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
      Derivative[0, 0, 1, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]*
      (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
       Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
     gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
        g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
      (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
       Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
     gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
       \[Phi]]*(Derivative[0, 0, 1, 1][gur][u, r, \[Theta], \[Phi]] - 
       Derivative[0, 1, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
     gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
       \[Phi]]*(-Derivative[0, 0, 1, 1][gur][u, r, \[Theta], \[Phi]] + 
       Derivative[0, 1, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
     Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]]*
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
         Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]) - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
     gur[u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, 
         r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gu\[Theta]][u, r, 
          \[Theta], \[Phi]] - Derivative[0, 0, 1, 0][gu\[Phi]][u, r, 
          \[Theta], \[Phi]] + Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, 
          \[Theta], \[Phi]]) - Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, 
         r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, 
         \[Theta], \[Phi]] + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 0, 1, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 0, 2, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
         Derivative[1, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]) - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        Derivative[1, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + (Derivative[1, 0, 1, 0][gur][u, r, \[Theta], 
      \[Phi]] - Derivative[1, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])/
    (2*gur[u, r, \[Theta], \[Phi]]) + 
   (-((Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])*
       ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
          \[Phi]] - 2*gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
          \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][gu\[Theta]][u, r, 
          \[Theta], \[Phi]] + 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][
           gu\[Theta]][u, r, \[Theta], \[Phi]] + 
        2*gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]]*Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
        2*gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]]*Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
        gu\[Phi][u, r, \[Theta], \[Phi]]^2*Derivative[0, 1, 0, 0][
           g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
        2*gu\[Theta][u, r, \[Theta], \[Phi]]*gu\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] + 
        gu\[Theta][u, r, \[Theta], \[Phi]]^2*Derivative[0, 1, 0, 0][
           g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
        guu[u, r, \[Theta], \[Phi]]*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
            Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], 
             \[Phi]]) + 2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
           Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
           Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))) - 
     (gu\[Phi][u, r, \[Theta], \[Phi]]^2*g\[Theta]\[Theta][u, r, \[Theta], 
         \[Phi]] - 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
        gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
         \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
        g\[Phi]\[Phi][u, r, \[Theta], \[Phi]] + guu[u, r, \[Theta], \[Phi]]*
        (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
         g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
           \[Theta], \[Phi]]))*(Derivative[0, 1, 1, 0][gur][u, r, \[Theta], 
        \[Phi]] - Derivative[0, 2, 0, 0][gu\[Theta]][u, r, \[Theta], 
        \[Phi]]) + Derivative[0, 1, 0, 0][gur][u, r, \[Theta], \[Phi]]*
      ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
         g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 0, 1, 0][guu][u, r, \[Theta], 
         \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]*
        (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
            g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
           Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
           Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]])) + gu\[Phi][u, r, \[Theta], \[Phi]]*
        (-(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
           Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], 
            \[Phi]]) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
          (-Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
           Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
           Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]]))) + gur[u, r, \[Theta], \[Phi]]*
      (Derivative[0, 0, 1, 0][guu][u, r, \[Theta], \[Phi]]*
        (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][
             g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
         2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
         g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
          Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
         g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 1, 1, 0][guu][u, r, \[Theta], 
         \[Phi]] + Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]*
        (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
            g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
           Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
           Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]])) + Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], 
         \[Phi]]*(-(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
           Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], 
            \[Phi]]) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
          (-Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
           Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
           Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]])) + gu\[Theta][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]*
          Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
         Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
           Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
           Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]) + 
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 1, 0, 0][
            g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 1, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
           Derivative[0, 1, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
           Derivative[1, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]])) + gu\[Phi][u, r, \[Theta], \[Phi]]*
        (-(Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
           Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], 
            \[Phi]]) + Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, 
           \[Theta], \[Phi]]*(-Derivative[0, 0, 0, 1][gu\[Theta]][u, r, 
             \[Theta], \[Phi]] + Derivative[0, 0, 1, 0][gu\[Phi]][u, r, 
            \[Theta], \[Phi]] + Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, 
            \[Theta], \[Phi]]) - g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[1, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
         g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
          (-Derivative[0, 1, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
           Derivative[0, 1, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
           Derivative[1, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]]))))/(2*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])), (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]]*
     Derivative[0, 1, 0, 0][gur][u, r, \[Theta], \[Phi]])/
    gur[u, r, \[Theta], \[Phi]]^2 + 
   ((g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       (-Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))*
     Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]])/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 1, 0][gur][u, 
         r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, 
         \[Theta], \[Phi]]) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))*
     Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - 
   ((-2*g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
      4*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])^2 + 
   ((Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
      Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
      Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])*
     (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
     (gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])*(-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - (Derivative[0, 1, 0, 0][gur][u, r, \[Theta], 
      \[Phi]]*(Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
      Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
      ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
            \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]])/
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]) + 
      ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
         \[Theta], \[Phi]])/(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])))/(2*gur[u, r, \[Theta], \[Phi]]^2) + 
   ((g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
     (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
      Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
      ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
            \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]])/
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]) + 
      ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
         \[Theta], \[Phi]])/(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])))/(2*gur[u, r, \[Theta], \[Phi]]*
     (-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((-2*g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
      4*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])^2 - 
   ((gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) + ((Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
      Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
      ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
            \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]])/
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]) + 
      ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
         \[Theta], \[Phi]])/(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]))*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - 
   ((gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
          2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]])) + (-(gu\[Phi][u, r, \[Theta], \[Phi]]*
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]) + 
        gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], 
        \[Phi]])*(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])*(-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
     (gur[u, r, \[Theta], \[Phi]]*
       (-(g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])) + 
      (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) + (Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], 
       \[Phi]]*Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], 
       \[Phi]] - Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
       \[Phi]]*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
       \[Phi]] + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
     g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])/
    (2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
     2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
       \[Theta], \[Phi]]) - Derivative[0, 1, 1, 0][gur][u, r, \[Theta], 
     \[Phi]]/gur[u, r, \[Theta], \[Phi]] - 
   (Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
     Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
     g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
     g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])/
    (2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
     2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
       \[Theta], \[Phi]]) + 
   ((Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
       (-(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
        gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][
           g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
        gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][
           g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))/
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]]) + (Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, 
        r, \[Theta], \[Phi]]*(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
        gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][
           g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] + 
        gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][
           g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]]) - 
     ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]*
       (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][
            g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
        2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])^2 - 
     ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
        \[Theta], \[Phi]]*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], 
           \[Phi]]) + 2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])^2 + Derivative[0, 1, 1, 0][gur][u, r, \[Theta], 
      \[Phi]] + Derivative[0, 2, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
     ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 2, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]])/
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]]) + 
     ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 2, 0, 0][g\[Theta]\[Phi]][u, r, 
        \[Theta], \[Phi]])/(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]]))/(2*gur[u, r, \[Theta], \[Phi]]), 
  (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]]*
     (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
      Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]^2) - 
   (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
      Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])^2/
    (4*gur[u, r, \[Theta], \[Phi]]^2) - 
   (((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
        \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]*
       (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gur][
           u, r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, 
           \[Theta], \[Phi]])) + gu\[Phi][u, r, \[Theta], \[Phi]]*
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 1, 0][gur][
           u, r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, 
           \[Theta], \[Phi]]) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])))*
     Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]])/
    (4*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], 
      \[Phi]]*(gur[u, r, \[Theta], \[Phi]]*
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
          2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]])) + (-(gu\[Phi][u, r, \[Theta], \[Phi]]*
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]) + 
        gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], 
        \[Phi]]))/(2*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) - 
   ((-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
      2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     (gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
          2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]])) + (-(gu\[Phi][u, r, \[Theta], \[Phi]]*
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]) + 
        gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], 
        \[Phi]]))/(2*gur[u, r, \[Theta], \[Phi]]*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) + 
   ((Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
      Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])*
     (gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
          2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]])) + (-(gu\[Phi][u, r, \[Theta], \[Phi]]*
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]) + 
        gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], 
        \[Phi]]))/(4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) + ((Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
      Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])*
     (-(gur[u, r, \[Theta], \[Phi]]*(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
            \[Phi]] - 2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, 
             \[Theta], \[Phi]]))) + 
      (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, 
        \[Theta], \[Phi]]))/(4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) + (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]]*
     (gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
      2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     (gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) + 
   ((-(gur[u, r, \[Theta], \[Phi]]*(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
            \[Phi]] - 2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, 
             \[Theta], \[Phi]]))) + 
      (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, 
        \[Theta], \[Phi]])*(gur[u, r, \[Theta], \[Phi]]*
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) - 
   (gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])^2/
    (4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) - 
   ((gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
          2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]])) + (-(gu\[Phi][u, r, \[Theta], \[Phi]]*
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]) + 
        gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], 
        \[Phi]])*(gur[u, r, \[Theta], \[Phi]]*
       (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
            g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
        \[Theta], \[Phi]]))/(4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) + 
   (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]]*
     (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
      Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
      ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
            \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]])/
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]) + 
      ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
         \[Theta], \[Phi]])/(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])))/(2*gur[u, r, \[Theta], \[Phi]]^2) + 
   ((-(gur[u, r, \[Theta], \[Phi]]*(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
            \[Phi]] - 2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, 
             \[Theta], \[Phi]]))) + 
      (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, 
        \[Theta], \[Phi]])*(Derivative[0, 0, 1, 0][gur][u, r, \[Theta], 
       \[Phi]] + Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
      ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
            \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]])/
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]) + 
      ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
         \[Theta], \[Phi]])/(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])))/(4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) - (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
      Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
      ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
            \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]])/
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]) + 
      ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
         \[Theta], \[Phi]])/(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]))^2/(4*gur[u, r, \[Theta], \[Phi]]^2) + 
   ((gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
          2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]])) + (-(gu\[Phi][u, r, \[Theta], \[Phi]]*
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]) + 
        gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], 
        \[Phi]])*(gur[u, r, \[Theta], \[Phi]]*
       (-(g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])) + 
      (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) + 
   ((gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
          2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]])) + (-(gu\[Phi][u, r, \[Theta], \[Phi]]*
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]) + 
        gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], 
        \[Phi]])*(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
      Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
      ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
            \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])/
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]) + 
      ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, 
         \[Theta], \[Phi]])/(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])))/(4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) + (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]]*
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
         2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
           \[Phi]])) + gur[u, r, \[Theta], \[Phi]]*
      (Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
       Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
         2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]) + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 1, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 0, 0, 2][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
         2*Derivative[0, 0, 1, 1][g\[Theta]\[Phi]][u, r, \[Theta], 
           \[Phi]])) + (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 0, 1][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
       gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
       gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
          g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
      Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
     (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
      Derivative[0, 1, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]])/
    (2*gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - (Derivative[0, 0, 2, 0][gur][u, r, \[Theta], 
      \[Phi]] - Derivative[0, 1, 1, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])/
    (2*gur[u, r, \[Theta], \[Phi]]) - 
   (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]]*
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
     gur[u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][
         u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, 
         r, \[Theta], \[Phi]] - Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, 
         r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, 
         \[Theta], \[Phi]] + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 1, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 2, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 1, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
       gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
       gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
          g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
      Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] + 
     (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
      Derivative[0, 1, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])/
    (2*gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - (Derivative[0, 0, 2, 0][gur][u, r, \[Theta], 
      \[Phi]] + ((g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
        gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
           g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] + 
        gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
           g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]])/
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]]) - 
     ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
       (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
            g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
        2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]])/
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])^2 + 
     ((-(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 1, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
        gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
           g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
        gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
           g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])/
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]]) - 
     ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
          \[Theta], \[Phi]])*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, \[Theta], 
           \[Phi]]) + 2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])/
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])^2 + Derivative[0, 1, 1, 0][gu\[Theta]][u, r, 
      \[Theta], \[Phi]] + 
     ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 1, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]])/
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]]) + 
     ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 1, 0][g\[Theta]\[Phi]][u, r, 
        \[Theta], \[Phi]])/(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]]))/(2*gur[u, r, \[Theta], \[Phi]]) + 
   (Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]*
     (Derivative[0, 1, 0, 0][guu][u, r, \[Theta], \[Phi]] - 
      2*Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]]))/
    (4*gur[u, r, \[Theta], \[Phi]]^2) + 
   (Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]*
     Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]])/
    (2*gur[u, r, \[Theta], \[Phi]]^2) - 
   (Derivative[0, 1, 0, 0][gur][u, r, \[Theta], \[Phi]]*
     ((gu\[Phi][u, r, \[Theta], \[Phi]]^2*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]] - 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
         gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]] + guu[u, r, \[Theta], \[Phi]]*
         (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]]))*Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, 
        r, \[Theta], \[Phi]] + gur[u, r, \[Theta], \[Phi]]*
       (-(gu\[Phi][u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], 
             \[Phi]]*Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, 
             \[Theta], \[Phi]] + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
            (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
              \[Phi]] - 2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, 
               \[Theta], \[Phi]]))) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
             g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
          g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
           (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
             \[Phi]] - 2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, 
              \[Theta], \[Phi]])) + (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
           2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]])*(2*Derivative[0, 0, 1, 0][gu\[Theta]][u, r, 
            \[Theta], \[Phi]] - Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, 
           r, \[Theta], \[Phi]]))))/(2*gur[u, r, \[Theta], \[Phi]]^3*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) - ((g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
     ((gu\[Phi][u, r, \[Theta], \[Phi]]^2*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]] - 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
         gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]] + guu[u, r, \[Theta], \[Phi]]*
         (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]]))*Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, 
        r, \[Theta], \[Phi]] + gur[u, r, \[Theta], \[Phi]]*
       (-(gu\[Phi][u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], 
             \[Phi]]*Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, 
             \[Theta], \[Phi]] + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
            (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
              \[Phi]] - 2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, 
               \[Theta], \[Phi]]))) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
             g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
          g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
           (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
             \[Phi]] - 2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, 
              \[Theta], \[Phi]])) + (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
           2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]])*(2*Derivative[0, 0, 1, 0][gu\[Theta]][u, r, 
            \[Theta], \[Phi]] - Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, 
           r, \[Theta], \[Phi]]))))/(2*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])*(-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     ((gu\[Phi][u, r, \[Theta], \[Phi]]^2*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]] - 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
         gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]] + guu[u, r, \[Theta], \[Phi]]*
         (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]]))*Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, 
        r, \[Theta], \[Phi]] + gur[u, r, \[Theta], \[Phi]]*
       (-(gu\[Phi][u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], 
             \[Phi]]*Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, 
             \[Theta], \[Phi]] + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
            (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
              \[Phi]] - 2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, 
               \[Theta], \[Phi]]))) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
             g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
          g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
           (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
             \[Phi]] - 2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, 
              \[Theta], \[Phi]])) + (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
           2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]])*(2*Derivative[0, 0, 1, 0][gu\[Theta]][u, r, 
            \[Theta], \[Phi]] - Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, 
           r, \[Theta], \[Phi]]))))/(2*gur[u, r, \[Theta], \[Phi]]^2*
     (2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) - 
   ((-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
      2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     ((gu\[Phi][u, r, \[Theta], \[Phi]]^2*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]] - 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
         gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]] + guu[u, r, \[Theta], \[Phi]]*
         (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]]))*Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, 
        r, \[Theta], \[Phi]] + gur[u, r, \[Theta], \[Phi]]*
       (-(gu\[Phi][u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], 
             \[Phi]]*Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, 
             \[Theta], \[Phi]] + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
            (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
              \[Phi]] - 2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, 
               \[Theta], \[Phi]]))) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
             g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
          g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
           (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
             \[Phi]] - 2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, 
              \[Theta], \[Phi]])) + (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
           2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]])*(2*Derivative[0, 0, 1, 0][gu\[Theta]][u, r, 
            \[Theta], \[Phi]] - Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, 
           r, \[Theta], \[Phi]]))))/(2*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) + 
   (Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
     ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
          \[Theta], \[Phi]])*(Derivative[0, 0, 1, 0][gur][u, r, \[Theta], 
         \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], 
         \[Phi]]) + gur[u, r, \[Theta], \[Phi]]*
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (2*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - 
   ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
     ((gu\[Phi][u, r, \[Theta], \[Phi]]^2*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]] - 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
         gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]] + guu[u, r, \[Theta], \[Phi]]*
         (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]]))*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
        \[Theta], \[Phi]] + gur[u, r, \[Theta], \[Phi]]*
       (gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
          \[Phi]]*Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
          \[Phi]] - g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
             g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
          gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
             g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
             g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] - 
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
           (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
            Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
            Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
             \[Phi]])) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (gur[u, r, \[Theta], \[Phi]]^2*
     (2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) + (Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, 
      \[Theta], \[Phi]]*
     (-((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
           \[Theta], \[Phi]])*(Derivative[0, 0, 1, 0][gur][u, r, \[Theta], 
          \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], 
          \[Phi]])) + gur[u, r, \[Theta], \[Phi]]*
       (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
            g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - (Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, 
      r, \[Theta], \[Phi]]*(gu\[Phi][u, r, \[Theta], \[Phi]]*
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
        \[Phi]]*(-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]) - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   (Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]*
      ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
         g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
         \[Phi]] - 2*gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
         \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], 
         \[Phi]] + 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
        g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
       2*gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
         \[Phi]]*Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
       2*gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
         \[Phi]]*Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
       gu\[Phi][u, r, \[Theta], \[Phi]]^2*Derivative[0, 1, 0, 0][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
       2*gu\[Theta][u, r, \[Theta], \[Phi]]*gu\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] + 
       gu\[Theta][u, r, \[Theta], \[Phi]]^2*Derivative[0, 1, 0, 0][
          g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
       guu[u, r, \[Theta], \[Phi]]*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
           Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], 
            \[Phi]]) + 2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
         g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
          Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])) + 
     (gu\[Phi][u, r, \[Theta], \[Phi]]^2*g\[Theta]\[Theta][u, r, \[Theta], 
         \[Phi]] - 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
        gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
         \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
        g\[Phi]\[Phi][u, r, \[Theta], \[Phi]] + guu[u, r, \[Theta], \[Phi]]*
        (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
         g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
           \[Theta], \[Phi]]))*Derivative[0, 2, 0, 0][g\[Theta]\[Theta]][u, 
       r, \[Theta], \[Phi]] + Derivative[0, 1, 0, 0][gur][u, r, \[Theta], 
       \[Phi]]*(-(gu\[Phi][u, r, \[Theta], \[Phi]]*
         (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
             g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
           (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
             \[Phi]] - 2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, 
              \[Theta], \[Phi]]))) + gu\[Theta][u, r, \[Theta], \[Phi]]*
        (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
            g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
            \[Phi]] - 2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, 
             \[Theta], \[Phi]])) + (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
          2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
           \[Theta], \[Phi]])*(2*Derivative[0, 0, 1, 0][gu\[Theta]][u, r, 
           \[Theta], \[Phi]] - Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, 
          r, \[Theta], \[Phi]])) + gur[u, r, \[Theta], \[Phi]]*
      ((g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
            g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
            \[Phi]] - 2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, 
             \[Theta], \[Phi]]))*Derivative[0, 1, 0, 0][gu\[Theta]][u, r, 
         \[Theta], \[Phi]] - (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
         g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
            \[Phi]] - 2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, 
             \[Theta], \[Phi]]))*Derivative[0, 1, 0, 0][gu\[Phi]][u, r, 
         \[Theta], \[Phi]] - gu\[Phi][u, r, \[Theta], \[Phi]]*
        ((Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
           2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
          Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
         Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]*
          Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] + 
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 1, 1, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
         g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 1, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
            \[Phi]] - 2*Derivative[0, 1, 1, 0][g\[Theta]\[Phi]][u, r, 
             \[Theta], \[Phi]])) + gu\[Theta][u, r, \[Theta], \[Phi]]*
        ((Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
           2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
          Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] + 
         Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]*
          Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 1, 0][
            g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 1, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
            \[Phi]] - 2*Derivative[0, 1, 1, 0][g\[Theta]\[Phi]][u, r, 
             \[Theta], \[Phi]])) + 
       (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][
             g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
         2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
         g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
          Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
        (2*Derivative[0, 0, 1, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
         Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
         g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
           \[Theta], \[Phi]])*(2*Derivative[0, 1, 1, 0][gu\[Theta]][u, r, 
           \[Theta], \[Phi]] - Derivative[1, 1, 0, 0][g\[Theta]\[Theta]][u, 
          r, \[Theta], \[Phi]])))/(2*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) - Derivative[1, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], 
     \[Phi]]/(2*gur[u, r, \[Theta], \[Phi]]), 
  (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]]*
     (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
      Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]^2) - 
   ((Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
      Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])*
     (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
      Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))/
    (4*gur[u, r, \[Theta], \[Phi]]^2) - 
   (((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
        \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]*
       (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gur][
           u, r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, 
           \[Theta], \[Phi]])) + gu\[Phi][u, r, \[Theta], \[Phi]]*
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 1, 0][gur][
           u, r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, 
           \[Theta], \[Phi]]) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])))*
     Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])/
    (4*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], 
      \[Phi]]*(gur[u, r, \[Theta], \[Phi]]*
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - 
   ((-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
      2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     (gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) + 
   ((Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
      Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])*
     (gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
      Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])*
     (gur[u, r, \[Theta], \[Phi]]*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
           \[Phi]]) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
        \[Theta], \[Phi]]))/(4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) + 
   ((gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
     (gur[u, r, \[Theta], \[Phi]]*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
           \[Phi]]) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
        \[Theta], \[Phi]]))/(4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) + 
   ((gur[u, r, \[Theta], \[Phi]]*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
           \[Phi]]) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
        \[Theta], \[Phi]])*(Derivative[0, 0, 1, 0][gur][u, r, \[Theta], 
       \[Phi]] + Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
      ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
            \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]])/
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]) + 
      ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
         \[Theta], \[Phi]])/(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])))/(4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) + (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]]*
     (gur[u, r, \[Theta], \[Phi]]*
       (-(g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])) + 
      (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
      2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     (gur[u, r, \[Theta], \[Phi]]*
       (-(g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])) + 
      (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) - 
   ((gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
          2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]])) + (-(gu\[Phi][u, r, \[Theta], \[Phi]]*
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]) + 
        gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], 
        \[Phi]])*(gur[u, r, \[Theta], \[Phi]]*
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
        g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         (-2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]] + Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
           \[Phi]])) + (gu\[Phi][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]] - 
        gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
          \[Phi]])*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
        \[Phi]]))/(4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) + 
   (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]]*
     (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
      Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
      ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
            \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])/
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]) + 
      ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, 
         \[Theta], \[Phi]])/(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])))/(2*gur[u, r, \[Theta], \[Phi]]^2) + 
   ((gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
     (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
      Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
      ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
            \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])/
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]) + 
      ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, 
         \[Theta], \[Phi]])/(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])))/(4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) - ((Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
      Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
      ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
            \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]])/
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]) + 
      ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
         \[Theta], \[Phi]])/(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]))*(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], 
       \[Phi]] + Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
      ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
            \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])/
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]) + 
      ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, 
         \[Theta], \[Phi]])/(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])))/(4*gur[u, r, \[Theta], \[Phi]]^2) + 
   (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]]*
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
     gur[u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][
         u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, 
         r, \[Theta], \[Phi]] + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 0, 2][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
       Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 1, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 0, 1][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
       gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
       gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
          g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
      Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] + 
     (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
      Derivative[0, 1, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])/
    (2*gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - (Derivative[0, 0, 1, 1][gur][u, r, \[Theta], 
      \[Phi]] - Derivative[0, 1, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])/
    (2*gur[u, r, \[Theta], \[Phi]]) - 
   (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]]*
      (-(g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])) + 
     gur[u, r, \[Theta], \[Phi]]*
      (-(Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
       Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
        (2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 1, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (2*Derivative[0, 0, 1, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 0, 2, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])) + 
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 1, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
       gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
       gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
          g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
      Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
     (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
      Derivative[0, 1, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])/
    (2*gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - (Derivative[0, 0, 1, 1][gur][u, r, \[Theta], 
      \[Phi]] + ((g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
        gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
           g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] + 
        gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
           g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])/
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]]) - 
     ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
       (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
            g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
        2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])/
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])^2 + 
     ((-(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 1, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
        gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
           g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
        gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
           g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])/
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]]) - 
     ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
          \[Theta], \[Phi]])*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, \[Theta], 
           \[Phi]]) + 2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])/
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])^2 + Derivative[0, 1, 1, 0][gu\[Phi]][u, r, 
      \[Theta], \[Phi]] + 
     ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])/
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]]) + 
     ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 1, 0][g\[Phi]\[Phi]][u, r, 
        \[Theta], \[Phi]])/(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]]))/(2*gur[u, r, \[Theta], \[Phi]]) + 
   (Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
     (Derivative[0, 1, 0, 0][guu][u, r, \[Theta], \[Phi]] - 
      2*Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]]))/
    (4*gur[u, r, \[Theta], \[Phi]]^2) + 
   (Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
     Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]])/
    (2*gur[u, r, \[Theta], \[Phi]]^2) - 
   ((g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     ((gu\[Phi][u, r, \[Theta], \[Phi]]^2*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]] - 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
         gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]] + guu[u, r, \[Theta], \[Phi]]*
         (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]]))*Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, 
        r, \[Theta], \[Phi]] + gur[u, r, \[Theta], \[Phi]]*
       (-(gu\[Phi][u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], 
             \[Phi]]*Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, 
             \[Theta], \[Phi]] + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
            (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
              \[Phi]] - 2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, 
               \[Theta], \[Phi]]))) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
             g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
          g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
           (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
             \[Phi]] - 2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, 
              \[Theta], \[Phi]])) + (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
           2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]])*(2*Derivative[0, 0, 1, 0][gu\[Theta]][u, r, 
            \[Theta], \[Phi]] - Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, 
           r, \[Theta], \[Phi]]))))/(2*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])*(-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + (Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, 
      \[Theta], \[Phi]]*((gu\[Phi][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Theta][u, r, \[Theta], \[Phi]] - 
        gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]])*(Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - (Derivative[0, 1, 0, 0][gur][u, r, \[Theta], 
      \[Phi]]*((gu\[Phi][u, r, \[Theta], \[Phi]]^2*g\[Theta]\[Theta][u, r, 
          \[Theta], \[Phi]] - 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
         gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]] + guu[u, r, \[Theta], \[Phi]]*
         (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]]))*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
        \[Theta], \[Phi]] + gur[u, r, \[Theta], \[Phi]]*
       (gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
          \[Phi]]*Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
          \[Phi]] - g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
             g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
          gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
             g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
             g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] - 
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
           (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
            Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
            Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
             \[Phi]])) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (2*gur[u, r, \[Theta], \[Phi]]^3*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - 
   ((-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
      2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     ((gu\[Phi][u, r, \[Theta], \[Phi]]^2*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]] - 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
         gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]] + guu[u, r, \[Theta], \[Phi]]*
         (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]]))*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
        \[Theta], \[Phi]] + gur[u, r, \[Theta], \[Phi]]*
       (gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
          \[Phi]]*Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
          \[Phi]] - g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
             g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
          gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
             g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
             g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] - 
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
           (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
            Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
            Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
             \[Phi]])) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (2*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) + 
   (Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]*
     (gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]]*(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
        \[Phi]]*(-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
           Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
           Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]])) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - 
   ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
     ((gu\[Phi][u, r, \[Theta], \[Phi]]^2*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]] - 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
         gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]] + guu[u, r, \[Theta], \[Phi]]*
         (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]]))*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, 
        \[Theta], \[Phi]] + gur[u, r, \[Theta], \[Phi]]*
       (gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
          \[Phi]]*(2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]] - Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
           \[Phi]]) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (-(gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
              g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
          gu\[Phi][u, r, \[Theta], \[Phi]]*
           (-2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], 
              \[Phi]] + Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
             \[Phi]])) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2*
         (2*Derivative[0, 0, 0, 1][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
          Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
             g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
           (-2*Derivative[0, 0, 0, 1][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
            Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
             \[Phi]])))))/(2*gur[u, r, \[Theta], \[Phi]]^2*
     (2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) + (Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
       \[Phi]]*((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
         g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
         \[Phi]] - 2*gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
         \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], 
         \[Phi]] + 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
        g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
       2*gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
         \[Phi]]*Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
       2*gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
         \[Phi]]*Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
       gu\[Phi][u, r, \[Theta], \[Phi]]^2*Derivative[0, 1, 0, 0][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
       2*gu\[Theta][u, r, \[Theta], \[Phi]]*gu\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] + 
       gu\[Theta][u, r, \[Theta], \[Phi]]^2*Derivative[0, 1, 0, 0][
          g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
       guu[u, r, \[Theta], \[Phi]]*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
           Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], 
            \[Phi]]) + 2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
         g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
          Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])) + 
     (gu\[Phi][u, r, \[Theta], \[Phi]]^2*g\[Theta]\[Theta][u, r, \[Theta], 
         \[Phi]] - 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
        gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
         \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
        g\[Phi]\[Phi][u, r, \[Theta], \[Phi]] + guu[u, r, \[Theta], \[Phi]]*
        (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
         g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
           \[Theta], \[Phi]]))*Derivative[0, 2, 0, 0][g\[Theta]\[Phi]][u, r, 
       \[Theta], \[Phi]] + Derivative[0, 1, 0, 0][gur][u, r, \[Theta], 
       \[Phi]]*(gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, 
         \[Theta], \[Phi]] - g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
            g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
         gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
            g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        (gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
            g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] - 
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
           Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
           Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]])) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2*
        (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
         Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
         Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])) + 
     gur[u, r, \[Theta], \[Phi]]*(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]*
        Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
       (gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
            g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
         gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
            g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] + 
       gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]*
        Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
       gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
         \[Phi]]*Derivative[0, 1, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
         \[Phi]] - g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]*
          Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
         Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]*
          Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
         gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 1][
            g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
         gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 1, 0][
            g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
       Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]*
        (gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
            g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] - 
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
           Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
           Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]])) + 2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
         Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
         Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]) + 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]*
          Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
         gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 1, 0][
            g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
           Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
           Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]) - 
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 1, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
           Derivative[0, 1, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
           Derivative[1, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]])) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2*
        (Derivative[0, 1, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
         Derivative[0, 1, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
         Derivative[1, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])))/
    (2*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - Derivative[1, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
     \[Theta], \[Phi]]/(2*gur[u, r, \[Theta], \[Phi]])}, 
 {(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]]*
     ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
        \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]*
       (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gur][
           u, r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, 
           \[Theta], \[Phi]])) + gu\[Phi][u, r, \[Theta], \[Phi]]*
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 1, 0][gur][
           u, r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, 
           \[Theta], \[Phi]]) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (2*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
      2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
        \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]*
       (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gur][
           u, r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, 
           \[Theta], \[Phi]])) + gu\[Phi][u, r, \[Theta], \[Phi]]*
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 1, 0][gur][
           u, r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, 
           \[Theta], \[Phi]]) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) + 
   ((Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
      Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])*
     ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
        \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]*
       (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gur][
           u, r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, 
           \[Theta], \[Phi]])) + gu\[Phi][u, r, \[Theta], \[Phi]]*
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 1, 0][gur][
           u, r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, 
           \[Theta], \[Phi]]) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - 
   (((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
        \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]*
       (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gur][
           u, r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, 
           \[Theta], \[Phi]])) + gu\[Phi][u, r, \[Theta], \[Phi]]*
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 1, 0][gur][
           u, r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, 
           \[Theta], \[Phi]]) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])))*
     (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
      Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
      ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
            \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])/
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]) + 
      ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, 
         \[Theta], \[Phi]])/(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])))/(4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) - 
   ((-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
           g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
       2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
      Derivative[0, 1, 0, 0][guu][u, r, \[Theta], \[Phi]] + 
     Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]]*
      (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
        (-Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
         Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])) + 
     Derivative[0, 0, 0, 1][gu\[Phi]][u, r, \[Theta], \[Phi]]*
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
         Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])) + 
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])*Derivative[0, 1, 0, 1][guu][u, r, \[Theta], 
       \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]*
      (Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]*
        (-Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
         Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
       Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
        (-Derivative[0, 0, 1, 1][gur][u, r, \[Theta], \[Phi]] + 
         Derivative[0, 1, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 0, 0, 2][gur][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 1, 0, 1][gu\[Phi]][u, r, \[Theta], \[Phi]])) + 
     gu\[Phi][u, r, \[Theta], \[Phi]]*
      (Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
       Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]*
        (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
         Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 0, 1, 1][gur][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 1, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        (-Derivative[0, 0, 0, 2][gur][u, r, \[Theta], \[Phi]] + 
         Derivative[0, 1, 0, 1][gu\[Phi]][u, r, \[Theta], \[Phi]])))/
    (2*gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], 
      \[Phi]]*(Derivative[0, 1, 0, 0][guu][u, r, \[Theta], \[Phi]] - 
      2*Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]^2) - 
   ((Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
      Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])*
     Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]])/
    (2*gur[u, r, \[Theta], \[Phi]]^2) + 
   (Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]*
     (-((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*(Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
          \[Phi]] - 2*Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]])) + 
      gur[u, r, \[Theta], \[Phi]]*(-(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 1, 0][guu][u, r, \[Theta], \[Phi]] - 
           2*Derivative[1, 0, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])) + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][guu][u, r, \[Theta], \[Phi]] - 
          2*Derivative[1, 0, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + (Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
      \[Theta], \[Phi]]*((gu\[Phi][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]] - 
        gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
          \[Phi]])*(Derivative[0, 1, 0, 0][guu][u, r, \[Theta], \[Phi]] - 
        2*Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 1, 0][guu][u, r, \[Theta], \[Phi]] - 
          2*Derivative[1, 0, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) - 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][guu][
           u, r, \[Theta], \[Phi]] - 2*Derivative[1, 0, 0, 0][gu\[Phi]][u, r, 
            \[Theta], \[Phi]]))))/(4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) - 
   ((gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
        g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         (-2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]] + Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
           \[Phi]])) + (gu\[Phi][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]] - 
        gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
          \[Phi]])*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
        \[Phi]])*((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, 
          \[Theta], \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
       (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) - 
   ((g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       (-Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))*
     ((gu\[Phi][u, r, \[Theta], \[Phi]]^2*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]] - 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
         gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]] + guu[u, r, \[Theta], \[Phi]]*
         (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]]))*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
        \[Theta], \[Phi]] + gur[u, r, \[Theta], \[Phi]]*
       (gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
          \[Phi]]*Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
          \[Phi]] - g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
             g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
          gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
             g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
             g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] - 
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
           (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
            Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
            Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
             \[Phi]])) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (2*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])*(-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], 
      \[Phi]]*(-((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
        (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])) + 
      gur[u, r, \[Theta], \[Phi]]*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], 
           \[Phi]]) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (2*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
      2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     (-((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
           \[Theta], \[Phi]])*(Derivative[0, 0, 1, 0][gur][u, r, \[Theta], 
          \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], 
          \[Phi]])) + gur[u, r, \[Theta], \[Phi]]*
       (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
            g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) + 
   ((Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
      Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])*
     (-((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
           \[Theta], \[Phi]])*(Derivative[0, 0, 1, 0][gur][u, r, \[Theta], 
          \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], 
          \[Phi]])) + gur[u, r, \[Theta], \[Phi]]*
       (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
            g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - 
   ((gur[u, r, \[Theta], \[Phi]]*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
           \[Phi]]) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
        \[Theta], \[Phi]])*
     (-((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
           \[Theta], \[Phi]])*(Derivative[0, 0, 1, 0][gur][u, r, \[Theta], 
          \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], 
          \[Phi]])) + gur[u, r, \[Theta], \[Phi]]*
       (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
            g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) - 
   ((g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     (-((gu\[Phi][u, r, \[Theta], \[Phi]]^2*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
          gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
           \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]] + guu[u, r, \[Theta], \[Phi]]*
          (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
           g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
             \[Theta], \[Phi]]))*(Derivative[0, 0, 1, 0][gur][u, r, \[Theta], 
          \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], 
          \[Phi]])) + gur[u, r, \[Theta], \[Phi]]*
       ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]])*Derivative[0, 0, 1, 0][guu][u, r, \[Theta], 
          \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]*
         (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
             g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
          g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
           (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
            Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
            Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
             \[Phi]])) + gu\[Phi][u, r, \[Theta], \[Phi]]*
         (-(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
            Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], 
             \[Phi]]) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
           (-Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
            Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
            Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
             \[Phi]])))))/(2*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])*(-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
      Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])*
     (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
        \[Phi]]*(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
        \[Phi]]*(-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]) - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((gur[u, r, \[Theta], \[Phi]]*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
           \[Phi]]) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
        \[Theta], \[Phi]])*(gu\[Phi][u, r, \[Theta], \[Phi]]*
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
        \[Phi]]*(-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]) - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) + 
   ((Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
      Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
      ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
            \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])/
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]) + 
      ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, 
         \[Theta], \[Phi]])/(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]))*(gu\[Phi][u, r, \[Theta], \[Phi]]*
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
        \[Phi]]*(-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]) - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], 
      \[Phi]]*(gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], 
         \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], 
         \[Phi]]) + gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
        \[Theta], \[Phi]]*(-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], 
          \[Phi]] + Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], 
         \[Phi]]) + gur[u, r, \[Theta], \[Phi]]*
       (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
           Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
           Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]])) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])))/
    (2*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - 
   ((-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
      2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     (gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]]*(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
        \[Phi]]*(-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
           Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
           Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]])) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])))/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) + 
   ((-(gur[u, r, \[Theta], \[Phi]]*(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
            \[Phi]] - 2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, 
             \[Theta], \[Phi]]))) + 
      (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, 
        \[Theta], \[Phi]])*(gu\[Theta][u, r, \[Theta], \[Phi]]*
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gur][u, 
         r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, 
         \[Theta], \[Phi]]) + gu\[Phi][u, r, \[Theta], \[Phi]]*
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
           Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
           Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]])) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) + 
   ((Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
      Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
      ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
            \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]])/
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]) + 
      ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
         \[Theta], \[Phi]])/(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]))*(gu\[Theta][u, r, \[Theta], \[Phi]]*
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gur][u, 
         r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, 
         \[Theta], \[Phi]]) + gu\[Phi][u, r, \[Theta], \[Phi]]*
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
           Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
           Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]])) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - (Derivative[0, 1, 0, 0][gur][u, r, \[Theta], 
      \[Phi]]*(-(gu\[Theta][u, r, \[Theta], \[Phi]]^2*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][gur][u, r, \[Theta], 
         \[Phi]]) + gur[u, r, \[Theta], \[Phi]]*
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2*Derivative[0, 0, 0, 1][guu][
        u, r, \[Theta], \[Phi]] - gur[u, r, \[Theta], \[Phi]]*
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][guu][u, r, \[Theta], 
        \[Phi]] + gur[u, r, \[Theta], \[Phi]]*gu\[Theta][u, r, \[Theta], 
        \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
      gur[u, r, \[Theta], \[Phi]]*gu\[Theta][u, r, \[Theta], \[Phi]]*
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][gu\[Phi]][
        u, r, \[Theta], \[Phi]] - guu[u, r, \[Theta], \[Phi]]*
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], 
         \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], 
         \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][gu\[Phi]][
        u, r, \[Theta], \[Phi]] + gu\[Phi][u, r, \[Theta], \[Phi]]^2*
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*gu\[Theta][u, r, \[Theta], \[Phi]]*
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      gur[u, r, \[Theta], \[Phi]]*gu\[Theta][u, r, \[Theta], \[Phi]]*
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
      gu\[Phi][u, r, \[Theta], \[Phi]]*(2*gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
        gur[u, r, \[Theta], \[Phi]]*(-(g\[Theta]\[Phi][u, r, \[Theta], 
             \[Phi]]*(Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], 
              \[Phi]] - Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], 
              \[Phi]] + Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, 
              \[Theta], \[Phi]])) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
           Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (2*gur[u, r, \[Theta], \[Phi]]^3*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
     (-(gu\[Theta][u, r, \[Theta], \[Phi]]^2*g\[Phi]\[Phi][u, r, \[Theta], 
         \[Phi]]*Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2*
       Derivative[0, 0, 0, 1][guu][u, r, \[Theta], \[Phi]] - 
      gur[u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][guu][u, 
        r, \[Theta], \[Phi]] + gur[u, r, \[Theta], \[Phi]]*
       gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]]*Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
      gur[u, r, \[Theta], \[Phi]]*gu\[Theta][u, r, \[Theta], \[Phi]]*
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][gu\[Phi]][
        u, r, \[Theta], \[Phi]] - guu[u, r, \[Theta], \[Phi]]*
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], 
         \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], 
         \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][gu\[Phi]][
        u, r, \[Theta], \[Phi]] + gu\[Phi][u, r, \[Theta], \[Phi]]^2*
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*gu\[Theta][u, r, \[Theta], \[Phi]]*
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      gur[u, r, \[Theta], \[Phi]]*gu\[Theta][u, r, \[Theta], \[Phi]]*
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
      gu\[Phi][u, r, \[Theta], \[Phi]]*(2*gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
        gur[u, r, \[Theta], \[Phi]]*(-(g\[Theta]\[Phi][u, r, \[Theta], 
             \[Phi]]*(Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], 
              \[Phi]] - Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], 
              \[Phi]] + Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, 
              \[Theta], \[Phi]])) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
           Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (2*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])*(-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - 
   ((-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
      2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     (-(gu\[Theta][u, r, \[Theta], \[Phi]]^2*g\[Phi]\[Phi][u, r, \[Theta], 
         \[Phi]]*Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2*
       Derivative[0, 0, 0, 1][guu][u, r, \[Theta], \[Phi]] - 
      gur[u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][guu][u, 
        r, \[Theta], \[Phi]] + gur[u, r, \[Theta], \[Phi]]*
       gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]]*Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
      gur[u, r, \[Theta], \[Phi]]*gu\[Theta][u, r, \[Theta], \[Phi]]*
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][gu\[Phi]][
        u, r, \[Theta], \[Phi]] - guu[u, r, \[Theta], \[Phi]]*
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], 
         \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], 
         \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][gu\[Phi]][
        u, r, \[Theta], \[Phi]] + gu\[Phi][u, r, \[Theta], \[Phi]]^2*
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*gu\[Theta][u, r, \[Theta], \[Phi]]*
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      gur[u, r, \[Theta], \[Phi]]*gu\[Theta][u, r, \[Theta], \[Phi]]*
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
      gu\[Phi][u, r, \[Theta], \[Phi]]*(2*gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
        gur[u, r, \[Theta], \[Phi]]*(-(g\[Theta]\[Phi][u, r, \[Theta], 
             \[Phi]]*(Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], 
              \[Phi]] - Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], 
              \[Phi]] + Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, 
              \[Theta], \[Phi]])) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
           Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (2*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) - 
   ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 1, 0][gur][u, 
         r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, 
         \[Theta], \[Phi]]) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))*
     ((gu\[Phi][u, r, \[Theta], \[Phi]]^2*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]] - 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
         gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]] + guu[u, r, \[Theta], \[Phi]]*
         (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]]))*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, 
        \[Theta], \[Phi]] + gur[u, r, \[Theta], \[Phi]]*
       (gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
          \[Phi]]*(2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]] - Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
           \[Phi]]) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (-(gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
              g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
          gu\[Phi][u, r, \[Theta], \[Phi]]*
           (-2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], 
              \[Phi]] + Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
             \[Phi]])) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2*
         (2*Derivative[0, 0, 0, 1][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
          Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
             g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
           (-2*Derivative[0, 0, 0, 1][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
            Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
             \[Phi]])))))/(2*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])*(-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + (Derivative[0, 1, 0, 1][guu][u, r, \[Theta], 
      \[Phi]] - 2*Derivative[1, 0, 0, 1][gur][u, r, \[Theta], \[Phi]])/
    (2*gur[u, r, \[Theta], \[Phi]]) - 
   (-((-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
            gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
        gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
           g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
        gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
           g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
       (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])) - 
     (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
         \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])*(Derivative[0, 0, 1, 1][gur][u, r, \[Theta], 
        \[Phi]] - Derivative[0, 1, 0, 1][gu\[Theta]][u, r, \[Theta], 
        \[Phi]]) + Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]]*
      (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
           g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (-Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
         Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
         Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])) + 
     gur[u, r, \[Theta], \[Phi]]*
      (-(Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
       Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
        (-Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
         Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
         Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]) - 
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 1][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (-Derivative[0, 0, 0, 2][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
         Derivative[0, 0, 1, 1][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
         Derivative[1, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])))/
    (2*gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][gu\[Theta]][
       u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], 
        \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
     gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][
       u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], 
        \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
     g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][gu\[Phi]][
       u, r, \[Theta], \[Phi]]*(-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], 
         \[Phi]] + Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], 
        \[Phi]]) + gu\[Phi][u, r, \[Theta], \[Phi]]*
      Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
      (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
       Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
     gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
      (Derivative[0, 0, 1, 1][gur][u, r, \[Theta], \[Phi]] - 
       Derivative[0, 1, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
     gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
      (-Derivative[0, 0, 1, 1][gur][u, r, \[Theta], \[Phi]] + 
       Derivative[0, 1, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
     Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]]*
      (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])) + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
     gur[u, r, \[Theta], \[Phi]]*
      (-(Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])) + 
       Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
        Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] - 
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 0, 1, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 0, 2, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
         Derivative[1, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]) + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[1, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + (Derivative[1, 0, 0, 1][gur][u, r, \[Theta], 
      \[Phi]] - Derivative[1, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])/
    (2*gur[u, r, \[Theta], \[Phi]]) + 
   (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2*Derivative[0, 0, 0, 1][guu][u, 
       r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][gur][u, r, \[Theta], 
       \[Phi]] - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
      g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][guu][u, r, 
       \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][gur][u, r, \[Theta], 
       \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
       \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], 
       \[Phi]]*Derivative[0, 1, 0, 0][gur][u, r, \[Theta], \[Phi]] - 
     gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
      Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 0, 0][gur][u, r, \[Theta], \[Phi]] - 
     2*gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
       \[Phi]]*Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
     gur[u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
      Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
     gur[u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
      Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
       \[Phi]]*(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
       Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
     2*gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
       \[Phi]]*Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
     2*gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
       \[Phi]]*Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]*
      (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
       Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) - 
     gur[u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
      Derivative[0, 0, 0, 1][guu][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
     gu\[Phi][u, r, \[Theta], \[Phi]]^2*
      (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
       Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])*
      Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
     2*gur[u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
      Derivative[0, 0, 0, 1][guu][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
     gu\[Theta][u, r, \[Theta], \[Phi]]^2*Derivative[0, 0, 0, 1][gur][u, r, 
       \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, 
       \[Theta], \[Phi]] - gur[u, r, \[Theta], \[Phi]]*
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][guu][
       u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, 
       \[Theta], \[Phi]] + gur[u, r, \[Theta], \[Phi]]*
      gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][gu\[Theta]][
       u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, 
       \[Theta], \[Phi]] - gur[u, r, \[Theta], \[Phi]]*
      gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][gu\[Phi]][u, 
       r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, 
       \[Theta], \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
      Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] - 
     guu[u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], 
        \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])*
      (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][
           g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
       2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) - 
     gu\[Theta][u, r, \[Theta], \[Phi]]^2*g\[Phi]\[Phi][u, r, \[Theta], 
       \[Phi]]*Derivative[0, 1, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
     gur[u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2*
      Derivative[0, 1, 0, 1][guu][u, r, \[Theta], \[Phi]] - 
     gur[u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
      g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 1][guu][u, r, 
       \[Theta], \[Phi]] + gur[u, r, \[Theta], \[Phi]]*
      gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
       \[Phi]]*Derivative[0, 1, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
     gur[u, r, \[Theta], \[Phi]]*gu\[Theta][u, r, \[Theta], \[Phi]]*
      g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 1, 0][gu\[Phi]][
       u, r, \[Theta], \[Phi]] - guu[u, r, \[Theta], \[Phi]]*
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])*(Derivative[0, 1, 0, 1][gur][u, r, \[Theta], 
        \[Phi]] - Derivative[0, 2, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
     gu\[Theta][u, r, \[Theta], \[Phi]]^2*g\[Phi]\[Phi][u, r, \[Theta], 
       \[Phi]]*Derivative[0, 2, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
     gu\[Phi][u, r, \[Theta], \[Phi]]^2*g\[Theta]\[Theta][u, r, \[Theta], 
       \[Phi]]*(-Derivative[0, 1, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
       Derivative[0, 2, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
     gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 0, 0][gur][u, r, \[Theta], \[Phi]]*
      Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] + 
     gur[u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]*
      Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] + 
     gur[u, r, \[Theta], \[Phi]]*gu\[Theta][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]*
      Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
     gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
       \[Phi]]*Derivative[0, 1, 0, 0][gur][u, r, \[Theta], \[Phi]]*
      Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] - 
     gur[u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]*
      Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] - 
     gur[u, r, \[Theta], \[Phi]]*gu\[Theta][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
      Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
     Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]*
      (2*gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
         \[Phi]]*(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
       gur[u, r, \[Theta], \[Phi]]*(-(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
           (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
            Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
            Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
             \[Phi]])) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
          Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])) + 
     gur[u, r, \[Theta], \[Phi]]*gu\[Theta][u, r, \[Theta], \[Phi]]*
      g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
      Derivative[1, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
     gur[u, r, \[Theta], \[Phi]]*gu\[Theta][u, r, \[Theta], \[Phi]]*
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
      Derivative[1, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
     gu\[Phi][u, r, \[Theta], \[Phi]]*
      (2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
       2*gu\[Theta][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gur][u, 
          r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
         \[Theta], \[Phi]] + 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 1, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 2, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
       Derivative[0, 1, 0, 0][gur][u, r, \[Theta], \[Phi]]*
        (-(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
           (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
            Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
            Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
             \[Phi]])) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
          Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
       gur[u, r, \[Theta], \[Phi]]*(-(Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][
            u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gu\[Theta]][u, r, 
             \[Theta], \[Phi]] - Derivative[0, 0, 1, 0][gu\[Phi]][u, r, 
             \[Theta], \[Phi]] + Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, 
             r, \[Theta], \[Phi]])) + Derivative[0, 1, 0, 0][
            g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]*
          Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] - 
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 1, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
           Derivative[0, 1, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
           Derivative[1, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]) + 
         g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
          Derivative[1, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])))/
    (2*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])), 
  (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]]*
     Derivative[0, 1, 0, 0][gur][u, r, \[Theta], \[Phi]])/
    gur[u, r, \[Theta], \[Phi]]^2 + 
   ((g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       (-Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))*
     Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((2*g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
      4*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])^2 - 
   ((g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
     (gur[u, r, \[Theta], \[Phi]]*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
           \[Phi]]) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
        \[Theta], \[Phi]]))/(2*gur[u, r, \[Theta], \[Phi]]*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])*(-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 1, 0][gur][u, 
         r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, 
         \[Theta], \[Phi]]) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))*
     Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
      Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((gur[u, r, \[Theta], \[Phi]]*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
           \[Phi]]) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
        \[Theta], \[Phi]])*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) - ((2*g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
      4*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])^2 + 
   ((Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
      Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])*
     (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]*
     (-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((-(gur[u, r, \[Theta], \[Phi]]*(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
            \[Phi]] - 2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, 
             \[Theta], \[Phi]]))) + 
      (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, 
        \[Theta], \[Phi]])*(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])*(-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - 
   ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
     (gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
        g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         (-2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]] + Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
           \[Phi]])) + (gu\[Phi][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]] - 
        gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
          \[Phi]])*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
        \[Phi]]))/(2*gur[u, r, \[Theta], \[Phi]]*
     (2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) - (Derivative[0, 1, 0, 0][gur][u, r, \[Theta], \[Phi]]*
     (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
      Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
      ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
            \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])/
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]) + 
      ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, 
         \[Theta], \[Phi]])/(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])))/(2*gur[u, r, \[Theta], \[Phi]]^2) + 
   ((g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
     (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
      Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
      ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
            \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])/
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]) + 
      ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, 
         \[Theta], \[Phi]])/(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])))/(2*gur[u, r, \[Theta], \[Phi]]*
     (-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
      Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
      ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
            \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])/
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]) + 
      ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, 
         \[Theta], \[Phi]])/(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])))/(2*gur[u, r, \[Theta], \[Phi]]*
     (2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - Derivative[0, 1, 0, 1][gur][u, r, \[Theta], 
     \[Phi]]/gur[u, r, \[Theta], \[Phi]] - 
   (Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
     Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] + 
     g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
     g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])/
    (-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
     2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
       \[Theta], \[Phi]]) + 
   (Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
     Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
     g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
     g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
      Derivative[0, 1, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])/
    (-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
     2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
       \[Theta], \[Phi]]) + 
   (((-(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][
            gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
        gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][
           g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
        gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][
           g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])/
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]]) + (Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
        \[Theta], \[Phi]]*(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
        gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][
           g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] + 
        gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][
           g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]]) - 
     ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
       (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][
            g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
        2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])^2 - 
     ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, 
        \[Theta], \[Phi]]*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], 
           \[Phi]]) + 2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])^2 + Derivative[0, 1, 0, 1][gur][u, r, \[Theta], 
      \[Phi]] + Derivative[0, 2, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
     ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 2, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])/
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]]) + 
     ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 2, 0, 0][g\[Phi]\[Phi]][u, r, 
        \[Theta], \[Phi]])/(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]]))/(2*gur[u, r, \[Theta], \[Phi]]), 
  (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]]*
     (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
      Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]^2) - 
   ((Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
      Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])*
     (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
      Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))/
    (4*gur[u, r, \[Theta], \[Phi]]^2) + 
   (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]]*
     (-(gur[u, r, \[Theta], \[Phi]]*(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
            \[Phi]] - 2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, 
             \[Theta], \[Phi]]))) + 
      (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, 
        \[Theta], \[Phi]]))/(2*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) + 
   ((-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
      2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     (-(gur[u, r, \[Theta], \[Phi]]*(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
            \[Phi]] - 2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, 
             \[Theta], \[Phi]]))) + 
      (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, 
        \[Theta], \[Phi]]))/(2*gur[u, r, \[Theta], \[Phi]]*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) - 
   (((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
        \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]*
       (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gur][
           u, r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, 
           \[Theta], \[Phi]])) + gu\[Phi][u, r, \[Theta], \[Phi]]*
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 1, 0][gur][
           u, r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, 
           \[Theta], \[Phi]]) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])))*
     Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])/
    (4*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
      Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])*
     (gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], 
      \[Phi]]*(gur[u, r, \[Theta], \[Phi]]*
       (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
            g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
        \[Theta], \[Phi]]))/(2*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) - 
   ((-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
      2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     (gur[u, r, \[Theta], \[Phi]]*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
           \[Phi]]) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
        \[Theta], \[Phi]]))/(2*gur[u, r, \[Theta], \[Phi]]*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) + 
   ((Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
      Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])*
     (gur[u, r, \[Theta], \[Phi]]*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
           \[Phi]]) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
        \[Theta], \[Phi]]))/(4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) + 
   ((gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
     (gur[u, r, \[Theta], \[Phi]]*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
           \[Phi]]) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
        \[Theta], \[Phi]]))/(4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) + 
   (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]]*
     (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
      Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
      ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
            \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]])/
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]) + 
      ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
         \[Theta], \[Phi]])/(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])))/(2*gur[u, r, \[Theta], \[Phi]]^2) + 
   ((gur[u, r, \[Theta], \[Phi]]*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
           \[Phi]]) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
        \[Theta], \[Phi]])*(Derivative[0, 0, 1, 0][gur][u, r, \[Theta], 
       \[Phi]] + Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
      ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
            \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]])/
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]) + 
      ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
         \[Theta], \[Phi]])/(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])))/(4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) - 
   ((gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
          2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]])) + (-(gu\[Phi][u, r, \[Theta], \[Phi]]*
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]) + 
        gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], 
        \[Phi]])*(gur[u, r, \[Theta], \[Phi]]*
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
        g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         (-2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]] + Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
           \[Phi]])) + (gu\[Phi][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]] - 
        gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
          \[Phi]])*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
        \[Phi]]))/(4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) + 
   ((gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
     (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
      Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
      ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
            \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])/
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]) + 
      ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, 
         \[Theta], \[Phi]])/(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])))/(4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) - ((Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
      Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
      ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
            \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]])/
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]) + 
      ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
         \[Theta], \[Phi]])/(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]))*(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], 
       \[Phi]] + Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
      ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
            \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])/
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]) + 
      ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, 
         \[Theta], \[Phi]])/(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])))/(4*gur[u, r, \[Theta], \[Phi]]^2) - 
   (Derivative[0, 0, 1, 1][gur][u, r, \[Theta], \[Phi]] - 
     Derivative[0, 1, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]])/
    (2*gur[u, r, \[Theta], \[Phi]]) - 
   (-(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]]*
       (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
           g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
          2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]]))) - gur[u, r, \[Theta], \[Phi]]*
      (Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
       Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
         2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]) + 
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 1][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 0, 0, 2][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
         2*Derivative[0, 0, 1, 1][g\[Theta]\[Phi]][u, r, \[Theta], 
           \[Phi]])) + (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 0, 1][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
       gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
          g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
       gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
          g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
      Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
     (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
         \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])*Derivative[0, 1, 0, 1][g\[Theta]\[Theta]][u, r, 
       \[Theta], \[Phi]])/(2*gur[u, r, \[Theta], \[Phi]]*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) - (Derivative[0, 0, 1, 1][gur][u, r, \[Theta], \[Phi]] + 
     ((g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
           gu\[Theta]][u, r, \[Theta], \[Phi]] - 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
        gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
           g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] + 
        gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
           g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]])/
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]]) - 
     ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
       (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
            g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
        2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]])/
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])^2 + 
     ((-(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
        gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
           g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
        gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
           g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])/
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]]) - 
     ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
          \[Theta], \[Phi]])*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
           \[Phi]]) + 2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])/
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])^2 + Derivative[0, 1, 0, 1][gu\[Theta]][u, r, 
      \[Theta], \[Phi]] + 
     ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]])/
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]]) + 
     ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 1][g\[Theta]\[Phi]][u, r, 
        \[Theta], \[Phi]])/(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]]))/(2*gur[u, r, \[Theta], \[Phi]]) + 
   (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]]*
      (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
           g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
     gur[u, r, \[Theta], \[Phi]]*
      (-(Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
       Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] - 
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 1][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 2, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
     (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
           gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
       gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
          g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
       gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
          g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
      Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] + 
     (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
         \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])*Derivative[0, 1, 1, 0][g\[Theta]\[Phi]][u, r, 
       \[Theta], \[Phi]])/(2*gur[u, r, \[Theta], \[Phi]]*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) + (Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
      \[Phi]]*(Derivative[0, 1, 0, 0][guu][u, r, \[Theta], \[Phi]] - 
      2*Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]]))/
    (4*gur[u, r, \[Theta], \[Phi]]^2) + 
   (Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
     Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]])/
    (2*gur[u, r, \[Theta], \[Phi]]^2) - 
   ((g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     ((gu\[Phi][u, r, \[Theta], \[Phi]]^2*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]] - 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
         gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]] + guu[u, r, \[Theta], \[Phi]]*
         (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]]))*Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, 
        r, \[Theta], \[Phi]] + gur[u, r, \[Theta], \[Phi]]*
       (-(gu\[Phi][u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], 
             \[Phi]]*Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, 
             \[Theta], \[Phi]] + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
            (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
              \[Phi]] - 2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, 
               \[Theta], \[Phi]]))) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
             g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
          g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
           (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
             \[Phi]] - 2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, 
              \[Theta], \[Phi]])) + (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
           2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]])*(2*Derivative[0, 0, 1, 0][gu\[Theta]][u, r, 
            \[Theta], \[Phi]] - Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, 
           r, \[Theta], \[Phi]]))))/(2*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])*(-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + (Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, 
      \[Theta], \[Phi]]*((gu\[Phi][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Theta][u, r, \[Theta], \[Phi]] - 
        gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]])*(Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - (Derivative[0, 1, 0, 0][gur][u, r, \[Theta], 
      \[Phi]]*((gu\[Phi][u, r, \[Theta], \[Phi]]^2*g\[Theta]\[Theta][u, r, 
          \[Theta], \[Phi]] - 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
         gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]] + guu[u, r, \[Theta], \[Phi]]*
         (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]]))*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
        \[Theta], \[Phi]] + gur[u, r, \[Theta], \[Phi]]*
       (gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
          \[Phi]]*Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
          \[Phi]] - g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
             g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
          gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
             g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
             g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] - 
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
           (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
            Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
            Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
             \[Phi]])) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (2*gur[u, r, \[Theta], \[Phi]]^3*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - 
   ((-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
      2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     ((gu\[Phi][u, r, \[Theta], \[Phi]]^2*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]] - 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
         gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]] + guu[u, r, \[Theta], \[Phi]]*
         (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]]))*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
        \[Theta], \[Phi]] + gur[u, r, \[Theta], \[Phi]]*
       (gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
          \[Phi]]*Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
          \[Phi]] - g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
             g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
          gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
             g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
             g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] - 
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
           (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
            Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
            Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
             \[Phi]])) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (2*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) + 
   (Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]*
     (gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]]*(Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
        \[Phi]]*(-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
           Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
           Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]])) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - 
   ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
     ((gu\[Phi][u, r, \[Theta], \[Phi]]^2*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]] - 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
         gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]] + guu[u, r, \[Theta], \[Phi]]*
         (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]]))*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, 
        \[Theta], \[Phi]] + gur[u, r, \[Theta], \[Phi]]*
       (gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
          \[Phi]]*(2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]] - Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
           \[Phi]]) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (-(gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
              g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
          gu\[Phi][u, r, \[Theta], \[Phi]]*
           (-2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], 
              \[Phi]] + Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
             \[Phi]])) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2*
         (2*Derivative[0, 0, 0, 1][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
          Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
             g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
           (-2*Derivative[0, 0, 0, 1][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
            Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
             \[Phi]])))))/(2*gur[u, r, \[Theta], \[Phi]]^2*
     (2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) + (Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
       \[Phi]]*((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
         g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
         \[Phi]] - 2*gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
         \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], 
         \[Phi]] + 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
        g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
       2*gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
         \[Phi]]*Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
       2*gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
         \[Phi]]*Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
       gu\[Phi][u, r, \[Theta], \[Phi]]^2*Derivative[0, 1, 0, 0][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
       2*gu\[Theta][u, r, \[Theta], \[Phi]]*gu\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] + 
       gu\[Theta][u, r, \[Theta], \[Phi]]^2*Derivative[0, 1, 0, 0][
          g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
       guu[u, r, \[Theta], \[Phi]]*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
           Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], 
            \[Phi]]) + 2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
         g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
          Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])) + 
     (gu\[Phi][u, r, \[Theta], \[Phi]]^2*g\[Theta]\[Theta][u, r, \[Theta], 
         \[Phi]] - 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
        gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
         \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
        g\[Phi]\[Phi][u, r, \[Theta], \[Phi]] + guu[u, r, \[Theta], \[Phi]]*
        (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
         g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
           \[Theta], \[Phi]]))*Derivative[0, 2, 0, 0][g\[Theta]\[Phi]][u, r, 
       \[Theta], \[Phi]] + Derivative[0, 1, 0, 0][gur][u, r, \[Theta], 
       \[Phi]]*(gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, 
         \[Theta], \[Phi]] - g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
            g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
         gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
            g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        (gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
            g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] - 
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
           Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
           Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]])) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2*
        (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
         Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
         Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])) + 
     gur[u, r, \[Theta], \[Phi]]*(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]*
        Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
       (gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
            g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
         gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
            g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] + 
       gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]*
        Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
       gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
         \[Phi]]*Derivative[0, 1, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
         \[Phi]] - g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]*
          Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
         Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]*
          Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
         gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 1][
            g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
         gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 1, 0][
            g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
       Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]*
        (gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
            g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] - 
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
           Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
           Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]])) + 2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
         Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
         Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]) + 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]*
          Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
         gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 1, 0][
            g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
           Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
           Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]) - 
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 1, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
           Derivative[0, 1, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
           Derivative[1, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]])) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2*
        (Derivative[0, 1, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
         Derivative[0, 1, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
         Derivative[1, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])))/
    (2*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - Derivative[1, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
     \[Theta], \[Phi]]/(2*gur[u, r, \[Theta], \[Phi]]), 
  (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]]*
     (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
      Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]))/
    (2*gur[u, r, \[Theta], \[Phi]]^2) - 
   (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
      Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])^2/
    (4*gur[u, r, \[Theta], \[Phi]]^2) + 
   (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]]*
     (gur[u, r, \[Theta], \[Phi]]*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
           \[Phi]]) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
        \[Theta], \[Phi]]))/(2*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) + 
   ((-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
      2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     (gur[u, r, \[Theta], \[Phi]]*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
           \[Phi]]) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
        \[Theta], \[Phi]]))/(2*gur[u, r, \[Theta], \[Phi]]*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) - 
   (gur[u, r, \[Theta], \[Phi]]*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
           \[Phi]]) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
        \[Theta], \[Phi]])^2/(4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) - 
   (((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
        \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]*
       (g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gur][
           u, r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, 
           \[Theta], \[Phi]])) + gu\[Phi][u, r, \[Theta], \[Phi]]*
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 1, 0][gur][
           u, r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, 
           \[Theta], \[Phi]]) + g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])))*
     Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])/
    (4*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
      Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]])*
     (gur[u, r, \[Theta], \[Phi]]*
       (-(g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])) + 
      (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + 
   ((gur[u, r, \[Theta], \[Phi]]*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
           \[Phi]]) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
        \[Theta], \[Phi]])*(gur[u, r, \[Theta], \[Phi]]*
       (-(g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])) + 
      (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) - 
   (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]]*
     (gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
        g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         (-2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]] + Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
           \[Phi]])) + (gu\[Phi][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]] - 
        gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
          \[Phi]])*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
        \[Phi]]))/(2*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) - 
   ((-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
      2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     (gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
        g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         (-2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]] + Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
           \[Phi]])) + (gu\[Phi][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]] - 
        gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
          \[Phi]])*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
        \[Phi]]))/(2*gur[u, r, \[Theta], \[Phi]]*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) + 
   ((Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] - 
      Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]])*
     (gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
        g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         (-2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]] + Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
           \[Phi]])) + (gu\[Phi][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]] - 
        gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
          \[Phi]])*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
        \[Phi]]))/(4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) + 
   ((-(gur[u, r, \[Theta], \[Phi]]*(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 1, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
            \[Phi]] - 2*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, 
             \[Theta], \[Phi]]))) + 
      (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, 
        \[Theta], \[Phi]])*(gur[u, r, \[Theta], \[Phi]]*
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
        g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         (-2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]] + Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
           \[Phi]])) + (gu\[Phi][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]] - 
        gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
          \[Phi]])*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
        \[Phi]]))/(4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) - 
   ((gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
      (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
     (gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
        g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         (-2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]] + Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
           \[Phi]])) + (gu\[Phi][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]] - 
        gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
          \[Phi]])*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
        \[Phi]]))/(4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) + 
   ((Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]] + 
      Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
      ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
            \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]])/
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]) + 
      ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
         \[Theta], \[Phi]])/(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]))*(gur[u, r, \[Theta], \[Phi]]*
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
        g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
         (-2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]] + Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
           \[Phi]])) + (gu\[Phi][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]] - 
        gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
          \[Phi]])*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
        \[Phi]]))/(4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) + (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]]*
     (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
      Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
      ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
            \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])/
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]) + 
      ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, 
         \[Theta], \[Phi]])/(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])))/(2*gur[u, r, \[Theta], \[Phi]]^2) + 
   ((gur[u, r, \[Theta], \[Phi]]*(-(g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])) + 
      (-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Theta]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
      Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
      ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
            \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])/
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]) + 
      ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, 
         \[Theta], \[Phi]])/(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])))/(4*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) - (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
      Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
      ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
            \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])/
       (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]) + 
      ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, 
         \[Theta], \[Phi]])/(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]]))^2/(4*gur[u, r, \[Theta], \[Phi]]^2) - 
   (Derivative[0, 0, 0, 2][gur][u, r, \[Theta], \[Phi]] - 
     Derivative[0, 1, 0, 1][gu\[Phi]][u, r, \[Theta], \[Phi]])/
    (2*gur[u, r, \[Theta], \[Phi]]) - 
   (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]]*
      (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
           g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
     gur[u, r, \[Theta], \[Phi]]*
      (-(Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) - 
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 2][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
       Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 1, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
     (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
           gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 0, 1][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
       gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
          g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
       gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
          g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
      Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] + 
     (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
         \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])*Derivative[0, 1, 0, 1][g\[Theta]\[Phi]][u, r, 
       \[Theta], \[Phi]])/(2*gur[u, r, \[Theta], \[Phi]]*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) - (Derivative[0, 0, 0, 2][gur][u, r, \[Theta], \[Phi]] + 
     ((g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
           gu\[Theta]][u, r, \[Theta], \[Phi]] - 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
        gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
           g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] + 
        gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
           g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])/
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]]) - 
     ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
       (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
            g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
        2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])/
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])^2 + 
     ((-(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
        gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
           g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
        gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
           g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])/
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]]) - 
     ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
          \[Theta], \[Phi]])*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
           \[Phi]]) + 2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])/
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
          \[Theta], \[Phi]])^2 + Derivative[0, 1, 0, 1][gu\[Phi]][u, r, 
      \[Theta], \[Phi]] + 
     ((-(gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
           \[Phi]]) + gu\[Theta][u, r, \[Theta], \[Phi]]*
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]])*
       Derivative[0, 1, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])/
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]]) + 
     ((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
          \[Theta], \[Phi]])*Derivative[0, 1, 0, 1][g\[Phi]\[Phi]][u, r, 
        \[Theta], \[Phi]])/(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]]))/(2*gur[u, r, \[Theta], \[Phi]]) + 
   (Derivative[0, 0, 1, 0][gur][u, r, \[Theta], \[Phi]]*
      (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
        (-2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] + 
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])) + 
     gur[u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, 
         \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][g\[Theta]\[Phi]][u, r, 
         \[Theta], \[Phi]] + Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, 
         \[Theta], \[Phi]]*(-2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, 
           \[Theta], \[Phi]] + Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, 
          \[Theta], \[Phi]]) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 1, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
        (-2*Derivative[0, 0, 1, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] + 
         Derivative[0, 0, 2, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])) + 
     (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
           gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
       gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
          g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
       gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
          g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
      Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
     (gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
         \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])*Derivative[0, 1, 1, 0][g\[Phi]\[Phi]][u, r, 
       \[Theta], \[Phi]])/(2*gur[u, r, \[Theta], \[Phi]]*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) + (Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
      \[Phi]]*(Derivative[0, 1, 0, 0][guu][u, r, \[Theta], \[Phi]] - 
      2*Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]]))/
    (4*gur[u, r, \[Theta], \[Phi]]^2) + 
   (Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]*
     Derivative[1, 0, 0, 0][gur][u, r, \[Theta], \[Phi]])/
    (2*gur[u, r, \[Theta], \[Phi]]^2) - 
   ((g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     ((gu\[Phi][u, r, \[Theta], \[Phi]]^2*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]] - 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
         gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]] + guu[u, r, \[Theta], \[Phi]]*
         (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]]))*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
        \[Theta], \[Phi]] + gur[u, r, \[Theta], \[Phi]]*
       (gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
          \[Phi]]*Derivative[0, 0, 0, 1][g\[Theta]\[Theta]][u, r, \[Theta], 
          \[Phi]] - g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
             g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] + 
          gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
             g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 1, 0][
             g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] - 
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
           (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
            Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
            Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
             \[Phi]])) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])*(-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - (Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, 
      \[Theta], \[Phi]]*
     (-((gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
           \[Theta], \[Phi]])*(Derivative[0, 0, 1, 0][gur][u, r, \[Theta], 
          \[Phi]] - Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], 
          \[Phi]])) + gur[u, r, \[Theta], \[Phi]]*
       (-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[1, 0, 0, 0][
            g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (-Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + (Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, 
      \[Theta], \[Phi]]*(gu\[Phi][u, r, \[Theta], \[Phi]]*
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       (Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] - 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
        \[Phi]]*(-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
          Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
          Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]) - 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])))/
    (4*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) + (Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, 
      \[Theta], \[Phi]]*(gu\[Theta][u, r, \[Theta], \[Phi]]*
       g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*(Derivative[0, 0, 0, 1][gur][u, 
         r, \[Theta], \[Phi]] - Derivative[0, 1, 0, 0][gu\[Phi]][u, r, 
         \[Theta], \[Phi]]) + gu\[Phi][u, r, \[Theta], \[Phi]]*
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       (-Derivative[0, 0, 0, 1][gur][u, r, \[Theta], \[Phi]] + 
        Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]]) + 
      gur[u, r, \[Theta], \[Phi]]*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          (Derivative[0, 0, 0, 1][gu\[Theta]][u, r, \[Theta], \[Phi]] - 
           Derivative[0, 0, 1, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
           Derivative[1, 0, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]])) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])))/
    (2*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - (Derivative[0, 1, 0, 0][gur][u, r, \[Theta], 
      \[Phi]]*((gu\[Phi][u, r, \[Theta], \[Phi]]^2*g\[Theta]\[Theta][u, r, 
          \[Theta], \[Phi]] - 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
         gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]] + guu[u, r, \[Theta], \[Phi]]*
         (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]]))*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, 
        \[Theta], \[Phi]] + gur[u, r, \[Theta], \[Phi]]*
       (gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
          \[Phi]]*(2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]] - Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
           \[Phi]]) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (-(gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
              g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
          gu\[Phi][u, r, \[Theta], \[Phi]]*
           (-2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], 
              \[Phi]] + Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
             \[Phi]])) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2*
         (2*Derivative[0, 0, 0, 1][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
          Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
             g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
           (-2*Derivative[0, 0, 0, 1][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
            Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
             \[Phi]])))))/(2*gur[u, r, \[Theta], \[Phi]]^3*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) + ((g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]])*
     ((gu\[Phi][u, r, \[Theta], \[Phi]]^2*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]] - 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
         gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]] + guu[u, r, \[Theta], \[Phi]]*
         (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]]))*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, 
        \[Theta], \[Phi]] + gur[u, r, \[Theta], \[Phi]]*
       (gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
          \[Phi]]*(2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]] - Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
           \[Phi]]) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (-(gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
              g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
          gu\[Phi][u, r, \[Theta], \[Phi]]*
           (-2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], 
              \[Phi]] + Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
             \[Phi]])) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2*
         (2*Derivative[0, 0, 0, 1][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
          Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
             g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
           (-2*Derivative[0, 0, 0, 1][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
            Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
             \[Phi]])))))/(2*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])*(-2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 + 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])) - 
   ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     ((gu\[Phi][u, r, \[Theta], \[Phi]]^2*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]] - 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
         gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]] + guu[u, r, \[Theta], \[Phi]]*
         (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]]))*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, 
        \[Theta], \[Phi]] + gur[u, r, \[Theta], \[Phi]]*
       (gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
          \[Phi]]*(2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]] - Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
           \[Phi]]) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (-(gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
              g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
          gu\[Phi][u, r, \[Theta], \[Phi]]*
           (-2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], 
              \[Phi]] + Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
             \[Phi]])) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2*
         (2*Derivative[0, 0, 0, 1][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
          Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
             g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
           (-2*Derivative[0, 0, 0, 1][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
            Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
             \[Phi]])))))/(2*gur[u, r, \[Theta], \[Phi]]^2*
     (2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      2*g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]])*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
        \[Phi]])) - 
   ((-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]) + 
      2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
      g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
       Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
     ((gu\[Phi][u, r, \[Theta], \[Phi]]^2*g\[Theta]\[Theta][u, r, \[Theta], 
          \[Phi]] - 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
         gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
          \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]] + guu[u, r, \[Theta], \[Phi]]*
         (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
          g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
            \[Theta], \[Phi]]))*Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, 
        \[Theta], \[Phi]] + gur[u, r, \[Theta], \[Phi]]*
       (gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
          \[Phi]]*(2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], 
            \[Phi]] - Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
           \[Phi]]) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
         (-(gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
              g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
          gu\[Phi][u, r, \[Theta], \[Phi]]*
           (-2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], 
              \[Phi]] + Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
             \[Phi]])) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2*
         (2*Derivative[0, 0, 0, 1][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
          Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
        g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
         (gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
             g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
          g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
           (-2*Derivative[0, 0, 0, 1][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
            Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
             \[Phi]])))))/(2*gur[u, r, \[Theta], \[Phi]]^2*
     (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]])^2) - Derivative[1, 1, 0, 0][g\[Phi]\[Phi]][u, r, 
     \[Theta], \[Phi]]/(2*gur[u, r, \[Theta], \[Phi]]) + 
   (Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]*
      ((g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
         g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
           \[Theta], \[Phi]])*Derivative[0, 1, 0, 0][guu][u, r, \[Theta], 
         \[Phi]] - 2*gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, 
         \[Theta], \[Phi]]*Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], 
         \[Phi]] + 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
        g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
       2*gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Theta][u, r, \[Theta], 
         \[Phi]]*Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
       2*gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
         \[Phi]]*Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
       gu\[Phi][u, r, \[Theta], \[Phi]]^2*Derivative[0, 1, 0, 0][
          g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]] - 
       2*gu\[Theta][u, r, \[Theta], \[Phi]]*gu\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] + 
       gu\[Theta][u, r, \[Theta], \[Phi]]^2*Derivative[0, 1, 0, 0][
          g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
       guu[u, r, \[Theta], \[Phi]]*(-(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
           Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], 
            \[Phi]]) + 2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
          Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
         g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
          Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])) + 
     (gu\[Phi][u, r, \[Theta], \[Phi]]^2*g\[Theta]\[Theta][u, r, \[Theta], 
         \[Phi]] - 2*gu\[Theta][u, r, \[Theta], \[Phi]]*
        gu\[Phi][u, r, \[Theta], \[Phi]]*g\[Theta]\[Phi][u, r, \[Theta], 
         \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]^2*
        g\[Phi]\[Phi][u, r, \[Theta], \[Phi]] + guu[u, r, \[Theta], \[Phi]]*
        (g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2 - 
         g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
           \[Theta], \[Phi]]))*Derivative[0, 2, 0, 0][g\[Phi]\[Phi]][u, r, 
       \[Theta], \[Phi]] + Derivative[0, 1, 0, 0][gur][u, r, \[Theta], 
       \[Phi]]*(gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
         \[Theta], \[Phi]]*(2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, 
           \[Theta], \[Phi]] - Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, 
          \[Theta], \[Phi]]) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (-(gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
             g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
         gu\[Phi][u, r, \[Theta], \[Phi]]*
          (-2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], 
             \[Phi]] + Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
            \[Phi]])) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2*
        (2*Derivative[0, 0, 0, 1][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
         Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        (gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
            g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          (-2*Derivative[0, 0, 0, 1][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
           Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))) + 
     gur[u, r, \[Theta], \[Phi]]*(g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
        (2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]] + 
       (-(gu\[Theta][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
             g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
         gu\[Phi][u, r, \[Theta], \[Phi]]*
          (-2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], 
             \[Phi]] + Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
            \[Phi]]))*Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], 
         \[Phi]] + gu\[Theta][u, r, \[Theta], \[Phi]]*
        (2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]] - 
         Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])*
        Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
       gu\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, \[Theta], 
         \[Phi]]*(2*Derivative[0, 1, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], 
           \[Phi]] - Derivative[0, 1, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
          \[Phi]]) + g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        (-(Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]*
           Derivative[0, 1, 0, 0][gu\[Theta]][u, r, \[Theta], \[Phi]]) + 
         (-2*Derivative[0, 0, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], 
             \[Phi]] + Derivative[0, 0, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
            \[Phi]])*Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], 
           \[Phi]] - gu\[Theta][u, r, \[Theta], \[Phi]]*
          Derivative[0, 1, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
         gu\[Phi][u, r, \[Theta], \[Phi]]*
          (-2*Derivative[0, 1, 0, 1][g\[Theta]\[Phi]][u, r, \[Theta], 
             \[Phi]] + Derivative[0, 1, 1, 0][g\[Phi]\[Phi]][u, r, \[Theta], 
            \[Phi]])) + 2*g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]*
        Derivative[0, 1, 0, 0][g\[Theta]\[Phi]][u, r, \[Theta], \[Phi]]*
        (2*Derivative[0, 0, 0, 1][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
         Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
       Derivative[0, 1, 0, 0][g\[Theta]\[Theta]][u, r, \[Theta], \[Phi]]*
        (gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 0, 0, 1][
            g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          (-2*Derivative[0, 0, 0, 1][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
           Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]])) + 
       g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^2*
        (2*Derivative[0, 1, 0, 1][gu\[Phi]][u, r, \[Theta], \[Phi]] - 
         Derivative[1, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
       g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*
        (Derivative[0, 0, 0, 1][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]*
          Derivative[0, 1, 0, 0][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
         gu\[Phi][u, r, \[Theta], \[Phi]]*Derivative[0, 1, 0, 1][
            g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]] + 
         Derivative[0, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]*
          (-2*Derivative[0, 0, 0, 1][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
           Derivative[1, 0, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]) + 
         g\[Phi]\[Phi][u, r, \[Theta], \[Phi]]*
          (-2*Derivative[0, 1, 0, 1][gu\[Phi]][u, r, \[Theta], \[Phi]] + 
           Derivative[1, 1, 0, 0][g\[Phi]\[Phi]][u, r, \[Theta], \[Phi]]))))/
    (2*gur[u, r, \[Theta], \[Phi]]^2*(g\[Theta]\[Phi][u, r, \[Theta], \[Phi]]^
       2 - g\[Theta]\[Theta][u, r, \[Theta], \[Phi]]*g\[Phi]\[Phi][u, r, 
        \[Theta], \[Phi]]))}}


==> anc/mathematica/Rdd.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     34206,        833]
NotebookOptionsPosition[     32083,        790]
NotebookOutlinePosition[     32448,        806]
CellTagsIndexPosition[     32405,        803]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "The vacuum Einstein equations in a generalized Bondi-like gauge ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["R", "\[Mu]\[Nu]"], "=", "0"}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "4819845b-877c-4a40-b64e-c14a0a2ce3bf"],
 "):"
}], "Title",
 CellChangeTimes->{{3.828180983543496*^9, 
  3.8281810342764177`*^9}},ExpressionUUID->"f71f80aa-3717-49d2-9482-\
a98ab6ded5c6"],

Cell[CellGroupData[{

Cell["The metric  in the characteristic frame", "Chapter",
 CellChangeTimes->{{3.8145146305387583`*^9, 3.81451463921647*^9}, {
  3.8154576061529217`*^9, 3.8154576258616123`*^9}, {3.821618430569508*^9, 
  3.821618436601201*^9}, {3.826768255053865*^9, 3.826768265087619*^9}, {
  3.843912686477606*^9, 
  3.843912686769681*^9}},ExpressionUUID->"9ae84473-f364-4f5b-81c0-\
dcf9e365e0f0"],

Cell["The characteristic coordinates", "Text",
 CellChangeTimes->{{3.813324780455565*^9, 3.8133247817494097`*^9}, {
  3.843912688141717*^9, 
  3.843912692070755*^9}},ExpressionUUID->"49a6938b-d855-44dd-9778-\
13bd3f9acd5f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"X", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.43523344003125*^9, 3.43523366875*^9}, {
  3.435233963765625*^9, 3.4352340548125*^9}, {3.549981596432922*^9, 
  3.549981644711142*^9}, {3.549981830313285*^9, 3.549981831695394*^9}, {
  3.549982135069282*^9, 3.549982139076964*^9}, {3.813324785990691*^9, 
  3.813324790095215*^9}, {3.813324904167098*^9, 3.8133249060662403`*^9}, {
  3.813353459788026*^9, 3.81335346044711*^9}, {3.813355699195218*^9, 
  3.813355699462944*^9}, {3.815457635987525*^9, 3.8154576453765707`*^9}, {
  3.8216184492948503`*^9, 3.8216184719057837`*^9}, {3.824529407235318*^9, 
  3.82452943118613*^9}, {3.828181742930954*^9, 3.82818174346805*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"2904fe90-8027-4916-85e0-ac09c3ceedba"],

Cell["Gdd denotes the metric g with two indiced down.", "Text",
 CellChangeTimes->{{3.843912697310364*^9, 
  3.843912709058033*^9}},ExpressionUUID->"c93aa0c5-699d-4101-818a-\
747a77d3206a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Gdd", " ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"guu", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
       RowBox[{"gur", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
       RowBox[{"gu\[Theta]", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
       RowBox[{"gu\[Phi]", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"gur", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"gu\[Theta]", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
       "0", ",", 
       RowBox[{"g\[Theta]\[Theta]", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
       RowBox[{"g\[Theta]\[Phi]", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"gu\[Phi]", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
       "0", ",", 
       RowBox[{"g\[Theta]\[Phi]", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
       RowBox[{"g\[Phi]\[Phi]", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
      "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Gdd", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.813324844438674*^9, 3.8133248464463673`*^9}, {
   3.813327921633119*^9, 3.8133279418303537`*^9}, {3.81332799263669*^9, 
   3.813328006601493*^9}, {3.814419222447242*^9, 3.814419294155635*^9}, {
   3.814420030665883*^9, 3.814420031730583*^9}, {3.815457995035351*^9, 
   3.8154580470238943`*^9}, {3.815547601539599*^9, 3.815547606406698*^9}, {
   3.815547651538891*^9, 3.815547654098077*^9}, 3.8155484413182487`*^9, 
   3.8155484773077908`*^9, {3.8155486707249107`*^9, 3.815548706327183*^9}, {
   3.821618885424181*^9, 3.821619014770218*^9}, {3.821679662408064*^9, 
   3.821679681599276*^9}, {3.824529415924798*^9, 3.824529444800145*^9}, {
   3.8267682775391693`*^9, 3.826768282661715*^9}, {3.828181180317692*^9, 
   3.8281812170210114`*^9}, {3.828181709346156*^9, 3.82818171291885*^9}, {
   3.82818177577598*^9, 3.828181778203949*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"a18b74ff-e21a-4e70-a965-cbf8878e7672"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"guu", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"gur", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"gu\[Theta]", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"gu\[Phi]", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
     {
      RowBox[{"gur", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "0", 
      "0", "0"},
     {
      RowBox[{"gu\[Theta]", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "0", 
      RowBox[{"g\[Theta]\[Theta]", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"g\[Theta]\[Phi]", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
     {
      RowBox[{"gu\[Phi]", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "0", 
      RowBox[{"g\[Theta]\[Phi]", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      RowBox[{"g\[Phi]\[Phi]", "[", 
       RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.813328007911631*^9, 3.8133300505423098`*^9, 3.8133433187719707`*^9, 
   3.8133440241849546`*^9, 3.813350126361432*^9, 3.813350260648844*^9, 
   3.813350465537051*^9, 3.813351079877136*^9, 3.813353547868127*^9, 
   3.813355900566971*^9, 3.813356054127532*^9, 3.813356096661602*^9, 
   3.813357171304502*^9, 3.813357221753645*^9, 3.813941987421356*^9, 
   3.814005825241785*^9, 3.8140151592535458`*^9, 3.8140163077978*^9, 
   3.814022159349223*^9, 3.8141030072343893`*^9, 3.8141032866147833`*^9, 
   3.814104229321163*^9, 3.814104304295352*^9, 3.814270096504064*^9, 
   3.814275815151978*^9, 3.8142761782371063`*^9, 3.814420032183568*^9, 
   3.814458861829006*^9, 3.814461466878724*^9, 3.814513947092804*^9, 
   3.8147736649733467`*^9, 3.814807126516347*^9, 3.814851371059372*^9, 
   3.814853179025634*^9, 3.814853217447342*^9, 3.8148601147384453`*^9, 
   3.814963283553761*^9, 3.8150380685623693`*^9, 3.815041933828141*^9, 
   3.815128218410841*^9, 3.815218255050189*^9, 3.815458050725893*^9, 
   3.815458126729969*^9, 3.815484715847056*^9, 3.81549320844189*^9, 
   3.815543632851644*^9, 3.815547619251248*^9, 3.8155476580958223`*^9, 
   3.815548446438922*^9, 3.8155484777332697`*^9, {3.815548671152348*^9, 
   3.8155487070758467`*^9}, 3.815629869722579*^9, 3.815821616539291*^9, 
   3.816012709743299*^9, 3.8163236811568527`*^9, 3.8163247045233583`*^9, 
   3.816407899618341*^9, 3.816930067381109*^9, 3.817103035950783*^9, 
   3.817297511218905*^9, 3.817721288480975*^9, 3.8183955452538567`*^9, 
   3.8185693049432497`*^9, {3.821619011090498*^9, 3.8216190154161177`*^9}, 
   3.821679310016452*^9, 3.821679686296062*^9, 3.821769376009465*^9, 
   3.823954002737241*^9, 3.824022476118517*^9, 3.824095739056089*^9, 
   3.824183956699299*^9, 3.824209102630395*^9, 3.824529449028812*^9, 
   3.8246134633127337`*^9, {3.824701138696268*^9, 3.82470113967211*^9}, 
   3.8248696771628838`*^9, 3.824965528365595*^9, 3.82515231116887*^9, 
   3.825152349249205*^9, 3.826768283701874*^9, 3.8274115678108387`*^9, 
   3.827411981487885*^9, 3.8281812236935787`*^9, {3.82818171064076*^9, 
   3.828181713144052*^9}, 3.828181744555221*^9, 3.828181788458563*^9, 
   3.8439128471386127`*^9, 3.846828771530757*^9},
 CellLabel->
  "Out[3]//MatrixForm=",ExpressionUUID->"bb5a35a5-58dd-4a56-8404-\
4f390d4c0217"]
}, Open  ]],

Cell["\<\

Guu denotes the metric with two indices up:\
\>", "Text",
 CellChangeTimes->{{3.813328038092321*^9, 3.813328041590047*^9}, {
  3.843912714280545*^9, 
  3.843912732008726*^9}},ExpressionUUID->"13cda481-c353-4482-85d3-\
bfd542abf2bb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Guu", " ", "=", " ", 
   RowBox[{
    RowBox[{"Inverse", "[", "Gdd", "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Guu", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.43523344003125*^9, 3.43523366875*^9}, {
  3.435233963765625*^9, 3.4352340548125*^9}, {3.549981596432922*^9, 
  3.549981644711142*^9}, {3.549981830313285*^9, 3.549981831695394*^9}, {
  3.549982135069282*^9, 3.549982139076964*^9}, {3.813328052140646*^9, 
  3.813328059008336*^9}, {3.814270102187168*^9, 3.814270134140074*^9}, {
  3.8144200460065517`*^9, 3.814420047038621*^9}, {3.815458394593564*^9, 
  3.81545839978238*^9}, {3.821619027879856*^9, 3.82161903408498*^9}, {
  3.826768291874164*^9, 3.826768300535717*^9}, {3.828181715280725*^9, 
  3.8281817316425047`*^9}, {3.8281817798064404`*^9, 3.828181783058522*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"42174ca6-b54c-483c-b785-26828ebe4e8d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      FractionBox["1", 
       RowBox[{"gur", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]], "0", 
      "0"},
     {
      FractionBox["1", 
       RowBox[{"gur", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]], 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"gu\[Phi]", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
           "2"]}], " ", 
         RowBox[{"g\[Theta]\[Theta]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
        "+", 
        RowBox[{"2", " ", 
         RowBox[{"gu\[Theta]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
         RowBox[{"gu\[Phi]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
         RowBox[{"g\[Theta]\[Phi]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
        "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"gu\[Theta]", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
          "2"], " ", 
         RowBox[{"g\[Phi]\[Phi]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
        "+", 
        RowBox[{
         RowBox[{"guu", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"g\[Theta]\[Phi]", "[", 
              RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
             "2"]}], "+", 
           RowBox[{
            RowBox[{"g\[Theta]\[Theta]", "[", 
             RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
            " ", 
            RowBox[{"g\[Phi]\[Phi]", "[", 
             RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}]}], ")"}]}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"gur", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
         "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"g\[Theta]\[Phi]", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
           "2"], "-", 
          RowBox[{
           RowBox[{"g\[Theta]\[Theta]", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
           " ", 
           RowBox[{"g\[Phi]\[Phi]", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}]}], ")"}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"gu\[Phi]", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
         " ", 
         RowBox[{"g\[Theta]\[Phi]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
        "+", 
        RowBox[{
         RowBox[{"gu\[Theta]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
         RowBox[{"g\[Phi]\[Phi]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}], 
       
       RowBox[{
        RowBox[{"gur", "[", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
        
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"g\[Theta]\[Phi]", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
           "2"], "-", 
          RowBox[{
           RowBox[{"g\[Theta]\[Theta]", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
           " ", 
           RowBox[{"g\[Phi]\[Phi]", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}]}], ")"}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"gu\[Phi]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
         RowBox[{"g\[Theta]\[Theta]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
        "-", 
        RowBox[{
         RowBox[{"gu\[Theta]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
         RowBox[{"g\[Theta]\[Phi]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}], 
       
       RowBox[{
        RowBox[{"gur", "[", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
        
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"g\[Theta]\[Phi]", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
           "2"], "-", 
          RowBox[{
           RowBox[{"g\[Theta]\[Theta]", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
           " ", 
           RowBox[{"g\[Phi]\[Phi]", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}]}], ")"}]}]]},
     {"0", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"gu\[Phi]", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
         " ", 
         RowBox[{"g\[Theta]\[Phi]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
        "+", 
        RowBox[{
         RowBox[{"gu\[Theta]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
         RowBox[{"g\[Phi]\[Phi]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}], 
       
       RowBox[{
        RowBox[{"gur", "[", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
        
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"g\[Theta]\[Phi]", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
           "2"], "-", 
          RowBox[{
           RowBox[{"g\[Theta]\[Theta]", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
           " ", 
           RowBox[{"g\[Phi]\[Phi]", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}]}], ")"}]}]], 
      FractionBox[
       RowBox[{"g\[Phi]\[Phi]", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"g\[Theta]\[Phi]", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
          "2"]}], "+", 
        RowBox[{
         RowBox[{"g\[Theta]\[Theta]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
         RowBox[{"g\[Phi]\[Phi]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}]], 
      FractionBox[
       RowBox[{"g\[Theta]\[Phi]", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"g\[Theta]\[Phi]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
         "2"], "-", 
        RowBox[{
         RowBox[{"g\[Theta]\[Theta]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
         RowBox[{"g\[Phi]\[Phi]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}]]},
     {"0", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"gu\[Phi]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
         RowBox[{"g\[Theta]\[Theta]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
        "-", 
        RowBox[{
         RowBox[{"gu\[Theta]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
         RowBox[{"g\[Theta]\[Phi]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}], 
       
       RowBox[{
        RowBox[{"gur", "[", 
         RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
        
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"g\[Theta]\[Phi]", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
           "2"], "-", 
          RowBox[{
           RowBox[{"g\[Theta]\[Theta]", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
           " ", 
           RowBox[{"g\[Phi]\[Phi]", "[", 
            RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}]}], ")"}]}]], 
      FractionBox[
       RowBox[{"g\[Theta]\[Phi]", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"g\[Theta]\[Phi]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
         "2"], "-", 
        RowBox[{
         RowBox[{"g\[Theta]\[Theta]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
         RowBox[{"g\[Phi]\[Phi]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}]], 
      FractionBox[
       RowBox[{"g\[Theta]\[Theta]", "[", 
        RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"g\[Theta]\[Phi]", "[", 
           RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
          "2"]}], "+", 
        RowBox[{
         RowBox[{"g\[Theta]\[Theta]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
         RowBox[{"g\[Phi]\[Phi]", "[", 
          RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}]}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.813328059378502*^9, 3.813330050605597*^9, 3.813343318808117*^9, 
   3.8133440242170677`*^9, 3.813350126399132*^9, 3.813350262093217*^9, 
   3.813350465597356*^9, 3.8133510799081907`*^9, 3.813353553385311*^9, 
   3.8133559006029663`*^9, 3.813356054156558*^9, 3.8133560966921673`*^9, 
   3.813357171338078*^9, 3.813357221788025*^9, 3.8139419874451523`*^9, 
   3.814005826903483*^9, 3.8140151592914352`*^9, 3.8140163078541183`*^9, 
   3.8140221593921947`*^9, 3.814103007282362*^9, 3.81410328664589*^9, 
   3.814104229353271*^9, 3.814104304324045*^9, {3.814270098508601*^9, 
   3.814270134623415*^9}, 3.814275815185898*^9, 3.8142761782735662`*^9, 
   3.814420053432088*^9, 3.814458861896674*^9, 3.814461466971208*^9, 
   3.814513953574499*^9, 3.814773665042122*^9, 3.814807126552823*^9, 
   3.8148513712050447`*^9, 3.8148531790823603`*^9, 3.81485321759332*^9, 
   3.814860114772018*^9, 3.814963283594954*^9, 3.8150380685867853`*^9, 
   3.815041933867351*^9, 3.815128218456586*^9, 3.8152182550963717`*^9, 
   3.8154584012935257`*^9, 3.8154847158751373`*^9, 3.815493208477578*^9, 
   3.8155436328996468`*^9, 3.815547619291401*^9, 3.815547658135262*^9, 
   3.8155484464770823`*^9, {3.815548696420895*^9, 3.8155487081155777`*^9}, 
   3.8156298697497683`*^9, 3.815821616566383*^9, 3.816012709794271*^9, 
   3.816323681182337*^9, 3.816324704546317*^9, 3.816407899648128*^9, 
   3.816930067400401*^9, 3.817103035980945*^9, 3.817297511250807*^9, 
   3.817721288516539*^9, 3.818395545283107*^9, 3.81856930501683*^9, 
   3.8216190343572073`*^9, 3.821679310048979*^9, 3.821679686324408*^9, 
   3.8217693760549717`*^9, 3.823954002769685*^9, 3.8240224761414022`*^9, 
   3.824095739100366*^9, 3.824183956724907*^9, 3.8242091026550713`*^9, 
   3.8245294546762753`*^9, 3.824613463364876*^9, 3.824701141246558*^9, 
   3.824869677204918*^9, 3.824965528394641*^9, 3.8251523112560596`*^9, 
   3.825152349375147*^9, 3.826768300927339*^9, 3.827411567847838*^9, 
   3.827411981583638*^9, 3.8281812266395903`*^9, {3.828181720218347*^9, 
   3.828181747825342*^9}, 3.828181788995379*^9, 3.843912847173439*^9, 
   3.8468287715700073`*^9},
 CellLabel->
  "Out[5]//MatrixForm=",ExpressionUUID->"b9b2fcf4-4224-4ee3-9eb6-\
138469f9a9d2"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Get the Ricci tensor ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["R", "\[Mu]\[Nu]"], TraditionalForm]],ExpressionUUID->
  "1c0c91fb-8337-4ba8-a659-f7a9a843784e"],
 ":"
}], "Chapter",
 CellChangeTimes->{{3.828181427863752*^9, 3.82818143324025*^9}, {
  3.8439127395704308`*^9, 
  3.843912746833776*^9}},ExpressionUUID->"b1393dfb-774b-485d-8fc5-\
161a0ba81f37"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox[
    SuperscriptBox["\[CapitalGamma]", "i"], "kl"], "=", " ", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{
     SuperscriptBox["g", "im"], "(", 
     RowBox[{
      SubscriptBox["g", 
       RowBox[{"mk", ",", "l"}]], "+", 
      SubscriptBox["g", 
       RowBox[{"ml", ",", "k"}]], "-", 
      SubscriptBox["g", 
       RowBox[{"kl", ",", "m"}]]}], ")"}]}]}], TraditionalForm]],
 FormatType->
  "TraditionalForm",ExpressionUUID->"4ceaf091-c061-41fc-96b2-98e339e38fc3"]], \
"Text",
 CellChangeTimes->{{3.828181542247877*^9, 3.828181556240769*^9}, {
  3.828181612900481*^9, 
  3.828181699543693*^9}},ExpressionUUID->"8c920502-4a38-484c-a5f2-\
98b71197473a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalGamma]udd", "=", 
   RowBox[{
    RowBox[{"Table", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}], "*", "\[IndentingNewLine]", 
       RowBox[{"(", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Guu", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "m"}], "]"}], "]"}], "*", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"Gdd", "[", 
               RowBox[{"[", 
                RowBox[{"m", ",", "k"}], "]"}], "]"}], ",", 
              RowBox[{"X", "[", 
               RowBox[{"[", "l", "]"}], "]"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"m", ",", "1", ",", "4"}], "}"}]}], "]"}], 
         "\[IndentingNewLine]", "+", "\[IndentingNewLine]", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Guu", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "m"}], "]"}], "]"}], "*", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"Gdd", "[", 
               RowBox[{"[", 
                RowBox[{"m", ",", "l"}], "]"}], "]"}], ",", 
              RowBox[{"X", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"m", ",", "1", ",", "4"}], "}"}]}], "]"}], 
         "\[IndentingNewLine]", "-", "\[IndentingNewLine]", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Guu", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "m"}], "]"}], "]"}], "*", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"Gdd", "[", 
               RowBox[{"[", 
                RowBox[{"k", ",", "l"}], "]"}], "]"}], ",", 
              RowBox[{"X", "[", 
               RowBox[{"[", "m", "]"}], "]"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"m", ",", "1", ",", "4"}], "}"}]}], "]"}]}], 
        "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", "4"}], "}"}]}], "\[IndentingNewLine]", 
     "]"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.814015653730054*^9, 3.8140156701089277`*^9}, {
  3.814102342535918*^9, 3.814102387273225*^9}, {3.814422371423873*^9, 
  3.814422375659864*^9}, {3.827120344243516*^9, 3.827120356055914*^9}, {
  3.828181521827094*^9, 3.8281815219600887`*^9}, {3.828181797884142*^9, 
  3.828181874515092*^9}, {3.8281821226861763`*^9, 3.828182125932831*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"e7557b57-b9eb-4416-9bf1-916ca386d018"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["R", "jk"], "=", 
   RowBox[{
    SubscriptBox[
     SuperscriptBox["\[CapitalGamma]", "i"], 
     RowBox[{"jk", ",", " ", "i"}]], "-", " ", 
    SubscriptBox[
     SuperscriptBox["\[CapitalGamma]", "i"], 
     RowBox[{"ik", ",", " ", "j"}]], "+", " ", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["\[CapitalGamma]", "i"], "ip"], 
     SubscriptBox[
      SuperscriptBox["\[CapitalGamma]", "p"], "jk"]}], "-", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["\[CapitalGamma]", "i"], "jp"], 
     SubscriptBox[
      SuperscriptBox["\[CapitalGamma]", "p"], "ik"]}]}]}], TraditionalForm]],
 FormatType->
  "TraditionalForm",ExpressionUUID->"2faa20a1-a70b-450e-8ef5-35f201cb5789"]], \
"Text",
 CellChangeTimes->{{3.82818193723615*^9, 
  3.828182089849465*^9}},ExpressionUUID->"ddd8c3c3-3364-41b2-a818-\
663e0453e638"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Rdd", "=", 
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"\[CapitalGamma]udd", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], ",", 
          RowBox[{"X", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], 
      "\[IndentingNewLine]", "-", "\[IndentingNewLine]", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"\[CapitalGamma]udd", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "i", ",", "k"}], "]"}], "]"}], ",", 
          RowBox[{"X", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], 
      "\[IndentingNewLine]", "+", "\[IndentingNewLine]", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalGamma]udd", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "i", ",", "p"}], "]"}], "]"}], "*", 
           RowBox[{"\[CapitalGamma]udd", "[", 
            RowBox[{"[", 
             RowBox[{"p", ",", "j", ",", "k"}], "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "1", ",", "4"}], "}"}]}], "]"}], 
      "\[IndentingNewLine]", "-", "\[IndentingNewLine]", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalGamma]udd", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j", ",", "p"}], "]"}], "]"}], "*", 
           RowBox[{"\[CapitalGamma]udd", "[", 
            RowBox[{"[", 
             RowBox[{"p", ",", "i", ",", "k"}], "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "1", ",", "4"}], "}"}]}], "]"}]}], 
     "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.814015675330323*^9, 3.81401568773927*^9}, {
  3.814102444691106*^9, 3.8141024841091213`*^9}, {3.814422408125661*^9, 
  3.8144224318095417`*^9}, {3.828181877158291*^9, 3.828181903083316*^9}, {
  3.828182108306089*^9, 3.828182134826408*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"755dff4d-755c-4b52-b496-df3a0ca20632"],

Cell["\<\
Export the result to load it in the different notebook that perform the \
hyperbolicity analysis.
Change the path accordingly:\
\>", "Text",
 CellChangeTimes->{{3.8439127508621407`*^9, 
  3.8439127805560083`*^9}},ExpressionUUID->"9951096f-5cbd-4976-b0d0-\
0b1c1569e936"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</home/thanasis/repos/BSWP/Papers/drafts/anc/mathematica/Rdd.m\>\"", 
   ",", "Rdd"}], "]"}]], "Input",
 CellChangeTimes->{{3.8281821675399857`*^9, 3.828182186337627*^9}, {
  3.843912790098783*^9, 3.843912824228054*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"3251892b-1a61-4ce8-9f12-995d5230dcd7"],

Cell[BoxData["\<\"/home/thanasis/repos/BSWP/Papers/drafts/anc/mathematica/Rdd.\
m\"\>"], "Output",
 CellChangeTimes->{3.828182187247497*^9, 3.843912848193655*^9, 
  3.846828772444899*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"c210f873-9492-47f2-9f3a-2f2ce4e88f31"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1920, 1016},
WindowMargins->{{0, Automatic}, {0, Automatic}},
Magnification:>1.35 Inherited,
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 450, 13, 222, "Title",ExpressionUUID->"f71f80aa-3717-49d2-9482-a98ab6ded5c6"],
Cell[CellGroupData[{
Cell[1055, 39, 382, 6, 94, "Chapter",ExpressionUUID->"9ae84473-f364-4f5b-81c0-dcf9e365e0f0"],
Cell[1440, 47, 223, 4, 48, "Text",ExpressionUUID->"49a6938b-d855-44dd-9778-13bd3f9acd5f"],
Cell[1666, 53, 879, 15, 43, "Input",ExpressionUUID->"2904fe90-8027-4916-85e0-ac09c3ceedba"],
Cell[2548, 70, 189, 3, 48, "Text",ExpressionUUID->"c93aa0c5-699d-4101-818a-747a77d3206a"],
Cell[CellGroupData[{
Cell[2762, 77, 2676, 54, 172, "Input",ExpressionUUID->"a18b74ff-e21a-4e70-a965-cbf8878e7672"],
Cell[5441, 133, 3979, 75, 142, "Output",ExpressionUUID->"bb5a35a5-58dd-4a56-8404-4f390d4c0217"]
}, Open  ]],
Cell[9435, 211, 243, 7, 81, "Text",ExpressionUUID->"13cda481-c353-4482-85d3-bfd542abf2bb"],
Cell[CellGroupData[{
Cell[9703, 222, 933, 16, 76, "Input",ExpressionUUID->"42174ca6-b54c-483c-b785-26828ebe4e8d"],
Cell[10639, 240, 12700, 303, 217, "Output",ExpressionUUID->"b9b2fcf4-4224-4ee3-9eb6-138469f9a9d2"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[23388, 549, 377, 11, 97, "Chapter",ExpressionUUID->"b1393dfb-774b-485d-8fc5-161a0ba81f37"],
Cell[23768, 562, 730, 22, 56, "Text",ExpressionUUID->"8c920502-4a38-484c-a5f2-98b71197473a"],
Cell[24501, 586, 2916, 72, 396, "Input",ExpressionUUID->"e7557b57-b9eb-4416-9bf1-916ca386d018"],
Cell[27420, 660, 894, 26, 50, "Text",ExpressionUUID->"ddd8c3c3-3364-41b2-a818-663e0453e638"],
Cell[28317, 688, 2796, 71, 332, "Input",ExpressionUUID->"755dff4d-755c-4b52-b496-df3a0ca20632"],
Cell[31116, 761, 280, 7, 81, "Text",ExpressionUUID->"9951096f-5cbd-4976-b0d0-0b1c1569e936"],
Cell[CellGroupData[{
Cell[31421, 772, 354, 7, 43, "Input",ExpressionUUID->"3251892b-1a61-4ce8-9f12-995d5230dcd7"],
Cell[31778, 781, 265, 4, 48, "Output",ExpressionUUID->"c210f873-9492-47f2-9f3a-2f2ce4e88f31"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/mathematica/V_A_Bondi-Sachs_pure_gauge_subsystem.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    245878,       6308]
NotebookOptionsPosition[    225977,       6002]
NotebookOutlinePosition[    226342,       6018]
CellTagsIndexPosition[    226299,       6015]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Pure gauge analysis of the standard Bondi-Sachs gauge 
in ADM variables\
\>", "Title",
 CellChangeTimes->{{3.826344971008162*^9, 3.8263449834778433`*^9}, {
  3.82679357322447*^9, 
  3.826793584340122*^9}},ExpressionUUID->"2bc3dc0a-d7cb-45f9-942d-\
c3d4e4e3fb31"],

Cell[CellGroupData[{

Cell[TextData[{
 "2+1 formalism \nand the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Beta]", "\[Rho]"], TraditionalForm]],ExpressionUUID->
  "1cd342cf-8333-4824-9208-d5f2be3f8afb"],
 " in Bondi-Sachs"
}], "Chapter",
 CellChangeTimes->{{3.826344953201473*^9, 3.826344963963447*^9}, {
  3.826355106914423*^9, 3.826355125345587*^9}, {3.843994365877597*^9, 
  3.843994368588653*^9}},ExpressionUUID->"5a60599e-0994-4235-b223-\
eaf5bb063fb7"],

Cell["The spatial 3d metric", "Text",
 CellChangeTimes->{{3.826345000476707*^9, 3.826345040162757*^9}, {
  3.826793591367529*^9, 
  3.826793593756851*^9}},ExpressionUUID->"3adc259b-436f-46ed-a319-\
2088af9ab866"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Gamma]dd", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\[Gamma]\[Rho]\[Rho]", ",", "\[Gamma]\[Rho]\[Theta]", ",", 
       "\[Gamma]\[Rho]\[Phi]"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "\[Gamma]\[Rho]\[Theta]", ",", "\[Gamma]\[Theta]\[Theta]", ",", 
       "\[Gamma]\[Theta]\[Phi]"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "\[Gamma]\[Rho]\[Phi]", ",", "\[Gamma]\[Theta]\[Phi]", ",", 
       "\[Gamma]\[Phi]\[Phi]"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Gamma]dd", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.826345044379425*^9, 3.8263451154862127`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"54c58fa0-dbcd-4a55-8429-bbbe4f0b1c59"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"\[Gamma]\[Rho]\[Rho]", "\[Gamma]\[Rho]\[Theta]", 
      "\[Gamma]\[Rho]\[Phi]"},
     {"\[Gamma]\[Rho]\[Theta]", "\[Gamma]\[Theta]\[Theta]", 
      "\[Gamma]\[Theta]\[Phi]"},
     {"\[Gamma]\[Rho]\[Phi]", "\[Gamma]\[Theta]\[Phi]", "\[Gamma]\[Phi]\[Phi]"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.826345115919098*^9, 3.8264199251044283`*^9, 3.8264238816701508`*^9, 
   3.826545015258885*^9, 3.826774535596923*^9, 3.826775019104809*^9, 
   3.8267751107069483`*^9, 3.826786140095332*^9, 3.826786215937998*^9, {
   3.8267935951883707`*^9, 3.826793620596982*^9}, 3.82679659183669*^9, 
   3.826814127551319*^9, 3.826864600394841*^9, 3.827119164548501*^9, 
   3.8279412050309477`*^9, 3.829378225899947*^9, 3.8439947043978987`*^9, 
   3.8439949428561497`*^9, 3.846828858513555*^9},
 CellLabel->
  "Out[2]//MatrixForm=",ExpressionUUID->"cc56a40b-e51f-447f-9920-\
faee5eeb3bb0"]
}, Open  ]],

Cell[TextData[{
 "We want to do a 2+1 split, based on the coordinate \[Rho], where surfaces \
of constant \[Rho] are spheres.\nThe length scalar is defined via \n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["L", 
     RowBox[{"-", "2"}]], " ", "=", " ", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Gamma]", "ij"], "(", 
      RowBox[{
       SubscriptBox["D", "i"], "\[Rho]"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["D", "j"], "\[Rho]"}], ")"}], " "}]}], TraditionalForm]],
  ExpressionUUID->"aeec8252-1079-448b-938f-2a0be058b804"],
 " = ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Gamma]", "\[Rho]\[Rho]"], TraditionalForm]],
  ExpressionUUID->"5e1df391-79db-48d4-9ad5-4b74bea41840"],
 ", \nwhere D is the covariant derivative compatible with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "ij"], TraditionalForm]],ExpressionUUID->
  "6683370b-a675-412b-94a7-62bbc6189ddf"],
 ".\nThen L = ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox["\[Gamma]", "\[Rho]\[Rho]"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}]], TraditionalForm]],ExpressionUUID->
  "374ac736-eb5a-422c-9ca6-1a41dac36ced"],
 ".\nThe inverse metric ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Gamma]", "ij"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "1a896060-8eff-4ef1-b584-04d2fb2dbdd5"],
 ", schematically:"
}], "Text",
 CellChangeTimes->{{3.826345177867547*^9, 3.826345221057288*^9}, {
  3.8263452577119007`*^9, 3.826345316113525*^9}, {3.826345376227538*^9, 
  3.826345401220771*^9}, {3.826793631848002*^9, 3.826793653855562*^9}, {
  3.8267940995001802`*^9, 
  3.826794112220108*^9}},ExpressionUUID->"61417605-8813-4c78-992e-\
7f4f72750a7e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]uu", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\[Gamma]uu\[Rho]\[Rho]", ",", "\[Gamma]uu\[Rho]\[Theta]", ",", 
       "\[Gamma]uu\[Rho]\[Phi]"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "\[Gamma]uu\[Rho]\[Theta]", ",", "\[Gamma]uu\[Theta]\[Theta]", ",", 
       "\[Gamma]uu\[Theta]\[Phi]"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "\[Gamma]uu\[Rho]\[Phi]", ",", "\[Gamma]uu\[Theta]\[Phi]", ",", 
       "\[Gamma]uu\[Phi]\[Phi]"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.82634533460135*^9, 3.826345356562436*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"e8337e83-33ad-47e8-b601-6e440c402e97"],

Cell[TextData[{
 "If we restrict on the spatial directions, ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Gamma]", "ij"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "354da343-bacd-49ac-b9ac-338c50ef3a7b"],
 " is the inverse of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "ij"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "41518e3e-2401-44ee-b992-2c8b14dcc930"],
 ":"
}], "Text",
 CellChangeTimes->{{3.8267979249556217`*^9, 
  3.826797948464796*^9}},ExpressionUUID->"5e1e9b0f-371e-430c-8b2e-\
d48ea9a926e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"I\[Gamma]dd", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", "\[Gamma]dd", "]"}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.82679626053092*^9, 3.8267962712823343`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"ecaa1038-5d0b-435e-8b8d-adb570f7d920"],

Cell["the length scalar", "Text",
 CellChangeTimes->{{3.82634552510888*^9, 
  3.826345526933674*^9}},ExpressionUUID->"3db6dc15-0f72-4000-be3a-\
f689f73eb1c3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"L", "=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"I\[Gamma]dd", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.8263454057360277`*^9, 3.826345438017025*^9}, {
  3.826345501987399*^9, 3.826345502383349*^9}, {3.826370947025016*^9, 
  3.826370948992332*^9}, {3.8263709796527843`*^9, 3.8263709799471273`*^9}, {
  3.8267960131179037`*^9, 3.8267960146560802`*^9}, {3.826796250819126*^9, 
  3.826796252470274*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"795b8123-a058-4899-97aa-be12a58875ad"],

Cell[BoxData[
 FractionBox["1", 
  SqrtBox[
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"], "-", 
     RowBox[{"\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Phi]\[Phi]"}]}], 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"], " ", 
      "\[Gamma]\[Rho]\[Rho]"}], "-", 
     RowBox[{
     "2", " ", "\[Gamma]\[Theta]\[Phi]", " ", "\[Gamma]\[Rho]\[Theta]", " ", 
      "\[Gamma]\[Rho]\[Phi]"}], "+", 
     RowBox[{"\[Gamma]\[Theta]\[Theta]", " ", 
      SuperscriptBox["\[Gamma]\[Rho]\[Phi]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["\[Gamma]\[Rho]\[Theta]", "2"], " ", 
      "\[Gamma]\[Phi]\[Phi]"}], "-", 
     RowBox[{
     "\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Rho]\[Rho]", " ", 
      "\[Gamma]\[Phi]\[Phi]"}]}]]]]], "Output",
 CellChangeTimes->{{3.8263454190690393`*^9, 3.8263454466959333`*^9}, 
   3.8263455034773703`*^9, 3.826370949204286*^9, 3.8263709802243357`*^9, 
   3.826419925299426*^9, 3.826423881781855*^9, 3.826545015396755*^9, 
   3.82677453573456*^9, 3.8267750192458477`*^9, 3.826775111022859*^9, 
   3.826786140248815*^9, 3.826786216055002*^9, 3.826796014913273*^9, {
   3.826796253485538*^9, 3.826796273062146*^9}, 3.826796595968495*^9, 
   3.826814127747938*^9, 3.8268646005555773`*^9, 3.827119164753089*^9, 
   3.827941205153308*^9, 3.829378226067211*^9, 3.843994704465275*^9, 
   3.843994942921644*^9, 3.8468288587199497`*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"a74e9071-0016-4fad-8f07-d802314c741d"]
}, Open  ]],

Cell[TextData[{
 "The unit normal vector to the surfaces of \[Rho]=cst is\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["s", "i"], "=", 
    RowBox[{
     SuperscriptBox["\[Gamma]", "ij"], 
     SubscriptBox["LD", "j"], "\[Rho]"}]}], TraditionalForm]],ExpressionUUID->
  "218996a7-7bc9-4e87-b9d1-bca2a3239c4e"]
}], "Text",
 CellChangeTimes->{{3.826345529605492*^9, 3.8263455653096933`*^9}, {
  3.8267979529315987`*^9, 
  3.826797953267828*^9}},ExpressionUUID->"b4315236-ff06-4fd9-924d-\
0ff2d6420166"],

Cell[BoxData[
 RowBox[{
  RowBox[{"su", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"L", " ", 
       RowBox[{"I\[Gamma]dd", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "j"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.826345519769373*^9, 3.8263455199179363`*^9}, {
  3.826345569564577*^9, 3.826345614745913*^9}, {3.826796019467104*^9, 
  3.826796023467889*^9}, {3.8267962764103727`*^9, 3.826796277775538*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"6da5b001-1364-48aa-adda-b23f16bdcd34"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"su", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.826345619449518*^9, 3.826345621262041*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"77e94958-4e54-4655-828b-c3f08ffde3cc"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       SqrtBox[
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"], "-", 
          RowBox[{"\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Phi]\[Phi]"}]}], 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"], " ", 
           "\[Gamma]\[Rho]\[Rho]"}], "-", 
          RowBox[{
          "2", " ", "\[Gamma]\[Theta]\[Phi]", " ", "\[Gamma]\[Rho]\[Theta]", 
           " ", "\[Gamma]\[Rho]\[Phi]"}], "+", 
          RowBox[{"\[Gamma]\[Theta]\[Theta]", " ", 
           SuperscriptBox["\[Gamma]\[Rho]\[Phi]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Gamma]\[Rho]\[Theta]", "2"], " ", 
           "\[Gamma]\[Phi]\[Phi]"}], "-", 
          RowBox[{
          "\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Rho]\[Rho]", " ", 
           "\[Gamma]\[Phi]\[Phi]"}]}]]]},
      {
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[Gamma]\[Theta]\[Phi]"}], " ", 
            "\[Gamma]\[Rho]\[Phi]"}], "+", 
           RowBox[{"\[Gamma]\[Rho]\[Theta]", " ", "\[Gamma]\[Phi]\[Phi]"}]}], 
          ")"}], " ", 
         SqrtBox[
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"], "-", 
            RowBox[{
            "\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Phi]\[Phi]"}]}], 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"], " ", 
             "\[Gamma]\[Rho]\[Rho]"}], "-", 
            RowBox[{
            "2", " ", "\[Gamma]\[Theta]\[Phi]", " ", "\[Gamma]\[Rho]\[Theta]",
              " ", "\[Gamma]\[Rho]\[Phi]"}], "+", 
            RowBox[{"\[Gamma]\[Theta]\[Theta]", " ", 
             SuperscriptBox["\[Gamma]\[Rho]\[Phi]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["\[Gamma]\[Rho]\[Theta]", "2"], " ", 
             "\[Gamma]\[Phi]\[Phi]"}], "-", 
            RowBox[{
            "\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Rho]\[Rho]", " ", 
             "\[Gamma]\[Phi]\[Phi]"}]}]]]}], 
        RowBox[{
         SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"], "-", 
         RowBox[{"\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Phi]\[Phi]"}]}]]},
      {
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[Gamma]\[Theta]\[Phi]"}], " ", 
            "\[Gamma]\[Rho]\[Theta]"}], "+", 
           RowBox[{
           "\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Rho]\[Phi]"}]}], ")"}],
          " ", 
         SqrtBox[
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"], "-", 
            RowBox[{
            "\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Phi]\[Phi]"}]}], 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"], " ", 
             "\[Gamma]\[Rho]\[Rho]"}], "-", 
            RowBox[{
            "2", " ", "\[Gamma]\[Theta]\[Phi]", " ", "\[Gamma]\[Rho]\[Theta]",
              " ", "\[Gamma]\[Rho]\[Phi]"}], "+", 
            RowBox[{"\[Gamma]\[Theta]\[Theta]", " ", 
             SuperscriptBox["\[Gamma]\[Rho]\[Phi]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["\[Gamma]\[Rho]\[Theta]", "2"], " ", 
             "\[Gamma]\[Phi]\[Phi]"}], "-", 
            RowBox[{
            "\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Rho]\[Rho]", " ", 
             "\[Gamma]\[Phi]\[Phi]"}]}]]]}], 
        RowBox[{
         SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"], "-", 
         RowBox[{
         "\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Phi]\[Phi]"}]}]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.826345621467401*^9, 3.8264199254627132`*^9, 
  3.82642388220345*^9, 3.826545015571781*^9, 3.8267745359360657`*^9, 
  3.826775019395537*^9, 3.82677511110003*^9, 3.826786140416889*^9, 
  3.826786216198717*^9, 3.8267960261790333`*^9, 3.826796279183988*^9, 
  3.82679659792885*^9, 3.82681412795607*^9, 3.82686460068859*^9, 
  3.827119164909473*^9, 3.827941205292952*^9, 3.829378226203821*^9, 
  3.8439947045747633`*^9, 3.843994942940384*^9, 3.846828858825675*^9},
 CellLabel->
  "Out[7]//MatrixForm=",ExpressionUUID->"dc0862a1-4b06-42ba-894e-\
362434c244a7"]
}, Open  ]],

Cell[TextData[{
 "Similarly ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["s", "i"], "=", 
    RowBox[{
     SubscriptBox["\[Gamma]", "ij"], 
     SuperscriptBox["s", "j"]}]}], TraditionalForm]],ExpressionUUID->
  "cc107ecc-0809-4a5b-822a-b0cfc5b9b3b1"]
}], "Text",
 CellChangeTimes->{{3.826345632450412*^9, 
  3.826345643387878*^9}},ExpressionUUID->"63e65b41-d85c-46aa-959e-\
693ca6a71754"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sd", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Gamma]dd", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", 
         RowBox[{"su", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.826345644690701*^9, 3.826345698172697*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"a8f13d0f-d2c6-4c65-aa7f-5a7931ba6c70"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sd", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.826345700175037*^9, 3.826345701363364*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"cbba5759-6fea-4853-90bb-82af1f973d84"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       FractionBox[
        RowBox[{
         SqrtBox[
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"], "-", 
            RowBox[{
            "\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Phi]\[Phi]"}]}], 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"], " ", 
             "\[Gamma]\[Rho]\[Rho]"}], "-", 
            RowBox[{
            "2", " ", "\[Gamma]\[Theta]\[Phi]", " ", "\[Gamma]\[Rho]\[Theta]",
              " ", "\[Gamma]\[Rho]\[Phi]"}], "+", 
            RowBox[{"\[Gamma]\[Theta]\[Theta]", " ", 
             SuperscriptBox["\[Gamma]\[Rho]\[Phi]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["\[Gamma]\[Rho]\[Theta]", "2"], " ", 
             "\[Gamma]\[Phi]\[Phi]"}], "-", 
            RowBox[{
            "\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Rho]\[Rho]", " ", 
             "\[Gamma]\[Phi]\[Phi]"}]}]]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"], " ", 
            "\[Gamma]\[Rho]\[Rho]"}], "-", 
           RowBox[{
           "2", " ", "\[Gamma]\[Theta]\[Phi]", " ", "\[Gamma]\[Rho]\[Theta]", 
            " ", "\[Gamma]\[Rho]\[Phi]"}], "+", 
           RowBox[{
            SuperscriptBox["\[Gamma]\[Rho]\[Theta]", "2"], " ", 
            "\[Gamma]\[Phi]\[Phi]"}], "+", 
           RowBox[{"\[Gamma]\[Theta]\[Theta]", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Gamma]\[Rho]\[Phi]", "2"], "-", 
              RowBox[{"\[Gamma]\[Rho]\[Rho]", " ", "\[Gamma]\[Phi]\[Phi]"}]}],
              ")"}]}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"], "-", 
         RowBox[{"\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Phi]\[Phi]"}]}]]},
      {"0"},
      {"0"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8263457015927677`*^9, 3.826419925528813*^9, 
  3.826423882264351*^9, 3.8265450156534443`*^9, 3.826774535989818*^9, 
  3.8267750194500217`*^9, 3.826775111146618*^9, 3.8267861404674053`*^9, 
  3.8267862162527733`*^9, 3.826796285161865*^9, 3.8267966000167017`*^9, 
  3.826814128036684*^9, 3.8268646007446003`*^9, 3.8271191649695053`*^9, 
  3.8279412053776827`*^9, 3.829378226260685*^9, 3.843994704612735*^9, 
  3.843994942967925*^9, 3.846828858870688*^9},
 CellLabel->
  "Out[9]//MatrixForm=",ExpressionUUID->"41a8d322-34f9-43ff-a73e-\
12f0d4370099"]
}, Open  ]],

Cell[TextData[{
 "The vector ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Rho]", "i"], TraditionalForm]],ExpressionUUID->
  "c96b0a15-8089-48e0-8658-8c5baf6b262f"],
 " is tangent to the lines of constant \[Theta] and \[Phi], i.e. ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Rho]", "i"], TraditionalForm]],ExpressionUUID->
  "f1478986-c6d1-4cce-b7a3-ad8857db3760"],
 " = ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", ",", "0", ",", "0"}], ")"}], "T"], TraditionalForm]],
  ExpressionUUID->"3bd4c2ea-3945-4fb0-90d5-51b4d7eb1bde"],
 ":"
}], "Text",
 CellChangeTimes->{{3.826345997258266*^9, 
  3.826346044945719*^9}},ExpressionUUID->"e1f212a5-4437-46d7-90b2-\
770a5a4bee8b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Rho]u", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.826346046190404*^9, 3.8263460535851088`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"953f87f7-4932-4fb9-9953-de0647390a44"],

Cell[TextData[{
 "The the slip vector is defined as ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["b", "i"], "=", 
    RowBox[{
     SuperscriptBox["\[Rho]", "i"], "-", 
     SuperscriptBox["Ls", "i"]}]}], TraditionalForm]],ExpressionUUID->
  "24456c24-22ac-4a11-b02a-4c6df8aeef17"],
 ". \nThe slip vector is in the 2+1 decomposition what the shift vector is in \
the 3+1, but it is not freely specifiable in terms of gauge choice.\n In a \
3+1 evolution scheme it is given:"
}], "Text",
 CellChangeTimes->{{3.826346060544285*^9, 3.826346137120335*^9}, {
  3.826435174568055*^9, 3.826435176910852*^9}, {3.826798050165197*^9, 
  3.82679806173134*^9}},ExpressionUUID->"f49bbcd3-8fc0-4a09-84c5-\
5c729ddef87c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"bu", "=", 
   RowBox[{
    RowBox[{"\[Rho]u", "-", 
     RowBox[{"L", " ", "su"}]}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.826346138734873*^9, 3.8263461597943983`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"878c9598-3500-4257-a1a2-21eca90ff5f3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bu", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.826346161862831*^9, 3.826346163097822*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"c4e7d843-877a-4ae4-93b3-3f39ea4defae"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {"0"},
      {
       FractionBox[
        RowBox[{
         RowBox[{"\[Gamma]\[Theta]\[Phi]", " ", "\[Gamma]\[Rho]\[Phi]"}], "-", 
         RowBox[{"\[Gamma]\[Rho]\[Theta]", " ", "\[Gamma]\[Phi]\[Phi]"}]}], 
        RowBox[{
         SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"], "-", 
         RowBox[{"\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Phi]\[Phi]"}]}]]},
      {
       FractionBox[
        RowBox[{
         RowBox[{"\[Gamma]\[Theta]\[Phi]", " ", "\[Gamma]\[Rho]\[Theta]"}], 
         "-", 
         RowBox[{"\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Rho]\[Phi]"}]}], 
        
        RowBox[{
         SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"], "-", 
         RowBox[{
         "\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Phi]\[Phi]"}]}]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.826346163322201*^9, 3.826419925607937*^9, 
  3.826423882310089*^9, 3.826545015707765*^9, 3.826774536037067*^9, 
  3.8267750195007563`*^9, 3.826775111218611*^9, 3.826786140553146*^9, 
  3.826786216309321*^9, 3.826796291979746*^9, 3.826796603274395*^9, 
  3.826814128117159*^9, 3.826864600794724*^9, 3.827119165012744*^9, 
  3.8279412054478483`*^9, 3.82937822629557*^9, 3.843994704641103*^9, 
  3.843994942991803*^9, 3.846828858897477*^9},
 CellLabel->
  "Out[12]//MatrixForm=",ExpressionUUID->"b50f4335-5fc7-4283-ab18-\
01754f94cadb"]
}, Open  ]],

Cell[TextData[{
 "Check that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["b", "i"], 
     SubscriptBox["s", "i"]}], "=", 
    RowBox[{"0", ":"}]}], TraditionalForm]],ExpressionUUID->
  "0d23a784-2217-4fd7-b9c8-aa3f6527917b"]
}], "Text",
 CellChangeTimes->{{3.826346169526672*^9, 3.826346185425763*^9}, {
  3.826798069634345*^9, 
  3.826798069962229*^9}},ExpressionUUID->"c5f958f3-ea7f-42fe-9406-\
bdac2fcd5035"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"bu", "[", 
     RowBox[{"[", "i", "]"}], "]"}], 
    RowBox[{"sd", "[", 
     RowBox[{"[", "i", "]"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.826346187272111*^9, 3.826346195206648*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"cb960d6f-7ec7-4f18-9e18-1132f6779c1e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.826346195527717*^9, 3.826419925631583*^9, 
  3.8264238823345757`*^9, 3.826545015744471*^9, 3.826774536075583*^9, 
  3.826775019537311*^9, 3.826775111257646*^9, 3.826786140647873*^9, 
  3.826786216352062*^9, 3.826796604392921*^9, 3.826814128158867*^9, 
  3.8268646008292227`*^9, 3.8271191650439167`*^9, 3.8279412054821863`*^9, 
  3.829378226317251*^9, 3.8439947046597424`*^9, 3.843994943004422*^9, 
  3.8468288589107018`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"62df9036-d720-4023-946a-b68c13b8c3af"]
}, Open  ]],

Cell[TextData[{
 "For the covariant derivative compatible to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "ij"], TraditionalForm]],ExpressionUUID->
  "db3a49c1-2f12-4b0d-aad1-db9e09b57877"],
 " we need the Christoffel \n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["\[CapitalGamma]", "i"], "jk"], " ", "=", " ", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{
      SuperscriptBox["\[Gamma]", "il"], "(", 
      RowBox[{
       SubscriptBox["\[Gamma]", 
        RowBox[{"lk", ",", "j"}]], " ", "+", " ", 
       SubscriptBox["\[Gamma]", 
        RowBox[{"lj", ",", "k"}]], " ", "-", 
       SubscriptBox["\[Gamma]", 
        RowBox[{"jk", ",", "l"}]]}], ")"}]}]}], TraditionalForm]],
  ExpressionUUID->"057d98d8-308e-41a8-be0e-13297b1639b5"]
}], "Text",
 CellChangeTimes->{{3.8263463226198587`*^9, 3.826346428740643*^9}, {
  3.826346483424221*^9, 
  3.82634650237983*^9}},ExpressionUUID->"f9850a17-80d2-446a-bc8d-\
18b93ef80d66"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"X3d", "=", 
   RowBox[{"{", 
    RowBox[{"\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"toFunc", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Gamma]\[Rho]\[Rho]", "\[Rule]", 
      RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"\[Gamma]\[Rho]\[Theta]", "\[Rule]", 
      RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"\[Gamma]\[Rho]\[Phi]", "\[Rule]", 
      RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"\[Gamma]\[Theta]\[Theta]", "\[Rule]", 
      RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"\[Gamma]\[Theta]\[Phi]", "\[Rule]", 
      RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"\[Gamma]\[Phi]\[Phi]", "\[Rule]", 
      RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
       "]"}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.826346586858309*^9, 3.8263467148983297`*^9}, {
  3.826346818403536*^9, 3.826346838881022*^9}, {3.826350154134763*^9, 
  3.826350162995167*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"04aa8e9c-4329-4a37-a1be-10988773da83"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"I\[Gamma]ddFunc", "=", 
   RowBox[{"I\[Gamma]dd", "/.", "toFunc"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]ddFunc", "=", 
   RowBox[{"\[Gamma]dd", "/.", "toFunc"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.826346719604774*^9, 3.826346732302142*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"2e981a37-14be-4321-bde7-780a50476023"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalGamma]udd", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Sum", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"I\[Gamma]ddFunc", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "l"}], "]"}], "]"}], " ", "\[IndentingNewLine]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"\[Gamma]ddFunc", "[", 
               RowBox[{"[", 
                RowBox[{"l", ",", "k"}], "]"}], "]"}], ",", 
              RowBox[{"X3d", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "]"}], " ", 
            "\[IndentingNewLine]", "+", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"\[Gamma]ddFunc", "[", 
               RowBox[{"[", 
                RowBox[{"l", ",", "j"}], "]"}], "]"}], ",", 
              RowBox[{"X3d", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], "]"}], " ", 
            "\[IndentingNewLine]", "-", " ", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"\[Gamma]ddFunc", "[", 
               RowBox[{"[", 
                RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
              RowBox[{"X3d", "[", 
               RowBox[{"[", "l", "]"}], "]"}]}], "]"}]}], " ", ")"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}], 
       "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.82634645765442*^9, 3.826346473937842*^9}, {
   3.8263465075692987`*^9, 3.82634661376138*^9}, {3.826346741939402*^9, 
   3.8263467882385397`*^9}, 3.82634684406898*^9, {3.82679880939288*^9, 
   3.8267988622039413`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"56fcc5be-d678-4aad-8b86-cbe848f52bb3"],

Cell[TextData[{
 "The induced metric on the surfaces of constant \[Rho] is given by\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["q", "ij"], "=", 
    RowBox[{
     SubscriptBox["\[Gamma]", "ij"], "-", 
     RowBox[{
      SubscriptBox["s", "i"], 
      SubscriptBox["s", "j"]}]}]}], TraditionalForm]],ExpressionUUID->
  "49a358b1-6024-49ae-88a0-9c76eff2a90a"],
 ":"
}], "Text",
 CellChangeTimes->{{3.826347269404554*^9, 
  3.826347297716689*^9}},ExpressionUUID->"2feae976-4a7c-4927-b3af-\
ef6f2082c6e0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"qdd", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]dd", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}], "-", 
       RowBox[{
        RowBox[{"sd", "[", 
         RowBox[{"[", "i", "]"}], "]"}], 
        RowBox[{"sd", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.826347298586507*^9, 3.826347333201604*^9}, {
  3.826775330311738*^9, 3.826775331844303*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"a5d002d9-bcd4-4a34-a048-004641c6e95c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"qdd", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8263473368358583`*^9, 3.8263473380561857`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"77525027-8cac-4929-b053-f670fbdb52b9"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[Gamma]\[Theta]\[Phi]", " ", 
         "\[Gamma]\[Rho]\[Theta]", " ", "\[Gamma]\[Rho]\[Phi]"}], "+", 
        RowBox[{"\[Gamma]\[Theta]\[Theta]", " ", 
         SuperscriptBox["\[Gamma]\[Rho]\[Phi]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["\[Gamma]\[Rho]\[Theta]", "2"], " ", 
         "\[Gamma]\[Phi]\[Phi]"}]}], 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"]}], "+", 
        RowBox[{"\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Phi]\[Phi]"}]}]], 
      "\[Gamma]\[Rho]\[Theta]", "\[Gamma]\[Rho]\[Phi]"},
     {"\[Gamma]\[Rho]\[Theta]", "\[Gamma]\[Theta]\[Theta]", 
      "\[Gamma]\[Theta]\[Phi]"},
     {"\[Gamma]\[Rho]\[Phi]", "\[Gamma]\[Theta]\[Phi]", "\[Gamma]\[Phi]\[Phi]"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.826347338296116*^9, {3.826350172476922*^9, 3.826350175459406*^9}, 
   3.826419926441984*^9, 3.826423891008403*^9, 3.8265450168355913`*^9, 
   3.826774536910626*^9, 3.82677502034862*^9, 3.8267751114381313`*^9, 
   3.826786140762507*^9, 3.826786217161817*^9, 3.826796613944228*^9, 
   3.826814129154305*^9, 3.826864601675131*^9, 3.8271191659089937`*^9, 
   3.827941206318815*^9, 3.829378227160935*^9, 3.843994705122324*^9, 
   3.843994943086194*^9, 3.846828859780314*^9},
 CellLabel->
  "Out[20]//MatrixForm=",ExpressionUUID->"59e67dfd-ad16-42c0-8104-\
e9f30e717bd7"]
}, Open  ]],

Cell[TextData[{
 "Then we also obtain ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["q", "i"], "j"], "=", 
    RowBox[{
     SuperscriptBox["\[Gamma]", "il"], " ", 
     SubscriptBox["q", "lj"]}]}], TraditionalForm]],ExpressionUUID->
  "58a01be7-b61d-44b7-a3c4-590455c9ebe7"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["q", "ij"], "=", 
    RowBox[{
     SuperscriptBox["\[Gamma]", "lj"], 
     SubscriptBox[
      SuperscriptBox["q", "i"], "l"]}]}], TraditionalForm]],ExpressionUUID->
  "4ce4a1b5-32bb-40e3-9b41-e3bd0c6d7d2a"],
 ":"
}], "Text",
 CellChangeTimes->{{3.826347348181758*^9, 
  3.8263474299581003`*^9}},ExpressionUUID->"36bf5dca-3ade-48f2-b216-\
3bc6e8e50077"],

Cell[BoxData[
 RowBox[{
  RowBox[{"qud", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"I\[Gamma]dd", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "l"}], "]"}], "]"}], 
         RowBox[{"qdd", "[", 
          RowBox[{"[", 
           RowBox[{"l", ",", "j"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.826347433311414*^9, 3.826347483674974*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"ded845f5-6d17-4ffb-95e6-6e4944f23dcb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"qud", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.826347484774634*^9, 3.8263474863597517`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"2dec9bcf-fd92-43ca-93eb-26c59a7aa09a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0"},
     {
      FractionBox[
       RowBox[{
        RowBox[{"\[Gamma]\[Theta]\[Phi]", " ", "\[Gamma]\[Rho]\[Phi]"}], "-", 
        
        RowBox[{"\[Gamma]\[Rho]\[Theta]", " ", "\[Gamma]\[Phi]\[Phi]"}]}], 
       RowBox[{
        SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"], "-", 
        RowBox[{"\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Phi]\[Phi]"}]}]], 
      "1", "0"},
     {
      FractionBox[
       RowBox[{
        RowBox[{"\[Gamma]\[Theta]\[Phi]", " ", "\[Gamma]\[Rho]\[Theta]"}], 
        "-", 
        RowBox[{"\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Rho]\[Phi]"}]}], 
       RowBox[{
        SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"], "-", 
        RowBox[{"\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Phi]\[Phi]"}]}]], 
      "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.826347486628543*^9, 3.826350178128951*^9, 
  3.826419926472275*^9, 3.826423891038599*^9, 3.82654501690764*^9, 
  3.8267745369572372`*^9, 3.826775020390953*^9, 3.826775111484788*^9, 
  3.826786140805973*^9, 3.826786217210177*^9, 3.826796617938397*^9, 
  3.8268141291930103`*^9, 3.82686460171795*^9, 3.827119165946451*^9, 
  3.827941206352412*^9, 3.829378227189808*^9, 3.843994705144473*^9, 
  3.843994943103055*^9, 3.846828859806204*^9},
 CellLabel->
  "Out[22]//MatrixForm=",ExpressionUUID->"e754ca5a-d1bf-41ca-b67d-\
6b6f7fcb85a2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"quu", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"I\[Gamma]dd", "[", 
          RowBox[{"[", 
           RowBox[{"l", ",", "j"}], "]"}], "]"}], " ", 
         RowBox[{"qud", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "l"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], " ", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.826347494359235*^9, 3.826347541888788*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"d1fb9e00-f909-4829-a1ca-c82c12750a58"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"quu", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.826347543800468*^9, 3.826347545114706*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"d7019906-c725-476d-b58a-5cd0813cb0d5"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0"},
     {"0", 
      FractionBox["\[Gamma]\[Phi]\[Phi]", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"]}], "+", 
        RowBox[{"\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Phi]\[Phi]"}]}]], 
      
      FractionBox["\[Gamma]\[Theta]\[Phi]", 
       RowBox[{
        SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"], "-", 
        RowBox[{
        "\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Phi]\[Phi]"}]}]]},
     {"0", 
      FractionBox["\[Gamma]\[Theta]\[Phi]", 
       RowBox[{
        SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"], "-", 
        RowBox[{"\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Phi]\[Phi]"}]}]], 
      
      FractionBox["\[Gamma]\[Theta]\[Theta]", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"]}], "+", 
        RowBox[{"\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Phi]\[Phi]"}]}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8263475453701267`*^9, 3.826350184235777*^9, 
  3.826419926502548*^9, 3.826423891069294*^9, 3.8265450169653597`*^9, 
  3.82677453701777*^9, 3.82677502043361*^9, 3.826775111539274*^9, 
  3.826786140864809*^9, 3.8267862172574863`*^9, 3.8267966206253233`*^9, 
  3.826814129230666*^9, 3.8268646017613993`*^9, 3.827119165981308*^9, 
  3.827941206383951*^9, 3.8293782272254057`*^9, 3.843994705168603*^9, 
  3.843994943119989*^9, 3.846828859831805*^9},
 CellLabel->
  "Out[24]//MatrixForm=",ExpressionUUID->"6505674a-960a-4d16-8c02-\
a888bffe25a8"]
}, Open  ]],

Cell[TextData[{
 "The projected Christoffel symbol with q on every open index\nq",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["\[CapitalGamma]", "l"], "mn"], " ", "=", " ", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["\[CapitalGamma]", "i"], 
      RowBox[{"jk", " "}]], " ", 
     SubscriptBox[
      SuperscriptBox["q", "l"], "i"], " ", 
     SubscriptBox[
      SuperscriptBox["q", "j"], "m"], " ", 
     SubscriptBox[
      SuperscriptBox["q", "k"], "n"]}]}], TraditionalForm]],ExpressionUUID->
  "a7dd771e-4a39-452b-a450-4201713b0dc1"]
}], "Text",
 CellChangeTimes->{{3.8263498225875998`*^9, 3.8263498407181396`*^9}, {
   3.8263499142737293`*^9, 3.8263499801306458`*^9}, 
   3.826350460162335*^9},ExpressionUUID->"ecb3d98c-b60a-46c7-a875-\
dbb03fa4e0cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"qudFunc", "=", 
   RowBox[{"qud", "/.", "toFunc"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8263525686578903`*^9, 3.826352575018024*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"33545197-d85c-4aca-a136-3cfdf04447ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"qqq\[CapitalGamma]udd", "=", 
   RowBox[{
    RowBox[{"Table", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Sum", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalGamma]udd", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], " ", 
         RowBox[{"qudFunc", "[", 
          RowBox[{"[", 
           RowBox[{"l", ",", "i"}], "]"}], "]"}], " ", 
         RowBox[{"qudFunc", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "m"}], "]"}], "]"}], 
         RowBox[{"qudFunc", "[", 
          RowBox[{"[", 
           RowBox[{"k", ",", "n"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "3"}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.82634985796941*^9, 3.826349888586556*^9}, {
  3.826349985151381*^9, 3.8263500527722883`*^9}, {3.826352602299417*^9, 
  3.826352609634716*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"f36e04c5-9c88-4ef0-9668-a9b58b8dbbd2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"qqq\[CapitalGamma]udd2d", "=", 
   RowBox[{"Take", "[", 
    RowBox[{"qqq\[CapitalGamma]udd", ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.826799058767776*^9, 3.826799090532053*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"04d3f4fa-feac-4233-bf4e-e297e65ffc73"],

Cell[TextData[{
 "Check that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["qD", "k"], 
     SubscriptBox["q", "ij"]}], " ", "=", "0"}], TraditionalForm]],
  ExpressionUUID->"ce8362f1-ee66-48b1-9b39-2c2247e0624a"],
 " ,\nwhere ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["qD", "i"], " "}], TraditionalForm]],ExpressionUUID->
  "6ef2084f-fe38-474d-ae4d-3091c32ac074"],
 " is only defined on the induced metric on the surfaces of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Rho]", "=", 
    SubscriptBox["\[Rho]", "c"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "e955c2ee-a4c9-4278-92ea-09b941826933"],
 ":"
}], "Text",
 CellChangeTimes->{{3.826371319475215*^9, 3.826371328226857*^9}, {
  3.826371597766406*^9, 3.8263716200847673`*^9}, {3.826798135526161*^9, 
  3.826798153722002*^9}, {3.82679818903881*^9, 3.826798206464999*^9}, {
  3.84399429305422*^9, 
  3.843994296096036*^9}},ExpressionUUID->"246649eb-719c-4f9b-a9bf-\
ccb0aa56be94"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"X2d", "=", 
  RowBox[{"Take", "[", 
   RowBox[{"X3d", ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.826799033571454*^9, 3.82679904273656*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"92d4aa76-bd02-483b-a57c-80d8930bfae6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[Theta]", ",", "\[Phi]"}], "}"}]], "Output",
 CellChangeTimes->{3.826799043250731*^9, 3.82681412992579*^9, 
  3.826864602472543*^9, 3.827119166622685*^9, 3.8279412070020247`*^9, 
  3.8293782278558607`*^9, 3.8439947055505*^9, 3.84399494324667*^9, 
  3.84682886032587*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"98daafa4-92c9-440b-8c8f-2b1007c19e3b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"qdd2d", "=", 
  RowBox[{"Take", "[", 
   RowBox[{"qdd", ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.826799102399283*^9, 3.826799111140843*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"9ed57dc3-dd6d-46e1-ba1a-615df57ce324"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Gamma]\[Theta]\[Theta]", ",", "\[Gamma]\[Theta]\[Phi]"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Gamma]\[Theta]\[Phi]", ",", "\[Gamma]\[Phi]\[Phi]"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8267991114942503`*^9, 3.8268141299751253`*^9, 
  3.8268646025309677`*^9, 3.827119166652347*^9, 3.827941207025758*^9, 
  3.829378227876759*^9, 3.8439947055681*^9, 3.843994943259676*^9, 
  3.846828860338325*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"8d7b5209-6bc4-49ea-9d2b-ec058a73dcb5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"qudFunc2d", "=", 
   RowBox[{"Take", "[", 
    RowBox[{"qudFunc", ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8267991317429333`*^9, 3.826799144736945*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"6ad55ab5-f493-4f1f-9bd3-ca5dae586094"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"qDdqdd", "=", 
  RowBox[{
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Sum", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"qudFunc2d", "[", 
          RowBox[{"[", 
           RowBox[{"l", ",", "k"}], "]"}], "]"}], 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"qdd2d", "/.", "toFunc"}], ")"}], "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
           RowBox[{"X2d", "[", 
            RowBox[{"[", "l", "]"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
        "-", " ", 
        RowBox[{
         RowBox[{"qqq\[CapitalGamma]udd2d", "[", 
          RowBox[{"[", 
           RowBox[{"l", ",", "k", ",", "i"}], "]"}], "]"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"qdd2d", "/.", "toFunc"}], ")"}], "[", 
          RowBox[{"[", 
           RowBox[{"l", ",", "j"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
        "-", " ", 
        RowBox[{
         RowBox[{"qqq\[CapitalGamma]udd2d", "[", 
          RowBox[{"[", 
           RowBox[{"l", ",", "k", ",", "j"}], "]"}], "]"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"qdd2d", "/.", "toFunc"}], ")"}], "[", 
          RowBox[{"[", 
           RowBox[{"l", ",", "i"}], "]"}], "]"}]}]}], "\[IndentingNewLine]", 
       ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "2"}], "}"}]}], "]"}], 
     "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "2"}], "}"}]}], "\[IndentingNewLine]", 
    "]"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.826798172285392*^9, 3.826798175801865*^9}, {
  3.826798209305047*^9, 3.826798278457343*^9}, {3.826798385874407*^9, 
  3.8267984536335487`*^9}, {3.826798509003039*^9, 3.826798530884426*^9}, {
  3.826798982867103*^9, 3.826799000047665*^9}, {3.82679904650959*^9, 
  3.826799046650119*^9}, {3.8267990956027527`*^9, 3.82679916351196*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"1367344f-26bb-4326-b65d-cdb1696994a8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.826798449957944*^9, 3.826798454366919*^9}, 
   3.82679853206573*^9, 3.826798616540038*^9, {3.826798983192358*^9, 
   3.8267990005236387`*^9}, {3.826799155193931*^9, 3.8267991640293283`*^9}, 
   3.826814130085573*^9, 3.82686460260154*^9, 3.827119166707995*^9, 
   3.827941207062639*^9, 3.829378227910914*^9, 3.843994705596133*^9, 
   3.843994943279933*^9, 3.846828860362186*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"05b8859d-5a0e-46a4-97d3-9e89081a8f9c"]
}, Open  ]],

Cell[TextData[{
 "The covariant derivative compatible with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["q", "ij"], TraditionalForm]],ExpressionUUID->
  "72c18416-ec28-4b1a-b9b2-d3efa0271bc8"],
 " we denote by ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["qD", "i"], " ", 
     SuperscriptBox["v", "j"]}], "=", " ", 
    RowBox[{
     RowBox[{"q", 
      RowBox[{
       SubscriptBox["\[PartialD]", "i"], 
       SuperscriptBox["v", "j"]}]}], " ", "+", " ", 
     RowBox[{
      SubscriptBox[
       SuperscriptBox["q\[CapitalGamma]", "j"], "ik"], 
      SuperscriptBox["v", "k"]}]}]}], TraditionalForm]],ExpressionUUID->
  "98a0e626-8a98-48cf-ac2f-4432b68ce87c"],
 ",\nfor some 3d vector v orthogonal to ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["s", "i"], TraditionalForm]],ExpressionUUID->
  "e7f21bff-1ed4-462f-9d66-3911ad0570a8"],
 ". \nThe partial derivative \[PartialD] is projected as ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["q", "i"], "j"], " ", 
    SubscriptBox["\[PartialD]", "i"]}], TraditionalForm]],ExpressionUUID->
  "a2d0292e-ca44-4b0d-9af2-6225c417c69d"],
 " i.e. ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"q", 
     RowBox[{
      SubscriptBox["\[PartialD]", "i"], 
      SuperscriptBox["v", "i"]}]}], "=", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["q", "j"], "i"], 
     RowBox[{
      SubscriptBox["\[PartialD]", "j"], 
      SuperscriptBox["v", "i"]}]}]}], TraditionalForm]],ExpressionUUID->
  "7e0b6df8-7542-4178-8d68-e16cab01d6d3"],
 "\nThen let us compute ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["qD", "i"], 
    SuperscriptBox["b", "i"]}], TraditionalForm]],ExpressionUUID->
  "486ae3cd-9b7e-4dda-a27b-2d43a17199f2"],
 ":"
}], "Text",
 CellChangeTimes->{{3.826350208001802*^9, 3.826350255243813*^9}, {
  3.82635033425834*^9, 3.82635033425848*^9}, {3.826350464226344*^9, 
  3.826350617498254*^9}, {3.826352412367288*^9, 3.826352436113421*^9}, {
  3.8263714097543497`*^9, 3.826371413618127*^9}, {3.82637157624936*^9, 
  3.8263715886320343`*^9}},ExpressionUUID->"5b7c28cd-c35a-4764-9fee-\
6edcf9b161d5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"buFunc", "=", 
   RowBox[{"bu", "/.", "toFunc"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.826352542833324*^9, 3.826352565556284*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"ce4565ba-86e2-42fc-9af7-4448fa4cdee6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"buFunc2d", "=", 
   RowBox[{"Take", "[", 
    RowBox[{"buFunc", ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.826799213164497*^9, 3.826799220906126*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"e236e5b4-e110-4e40-9f9b-769cd25aa875"],

Cell[BoxData[
 RowBox[{
  RowBox[{"qDb2d", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"qudFunc2d", "[", 
         RowBox[{"[", 
          RowBox[{"j", ",", "i"}], "]"}], "]"}], 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"buFunc2d", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"X2d", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"qqq\[CapitalGamma]udd2d", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "i", ",", "j"}], "]"}], "]"}], 
        RowBox[{"buFunc2d", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.826352326129993*^9, 3.8263523823426733`*^9}, {
   3.82635244722332*^9, 3.8263525607636633`*^9}, {3.826352618928056*^9, 
   3.8263526251514673`*^9}, 3.826371719065152*^9, {3.826799223499877*^9, 
   3.8267992388287582`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"195c734c-41cf-4389-8ef5-b01d4d6c856f"],

Cell[TextData[{
 "Then let us obtain (first schematically) Kqq = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["q", "ij"], 
    SubscriptBox["K", "ij"]}], TraditionalForm]],ExpressionUUID->
  "9fc8cfb3-de29-4da1-97b0-65a15c50928f"],
 ", where ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["K", "ij"], TraditionalForm]],ExpressionUUID->
  "39c3eccc-a54f-42c6-b89e-2a9a8da8c3de"],
 " is the spatial part of the extrinsic curvature of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "ij"], TraditionalForm]],ExpressionUUID->
  "32b4be72-86c2-4dcb-9e20-10e9d651e5b9"],
 " when embedded in the full spacetime."
}], "Text",
 CellChangeTimes->{{3.826352809634797*^9, 
  3.826352867894018*^9}},ExpressionUUID->"61482989-b0c6-4337-ab61-\
67231fea9eba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Kdd", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"K\[Rho]\[Rho]", ",", "K\[Rho]\[Theta]", ",", "K\[Rho]\[Phi]"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "K\[Rho]\[Theta]", ",", "K\[Theta]\[Theta]", ",", "K\[Theta]\[Phi]"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"K\[Rho]\[Phi]", ",", "K\[Theta]\[Phi]", ",", "K\[Phi]\[Phi]"}],
       "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.826352870116013*^9, 3.8263529126739063`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"4949a9d4-6bf6-4309-99ab-355305f3f595"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Kdd", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.82635291354747*^9, 3.826352916200947*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"6515dadf-a80d-45a7-b90d-0ca24669df26"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"K\[Rho]\[Rho]", "K\[Rho]\[Theta]", "K\[Rho]\[Phi]"},
     {"K\[Rho]\[Theta]", "K\[Theta]\[Theta]", "K\[Theta]\[Phi]"},
     {"K\[Rho]\[Phi]", "K\[Theta]\[Phi]", "K\[Phi]\[Phi]"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.826352914020293*^9, 3.8263529163982363`*^9}, 
   3.82641992720082*^9, 3.826423891800165*^9, 3.826545017894301*^9, 
   3.826774537766273*^9, 3.826775021169795*^9, 3.826775111897728*^9, 
   3.826786141267524*^9, 3.826786218008377*^9, 3.826796654379613*^9, 
   3.826814130336285*^9, 3.826864602803666*^9, 3.827119166977085*^9, 
   3.827941207210519*^9, 3.829378228065131*^9, 3.843994705694013*^9, 
   3.843994943328539*^9, 3.846828860491671*^9},
 CellLabel->
  "Out[36]//MatrixForm=",ExpressionUUID->"01a2ae5b-eaf5-4ddf-9434-\
7b5615e6b322"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Kqq", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"quu", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", 
       RowBox[{"Kdd", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.826352920300023*^9, 3.826352944603387*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"1da2262b-c47e-4517-a3c0-4ba8401e90c7"],

Cell[CellGroupData[{

Cell[BoxData["Kqq"], "Input",
 CellChangeTimes->{{3.826352945557687*^9, 3.826352945845599*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"8dedbd34-9d73-4ee9-8d75-dbf7c2d16897"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"K\[Phi]\[Phi]", " ", "\[Gamma]\[Theta]\[Theta]"}], "-", 
   RowBox[{"2", " ", "K\[Theta]\[Phi]", " ", "\[Gamma]\[Theta]\[Phi]"}], "+", 
   
   RowBox[{"K\[Theta]\[Theta]", " ", "\[Gamma]\[Phi]\[Phi]"}]}], 
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"]}], "+", 
   RowBox[{
   "\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Phi]\[Phi]"}]}]]], "Output",
 CellChangeTimes->{3.826352946123004*^9, 3.826419927230414*^9, 
  3.82642389182838*^9, 3.826545017940319*^9, 3.826774537810667*^9, 
  3.826775021212736*^9, 3.826775111941348*^9, 3.826786141313386*^9, 
  3.826786218055385*^9, 3.826796657556519*^9, 3.826814130376688*^9, 
  3.826864602860489*^9, 3.827119167012978*^9, 3.827941207242365*^9, 
  3.829378228094789*^9, 3.8439947057133417`*^9, 3.8439949433450527`*^9, 
  3.846828860510047*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"d68b2396-315b-4182-bb48-536e094ded4d"]
}, Open  ]],

Cell[TextData[{
 "We need the functional form of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["K", "ij"], TraditionalForm]],ExpressionUUID->
  "a986500f-0fb3-44c7-b939-34d40888c990"],
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["K", "ij"], " ", "=", " ", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"-", "2"}], "\[Alpha]"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[PartialD]", "t"], 
        SubscriptBox["\[Gamma]", "ij"]}], "-", 
       RowBox[{
        SubscriptBox["D", "i"], " ", 
        SubscriptBox["\[Beta]", "j"]}], "-", 
       RowBox[{
        SubscriptBox["D", "j"], " ", 
        SubscriptBox["\[Beta]", "i"]}]}], ")"}], " "}]}], TraditionalForm]],
  ExpressionUUID->"276c0b18-83ed-4232-8517-e68374ce80ff"],
 "\nwhere ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Beta]", "i"], "=", 
    RowBox[{
     SubscriptBox["\[Gamma]", "ij"], 
     SuperscriptBox["\[Beta]", "j"]}]}], TraditionalForm]],ExpressionUUID->
  "63b5417b-0378-4505-9ac1-3edfd6a89594"]
}], "Text",
 CellChangeTimes->{{3.813337772296329*^9, 3.8133378275627003`*^9}, {
  3.814104887629595*^9, 3.814104891688855*^9}, {3.8144244598250933`*^9, 
  3.8144244818303747`*^9}, {3.8263530725213537`*^9, 
  3.826353186173306*^9}},ExpressionUUID->"9dd6832f-d030-4ff4-a66a-\
fffea771abeb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]u", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Beta]u\[Rho]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     ",", 
     RowBox[{"\[Beta]u\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     ",", 
     RowBox[{"\[Beta]u\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.826353196703821*^9, 3.826353226326147*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"7b29fb77-c7c7-4a94-b49f-a099891e97dc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]d", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Gamma]ddFunc", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", 
         RowBox[{"\[Beta]u", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.826353227870558*^9, 3.826353274096355*^9}, {
  3.8263557353429127`*^9, 3.826355735812619*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"000ed358-8bc0-4a5b-ac12-bae9580ce471"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KddFunc", "=", 
   RowBox[{
    RowBox[{"Table", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"-", "1"}], 
        RowBox[{"2", 
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"\[Gamma]ddFunc", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", "t"}], "]"}], 
         "\[IndentingNewLine]", "-", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"\[Beta]d", "[", 
            RowBox[{"[", "j", "]"}], "]"}], ",", 
           RowBox[{"X3d", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "-", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"\[Beta]d", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{"X3d", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
         "+", " ", 
         RowBox[{"2", " ", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"\[CapitalGamma]udd", "[", 
              RowBox[{"[", 
               RowBox[{"l", ",", "i", ",", "j"}], "]"}], "]"}], 
             RowBox[{"\[Beta]d", "[", 
              RowBox[{"[", "l", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}]}]}], ")"}]}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8133378318987007`*^9, 3.813337837327976*^9}, {
  3.813337964862425*^9, 3.813338073564715*^9}, {3.813338221538703*^9, 
  3.813338227992738*^9}, {3.814015794055781*^9, 3.814015874492716*^9}, {
  3.8140166263552094`*^9, 3.814016630729981*^9}, {3.8140212701999493`*^9, 
  3.81402145375569*^9}, {3.814104043912881*^9, 3.814104080571287*^9}, {
  3.814423958469576*^9, 3.8144239649517*^9}, {3.8144587616072483`*^9, 
  3.814458762725625*^9}, {3.826353189944854*^9, 3.82635319263058*^9}, {
  3.826353290277182*^9, 3.826353460488961*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"1abb4331-9d10-4111-9cf7-d1df393d6f7b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KqqFunc", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Kqq", "/.", "toFunc"}], "/.", 
       RowBox[{"K\[Theta]\[Theta]", "\[Rule]", " ", 
        RowBox[{"K\[Theta]\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}]}], "/.", 
      RowBox[{"K\[Theta]\[Phi]", "\[Rule]", " ", 
       RowBox[{"K\[Theta]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
        "]"}]}]}], "/.", 
     RowBox[{"K\[Phi]\[Phi]", "\[Rule]", 
      RowBox[{"K\[Phi]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
       "]"}]}]}], 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       RowBox[{"/.", 
        RowBox[{"K\[Theta]\[Theta]", "\[Rule]", " ", 
         RowBox[{"KddFunc", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "2"}], "]"}], "]"}]}]}], "/.", 
       RowBox[{"K\[Theta]\[Phi]", "\[Rule]", " ", 
        RowBox[{"KddFunc", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "3"}], "]"}], "]"}]}]}], "/.", 
      RowBox[{"K\[Phi]\[Phi]", "\[Rule]", " ", 
       RowBox[{"KddFunc", "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "3"}], "]"}], "]"}]}]}], "*)"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.826353480120523*^9, 3.826353528418305*^9}, {
  3.826371949572266*^9, 3.8263719540676813`*^9}, {3.826371990867003*^9, 
  3.8263720289747477`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"672ada1a-6bef-436d-aaa3-26261fddb89d"],

Cell[CellGroupData[{

Cell[BoxData["KqqFunc"], "Input",
 CellLabel->"In[43]:=",ExpressionUUID->"f18505fe-7b64-468a-ae61-582cc4038971"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{"K\[Phi]\[Phi]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
    RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
   "-", 
   RowBox[{"2", " ", 
    RowBox[{"K\[Theta]\[Phi]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
    RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
   "+", 
   RowBox[{
    RowBox[{"K\[Theta]\[Theta]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
    RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}], 
  
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox[
     RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     "2"]}], "+", 
   RowBox[{
    RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
    RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
     "]"}]}]}]]], "Output",
 CellChangeTimes->{3.8263719584081087`*^9, 3.82637203749209*^9, 
  3.826419927405943*^9, 3.82642389201511*^9, 3.826545018179927*^9, 
  3.826774538016448*^9, 3.826775021405279*^9, 3.8267751120947647`*^9, 
  3.8267861414515667`*^9, 3.826786218257483*^9, 3.826796699666153*^9, 
  3.8268141306462383`*^9, 3.826864603181079*^9, 3.827119167204837*^9, 
  3.827941207433333*^9, 3.829378228286607*^9, 3.843994705826807*^9, 
  3.843994943398473*^9, 3.8468288606732388`*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"a5b72445-39ca-4ee5-bc49-2c8c423f3c7b"]
}, Open  ]],

Cell[TextData[{
 "We have that\n0 = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], "L", " ", 
     SubscriptBox["K", 
      RowBox[{"qq", " "}]]}], "-", 
    RowBox[{"2", 
     SubscriptBox["qD", "i"], 
     SuperscriptBox["b", "i"]}], " ", "+", " ", 
    RowBox[{
     SuperscriptBox["\[Beta]", "\[Rho]"], "(", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[PartialD]", "\[Rho]"], 
       RowBox[{"ln", "(", "q", ")"}]}], "  ", "-", " ", 
      RowBox[{"2", "L", " ", 
       SubscriptBox["K", "qq"]}], " ", "-", " ", 
      RowBox[{"2", " ", 
       SubscriptBox["qD", "i"], 
       SuperscriptBox["b", "i"]}]}], ")"}]}], TraditionalForm]],
  ExpressionUUID->"d16b125c-66c7-42e4-8a2e-69dfdf3199fd"],
 ",\nwhere ",
 Cell[BoxData[
  FormBox[
   RowBox[{"q", "=", 
    RowBox[{"det", "(", 
     SubscriptBox["q", "AB"]}]}], TraditionalForm]],ExpressionUUID->
  "10eac402-ff65-4ab2-86d4-467ca5eb1c4f"],
 ") = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Rho]", "4"], 
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], TraditionalForm]],
  ExpressionUUID->"3db19673-25a2-41ae-a8d4-42fa18355fbc"],
 " in the standard Bondi-Sachs gauge, and is kept fixed at all times.\n\
Setting\nX = ",
 Cell[BoxData[
  RowBox[{
   RowBox[{"2", "L", " ", 
    SubscriptBox["K", 
     RowBox[{"qq", " "}]]}], "+", 
   RowBox[{"2", 
    SubscriptBox["qD", "A"], 
    SuperscriptBox["b", "A"]}]}]],ExpressionUUID->
  "6abcb493-4e68-40b7-b27e-d95bb6c6f98e"],
 "\nand using that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[PartialD]", "\[Rho]"], "q"}], " ", "=", " ", 
    FractionBox["4", "\[Rho]"]}], TraditionalForm]],ExpressionUUID->
  "5c91ff3b-67bb-4db5-803b-dadad399f568"],
 " we get that\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Beta]", 
     RowBox[{"\[Rho]", " "}]], "=", "  ", 
    FractionBox[
     RowBox[{"X", " ", 
      RowBox[{"\[Rho]", "/", "4"}]}], 
     RowBox[{"1", "-", 
      RowBox[{"X", " ", 
       RowBox[{"\[Rho]", "/", "4"}]}]}]]}], TraditionalForm]],ExpressionUUID->
  "d42d0fb7-3db7-459e-9402-6be2caa82b63"],
 " "
}], "Text",
 CellChangeTimes->{{3.826353593291081*^9, 3.826353773180497*^9}, {
  3.826353897803033*^9, 3.826353931533657*^9}, {3.826353974704793*^9, 
  3.826354050409474*^9}, {3.826786112975322*^9, 3.826786113652278*^9}, {
  3.826799352625391*^9, 
  3.8267994032858887`*^9}},ExpressionUUID->"64c5a83a-aec7-4383-9e5c-\
b4519fd763b3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LFunc", "=", 
   RowBox[{"L", "/.", "toFunc"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.826353560204733*^9, 3.826353568969401*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"ed8bf81f-6c27-4f5e-83ce-68331f284cf0"],

Cell[TextData[{
 "Get X",
 Cell[BoxData[
  RowBox[{"=", 
   RowBox[{
    RowBox[{"2", "L", " ", 
     SubscriptBox["K", 
      RowBox[{"qq", " "}]]}], "+", 
    RowBox[{"2", 
     SubscriptBox["qD", "i"], 
     SuperscriptBox["b", "i"]}]}]}]],ExpressionUUID->
  "88c110b7-3910-4844-bdf0-a7c07f7d03e2"]
}], "Text",
 CellChangeTimes->{{3.82635408566387*^9, 3.826354097307562*^9}, {
  3.826786124840214*^9, 
  3.826786125466659*^9}},ExpressionUUID->"b66fc562-bcb4-4427-a3c5-\
0dd0bb893550"],

Cell[BoxData[
 RowBox[{
  RowBox[{"X", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"2", " ", "LFunc", " ", "KqqFunc"}], "+", 
     RowBox[{"2", " ", "qDb2d"}]}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.826354087703335*^9, 3.826354123177951*^9}, {
  3.82678612837129*^9, 3.826786128766971*^9}, {3.826799420625198*^9, 
  3.826799420752735*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"4900388f-4755-43a3-9ec8-2fd5d79abd80"],

Cell[TextData[{
 "Write the condition of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Beta]", "\[Rho]"], TraditionalForm]],ExpressionUUID->
  "c75995fe-be54-433a-b74c-5a4da7bffc66"],
 " as:\n0 = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Beta]", "\[Rho]"], "-"}], TraditionalForm]],
  ExpressionUUID->"f2948bb3-2acc-4354-9c39-dcca89f17760"],
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"X", " ", 
     RowBox[{"\[Rho]", "/", "4"}]}], 
    RowBox[{"1", "-", 
     RowBox[{"X", " ", 
      RowBox[{"\[Rho]", "/", "4"}]}]}]], TraditionalForm]],ExpressionUUID->
  "24904ece-0d1f-439f-84f7-3e66acd13d6b"],
 ",\nsuch that later we can linearize it conveniently"
}], "Text",
 CellChangeTimes->{{3.826354192425403*^9, 3.826354236641822*^9}, {
  3.826799437333053*^9, 
  3.826799437698053*^9}},ExpressionUUID->"9bf83328-c59e-401a-93ba-\
009ce8750e9b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]u\[Rho]Cond", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]u\[Rho]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     "-", 
     FractionBox[
      RowBox[{"X", " ", 
       FractionBox["\[Rho]", "4"]}], 
      RowBox[{"1", "-", 
       RowBox[{"X", " ", 
        FractionBox["\[Rho]", "4"]}]}]]}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.826354251443747*^9, 3.826354287602206*^9}, {
  3.826799441477827*^9, 3.82679944185954*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"22228589-f6c8-4e8e-b3dd-1226f8b019d3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]u\[Rho]CondSol", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"\[Beta]u\[Rho]Cond", "\[Equal]", "0"}], ",", 
      RowBox[{"\[Beta]u\[Rho]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     "]"}], "//", "Flatten"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8268010178111477`*^9, 3.826801032703621*^9}, {
  3.826801070168503*^9, 3.8268010929797087`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"aaf42851-1eef-49c4-b38c-5228ed218909"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Linearize the ", "Chapter"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Beta]", "\[Rho]"], " "}], TraditionalForm]],
  ExpressionUUID->"69166545-5ce1-49ab-8ed5-105b89a7db9b"],
 " condition about flat space:"
}], "Chapter",
 CellChangeTimes->{{3.8263551817137527`*^9, 3.826355193182432*^9}, {
  3.8263559269514837`*^9, 3.826355956020795*^9}, {3.82679949262642*^9, 
  3.826799502386827*^9}},ExpressionUUID->"b3e71015-f917-48b1-aa5f-\
5fecbbf96686"],

Cell[BoxData[
 RowBox[{
  RowBox[{"linearize", "=", 
   RowBox[{"{", "\[IndentingNewLine]", " ", 
    RowBox[{
     RowBox[{"\[Alpha]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", 
        RowBox[{
         RowBox[{"\[Alpha]0", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"\[Delta]\[Alpha]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Beta]u\[Rho]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", 
        RowBox[{
         RowBox[{"\[Beta]u\[Rho]0", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"\[Delta]\[Beta]u\[Rho]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Beta]u\[Theta]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", 
        RowBox[{
         RowBox[{"\[Beta]u\[Theta]0", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"\[Delta]\[Beta]u\[Theta]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Beta]u\[Phi]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", 
        RowBox[{
         RowBox[{"\[Beta]u\[Phi]0", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"\[Delta]\[Beta]u\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"\[Gamma]\[Rho]\[Rho]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", 
        RowBox[{
         RowBox[{"\[Gamma]\[Rho]\[Rho]0", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"\[Delta]\[Gamma]\[Rho]\[Rho]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Gamma]\[Theta]\[Theta]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", 
        RowBox[{
         RowBox[{"\[Gamma]\[Theta]\[Theta]0", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"\[Delta]\[Gamma]\[Theta]\[Theta]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Gamma]\[Rho]\[Theta]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", 
        RowBox[{
         RowBox[{"\[Gamma]\[Rho]\[Theta]0", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"\[Delta]\[Gamma]\[Rho]\[Theta]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Gamma]\[Rho]\[Phi]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", 
        RowBox[{
         RowBox[{"\[Gamma]\[Rho]\[Phi]0", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"\[Delta]\[Gamma]\[Rho]\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Gamma]\[Theta]\[Phi]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", 
        RowBox[{
         RowBox[{"\[Gamma]\[Theta]\[Phi]0", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"\[Delta]\[Gamma]\[Theta]\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Gamma]\[Phi]\[Phi]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", 
        RowBox[{
         RowBox[{"\[Gamma]\[Phi]\[Phi]0", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"\[Delta]\[Gamma]\[Phi]\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"K\[Theta]\[Theta]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", 
        RowBox[{
         RowBox[{"K\[Theta]\[Theta]0", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"\[Delta]K\[Theta]\[Theta]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"K\[Theta]\[Phi]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", 
        RowBox[{
         RowBox[{"K\[Theta]\[Phi]0", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"\[Delta]K\[Theta]\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"K\[Phi]\[Phi]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", 
        RowBox[{
         RowBox[{"K\[Phi]\[Phi]0", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"\[Delta]K\[Phi]\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}]}]}], "]"}]}]}], "\[IndentingNewLine]", "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.826372561874524*^9, 3.8263727275074883`*^9}, 
   3.826372765058379*^9, {3.826372942414337*^9, 3.8263729739940443`*^9}, {
   3.826379542043501*^9, 3.826379591113967*^9}, {3.8264540702717953`*^9, 
   3.826454178189101*^9}, {3.826799506197941*^9, 3.8267995069511213`*^9}, {
   3.8267995639381437`*^9, 3.826799599759891*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"a0f50dc4-c36a-4d89-926d-59448d43399c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mink", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Gamma]\[Rho]\[Rho]0", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", "1"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Gamma]\[Theta]\[Theta]0", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", 
        SuperscriptBox["\[Rho]", "2"]}], "]"}]}], ",", "\[IndentingNewLine]", 
     
     RowBox[{"\[Gamma]\[Phi]\[Phi]0", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", 
        RowBox[{
         SuperscriptBox["\[Rho]", "2"], 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Gamma]\[Rho]\[Theta]0", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Gamma]\[Rho]\[Phi]0", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Gamma]\[Theta]\[Phi]0", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"K\[Theta]\[Theta]0", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"K\[Phi]\[Phi]0", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"K\[Theta]\[Phi]0", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"\[Beta]u\[Rho]0", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Beta]u\[Theta]0", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Beta]u\[Phi]0", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Alpha]0", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", "1"}], "]"}]}]}], "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.826372783222651*^9, 3.8263728998348703`*^9}, {
  3.826372982397093*^9, 3.826373001524925*^9}, {3.826454182574027*^9, 
  3.8264542116828547`*^9}, {3.8264543033681993`*^9, 3.826454316021019*^9}, {
  3.8267996087665567`*^9, 3.826799617308424*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"4a9fba93-69e6-4300-9f12-718e10ddd319"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Beta]u\[Rho]CondLinMink", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"\[Beta]u\[Rho]Cond", "/.", "linearize"}], ",", "\[Epsilon]"}],
       "]"}], "/.", 
     RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], "/.", "mink"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.826372756640976*^9, 3.826372775141301*^9}, {
  3.8263729038453207`*^9, 3.826372920788803*^9}, {3.826453950437203*^9, 
  3.826453964676504*^9}, {3.82679951143254*^9, 3.826799515852728*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"702a1508-46f3-443d-a115-e928a5a55efc"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"\[Delta]K\[Theta]\[Theta]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
     RowBox[{"\[Delta]K\[Phi]\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "-", 
    RowBox[{"2", " ", "\[Rho]", " ", 
     RowBox[{"\[Delta]\[Beta]u\[Rho]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "+", 
    RowBox[{
     RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"\[Delta]\[Gamma]\[Rho]\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
     RowBox[{
      SuperscriptBox["\[Delta]\[Gamma]\[Rho]\[Phi]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox["\[Delta]\[Gamma]\[Rho]\[Theta]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
   RowBox[{"2", " ", "\[Rho]"}]]}]], "Output",
 CellChangeTimes->{{3.826372757182149*^9, 3.8263727755229692`*^9}, {
   3.826372904222253*^9, 3.826372921077668*^9}, 3.826373005505753*^9, 
   3.8264199294079847`*^9, 3.826423893955508*^9, 3.826454033055632*^9, 
   3.826454224633348*^9, 3.826454318369405*^9, 3.826545020761747*^9, 
   3.826774540178499*^9, 3.826775023469935*^9, 3.826775113721978*^9, 
   3.8267861428916616`*^9, 3.826786220088152*^9, 3.826799516682927*^9, 
   3.826799619768775*^9, 3.8268142908541937`*^9, 3.826864604272257*^9, 
   3.8271191683561497`*^9, 3.82794120848271*^9, 3.829378229383731*^9, 
   3.843994706428829*^9, 3.843994943653934*^9, 3.846828861379695*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"716e5de8-66a1-462d-aeef-89fb2e7c308b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"\[Beta]u\[Rho]CondLinMink", "\[Equal]", "0"}], ",", 
      RowBox[{"\[Delta]\[Beta]u\[Rho]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     "]"}], "//", "Flatten"}], "//", "Simplify"}], "//", "Expand"}]], "Input",\

 CellChangeTimes->{{3.826373029888754*^9, 3.826373052813702*^9}, {
  3.826454349220108*^9, 3.826454358726944*^9}, {3.826799522686099*^9, 
  3.82679952341749*^9}, {3.826818063786624*^9, 3.826818064635622*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"88632bf1-f81e-4973-8281-78f4ec7bbfd5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Delta]\[Beta]u\[Rho]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
   "\[Rule]", 
   RowBox[{
    FractionBox[
     RowBox[{"\[Delta]K\[Theta]\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     RowBox[{"2", " ", "\[Rho]"}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"\[Delta]K\[Phi]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     
     RowBox[{"2", " ", "\[Rho]"}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
      RowBox[{"\[Delta]\[Gamma]\[Rho]\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     
     RowBox[{"2", " ", "\[Rho]"}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["\[Delta]\[Gamma]\[Rho]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     
     RowBox[{"2", " ", "\[Rho]"}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Delta]\[Gamma]\[Rho]\[Theta]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     RowBox[{"2", " ", "\[Rho]"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.82637305328885*^9, 3.82641992943902*^9, 3.826423893975861*^9, {
   3.826454351906218*^9, 3.826454359095234*^9}, 3.826545020902624*^9, 
   3.82677454029492*^9, 3.826775023583345*^9, 3.82677511376375*^9, 
   3.826786142957664*^9, 3.826786220148554*^9, 3.826799524457148*^9, 
   3.8267996217577877`*^9, 3.826814290918919*^9, 3.8268180649314137`*^9, 
   3.826864604335415*^9, 3.827119168421179*^9, 3.827941208577237*^9, 
   3.8293782295119123`*^9, 3.843994706468959*^9, 3.843994943690556*^9, 
   3.846828861424776*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"6debf229-f54b-4369-92cc-3997622bde9f"]
}, Open  ]],

Cell[TextData[{
 "the ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["c", "+"], "\[Rho]"], "=", 
    RowBox[{"1", "=", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[Beta]", "\[Rho]"]}], "+", 
      RowBox[{"\[Alpha]", " ", 
       SuperscriptBox["L", 
        RowBox[{"-", "1"}]]}]}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "3e3a2685-da67-404b-aefb-983991ab2cfd"],
 " condition is written as\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"0", "=", 
    RowBox[{
     RowBox[{"-", "1"}], "-", 
     SuperscriptBox["\[Beta]", "\[Rho]"], "+", 
     RowBox[{"\[Alpha]", " ", 
      SuperscriptBox["L", 
       RowBox[{"-", "1"}]]}]}]}], TraditionalForm]],ExpressionUUID->
  "106dc9d8-5a3d-496d-b7d6-cd3ed2f75d9a"],
 ":"
}], "Text",
 CellChangeTimes->{{3.826379404196005*^9, 3.826379437056158*^9}, {
  3.826799531800231*^9, 3.8267995353140783`*^9}, {3.82679962466496*^9, 
  3.8267997027280607`*^9}},ExpressionUUID->"df1f9838-70e6-489d-ba50-\
765b013571bc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CplusFunc", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    RowBox[{"\[Beta]u\[Rho]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], " ",
     "+", 
    FractionBox[
     RowBox[{"\[Alpha]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     "L"]}], "/.", "toFunc"}]}]], "Input",
 CellChangeTimes->{{3.826373332065949*^9, 3.8263734248126297`*^9}, {
  3.82637345653959*^9, 3.826373476944934*^9}, {3.8264543795441093`*^9, 
  3.826454387388052*^9}, {3.82679970562891*^9, 3.8267997060490427`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"a5d0d86d-a578-4df0-8a69-facdccb5f1fb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1"}], "-", 
  RowBox[{"\[Beta]u\[Rho]", "[", 
   RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "+", 
  RowBox[{
   RowBox[{"\[Alpha]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
   
   RowBox[{"\[Sqrt]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "2"], "-", 
        RowBox[{
         RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          " ", 
         RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "2"], " ", 
         RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"\[Gamma]\[Theta]\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          " ", 
         RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          " ", 
         RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          " ", 
         SuperscriptBox[
          RowBox[{"\[Gamma]\[Rho]\[Phi]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"\[Gamma]\[Rho]\[Theta]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "2"], " ", 
         RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Gamma]\[Theta]\[Theta]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          " ", 
         RowBox[{"\[Gamma]\[Rho]\[Rho]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          " ", 
         RowBox[{"\[Gamma]\[Phi]\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}]}], ")"}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{{3.826373393854286*^9, 3.8263734772720737`*^9}, 
   3.8264199294702272`*^9, 3.8264238939972067`*^9, {3.826454381675255*^9, 
   3.826454387657239*^9}, 3.8265450209389143`*^9, 3.826774540371931*^9, 
   3.826775023656398*^9, 3.82677511380402*^9, 3.826786142990183*^9, 
   3.8267862201919937`*^9, 3.826799708249784*^9, 3.826814290954665*^9, 
   3.826864604386229*^9, 3.827119168451392*^9, 3.827941208607904*^9, 
   3.8293782295435753`*^9, 3.84399470649261*^9, 3.8439949437037563`*^9, 
   3.846828861439229*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"d519bcab-bd60-4d7a-952e-041dcdd5721b"]
}, Open  ]],

Cell["\<\
We linearize about flat space and we get that the following combination \
vanishes:\
\>", "Text",
 CellChangeTimes->{{3.8263794436956472`*^9, 3.8263794721834517`*^9}, {
  3.826799715656378*^9, 
  3.826799727480055*^9}},ExpressionUUID->"4a404597-3691-4fb1-8e55-\
6676116b149f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CplusFuncLinMink", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"CplusFunc", "/.", "linearize"}], ",", "\[Epsilon]"}], "]"}], "/.", 
     RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], "/.", "mink"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.8263734816868668`*^9, 3.8263735523619137`*^9}, {
  3.826454404775381*^9, 3.826454416490738*^9}, {3.8267997310339413`*^9, 
  3.8267997346000834`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"c9669b46-d46f-43a3-af7f-a0612c2f6864"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]\[Alpha]", "[", 
   RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
  RowBox[{"\[Delta]\[Beta]u\[Rho]", "[", 
   RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"\[Delta]\[Gamma]\[Rho]\[Rho]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{{3.826373503804887*^9, 3.826373518079677*^9}, {
   3.8263735526460667`*^9, 3.8263735566012983`*^9}, 3.826419929514544*^9, 
   3.82642389402573*^9, 3.826454423525187*^9, 3.826545020978899*^9, 
   3.826774540411591*^9, 3.826775023695569*^9, 3.826775113844974*^9, 
   3.826786143024232*^9, 3.826786220234997*^9, 3.826799735483346*^9, 
   3.8268142909892187`*^9, 3.826864604436905*^9, 3.827119168482431*^9, 
   3.8279412086364937`*^9, 3.829378229577187*^9, 3.843994706514118*^9, 
   3.8439949437183723`*^9, 3.846828861458569*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"c0d89dc8-fa88-4b8d-9a34-a92bf3683a9b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Pure gauge subsystem", "Chapter",
 CellChangeTimes->{{3.82642210765749*^9, 
  3.8264221160925617`*^9}},ExpressionUUID->"95cbe462-b3a2-4462-a0f4-\
568bacf4adb0"],

Cell[TextData[{
 "Here, we want to do the pure gauge analysis, linearized about flat space, \
imposing the Bondi-Sachs gauge directly in ADM language. The latter consists \
of the following:\n1) ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["C", "+"], "\[Rho]"], TraditionalForm]],ExpressionUUID->
  "463016d7-8bdf-4444-a402-89a23a0da3cd"],
 "=1 = - ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Beta]", "\[Rho]"], " ", "+", " ", 
    FractionBox["\[Alpha]", "L"]}], TraditionalForm]],ExpressionUUID->
  "41220ab7-27ae-4577-a6f2-01f9e950a8b2"],
 ",\n2) ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Beta]", "\[Rho]"], "="}], TraditionalForm]],
  ExpressionUUID->"4934604a-7f90-4246-9ea9-345cd201fc0c"],
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"X", " ", 
     RowBox[{"\[Rho]", "/", "4"}]}], 
    RowBox[{"1", "-", 
     RowBox[{"X", " ", 
      RowBox[{"\[Rho]", "/", "4"}]}]}]], TraditionalForm]],ExpressionUUID->
  "cbc84b72-b298-45a0-88ee-986f6882769f"],
 ", with X",
 Cell[BoxData[
  RowBox[{"=", 
   RowBox[{
    RowBox[{"2", "L", " ", 
     SubscriptBox["K", 
      RowBox[{"qq", " "}]]}], "+", 
    RowBox[{"2", 
     SubscriptBox["qD", "A"], 
     SuperscriptBox["b", "A"]}]}]}]],ExpressionUUID->
  "33a58d9a-9003-45be-bfcd-6743594a859e"],
 " ,\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"3", ")"}], 
     SuperscriptBox["\[Beta]", "\[Theta]"]}], "=", 
    RowBox[{"-", 
     SuperscriptBox["b", "\[Theta]"]}]}], TraditionalForm]],ExpressionUUID->
  "51e96f5d-50bd-4f45-9a8d-e59202614745"],
 "\[Alpha] ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["L", 
    RowBox[{"-", "1"}]], TraditionalForm]],ExpressionUUID->
  "44855827-64f7-474e-b803-e32537f49d59"],
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"4", ")"}], 
     SuperscriptBox["\[Beta]", "\[Phi]"]}], "=", 
    RowBox[{"-", 
     SuperscriptBox["b", "\[Phi]"]}]}], TraditionalForm]],ExpressionUUID->
  "26e79d37-42d5-4681-aaf0-b44a4a5510dc"],
 "\[Alpha] ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["L", 
    RowBox[{"-", "1"}]], TraditionalForm]],ExpressionUUID->
  "d13ed8db-da8f-4278-b0b2-114dca8cf64f"],
 ",\n where ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["b", "i"], "=", " ", 
    RowBox[{
     SuperscriptBox["\[Rho]", "i"], "-", 
     RowBox[{"L", " ", 
      SuperscriptBox["s", "i"]}]}]}], TraditionalForm]],ExpressionUUID->
  "d6c0ad08-a3ed-4458-b5c5-ac922320512b"],
 " is the slip vector defined earlier and is a function of the components of \
the spatial metric ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "ij"], TraditionalForm]],ExpressionUUID->
  "abf0254f-8948-4dba-8a1b-2055fb2e3092"],
 "."
}], "Text",
 CellChangeTimes->{{3.8264221183857603`*^9, 3.8264221664684687`*^9}, {
  3.826422202124424*^9, 3.826422366339748*^9}, {3.826440630865651*^9, 
  3.826440642169622*^9}, {3.8268000821488037`*^9, 3.82680011557329*^9}, {
  3.843994406479478*^9, 
  3.8439944075890837`*^9}},ExpressionUUID->"a27773b1-7f30-4db0-aa97-\
293aa3bff498"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bu", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8264224966775427`*^9, 3.82642250158785*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"e0deaf8d-8b7e-4675-b7ae-4ab11a8009f0"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {"0"},
      {
       FractionBox[
        RowBox[{
         RowBox[{"\[Gamma]\[Theta]\[Phi]", " ", "\[Gamma]\[Rho]\[Phi]"}], "-", 
         RowBox[{"\[Gamma]\[Rho]\[Theta]", " ", "\[Gamma]\[Phi]\[Phi]"}]}], 
        RowBox[{
         SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"], "-", 
         RowBox[{"\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Phi]\[Phi]"}]}]]},
      {
       FractionBox[
        RowBox[{
         RowBox[{"\[Gamma]\[Theta]\[Phi]", " ", "\[Gamma]\[Rho]\[Theta]"}], 
         "-", 
         RowBox[{"\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Rho]\[Phi]"}]}], 
        
        RowBox[{
         SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"], "-", 
         RowBox[{
         "\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Phi]\[Phi]"}]}]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.826422497918783*^9, 3.826422501886397*^9}, 
   3.826423894066758*^9, 3.826545021016032*^9, 3.826774540450449*^9, 
   3.826775023732256*^9, 3.826775113883544*^9, 3.826786143057616*^9, 
   3.826786220277165*^9, 3.8268142939258738`*^9, 3.826864604488451*^9, 
   3.827119168514266*^9, 3.827941208665718*^9, 3.829378229607514*^9, 
   3.843994706533614*^9, 3.843994943731584*^9, 3.846828861472354*^9},
 CellLabel->
  "Out[54]//MatrixForm=",ExpressionUUID->"b9f942a1-b2d1-4a8f-b795-\
590f9d7deef6"]
}, Open  ]],

Cell[TextData[{
 "check that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["b", "\[Theta]"], "=", 
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox["\[Gamma]", "\[Rho]\[Theta]"], 
      SuperscriptBox["\[Gamma]", "\[Rho]\[Rho]"]]}]}], TraditionalForm]],
  ExpressionUUID->"8dfdaaa0-6ec7-4b29-8e22-5723c1bb9e7c"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["b", "\[Phi]"], "=", 
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox["\[Gamma]", "\[Rho]\[Phi]"], 
      SuperscriptBox["\[Gamma]", "\[Rho]\[Rho]"]]}]}], TraditionalForm]],
  ExpressionUUID->"7a56b123-cf4c-4528-877f-8a599ae6e34a"]
}], "Text",
 CellChangeTimes->{{3.826440771887601*^9, 
  3.826440806682003*^9}},ExpressionUUID->"64917911-f33b-4d0d-a6a7-\
a50fa0966279"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"I\[Gamma]dd", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "/", 
   RowBox[{"I\[Gamma]dd", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.826423755659481*^9, 3.826423774094823*^9}, {
  3.8264238287227297`*^9, 3.826423832832814*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"21787739-e94f-4644-a26d-a2e13d8e86dc"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"\[Gamma]\[Theta]\[Phi]", " ", "\[Gamma]\[Rho]\[Phi]"}], "-", 
   RowBox[{"\[Gamma]\[Rho]\[Theta]", " ", "\[Gamma]\[Phi]\[Phi]"}]}], 
  RowBox[{
   SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"], "-", 
   RowBox[{
   "\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Phi]\[Phi]"}]}]]], "Output",
 CellChangeTimes->{{3.8264237596491823`*^9, 3.826423774265965*^9}, {
   3.8264238290795*^9, 3.826423833113781*^9}, 3.826423894105617*^9, 
   3.826545021051898*^9, 3.826774540494135*^9, 3.826775023767769*^9, 
   3.8267751139229937`*^9, 3.826786143093402*^9, 3.826786220319559*^9, 
   3.826814295389979*^9, 3.826864604550766*^9, 3.827119168543914*^9, 
   3.827941208695407*^9, 3.829378229638606*^9, 3.843994706563739*^9, 
   3.84399494374441*^9, 3.846828861487795*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"0eafddf6-8239-4089-b202-4997469ea91b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"I\[Gamma]dd", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "/", 
   RowBox[{"I\[Gamma]dd", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.826423823381616*^9, 3.826423841704525*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"1e7204c6-f42f-455e-b679-a2c9f8592692"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"\[Gamma]\[Theta]\[Phi]", " ", "\[Gamma]\[Rho]\[Theta]"}], "-", 
   RowBox[{"\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Rho]\[Phi]"}]}], 
  RowBox[{
   SuperscriptBox["\[Gamma]\[Theta]\[Phi]", "2"], "-", 
   RowBox[{
   "\[Gamma]\[Theta]\[Theta]", " ", "\[Gamma]\[Phi]\[Phi]"}]}]]], "Output",
 CellChangeTimes->{{3.8264238239409*^9, 3.826423841952384*^9}, 
   3.8264238941289873`*^9, 3.8265450210843897`*^9, 3.82677454053691*^9, 
   3.826775023802198*^9, 3.826775113965745*^9, 3.826786143131509*^9, 
   3.8267862203617487`*^9, 3.826814296439601*^9, 3.826864604642597*^9, 
   3.82711916857342*^9, 3.827941208722762*^9, 3.829378229669935*^9, 
   3.8439947065835257`*^9, 3.843994943757441*^9, 3.8468288615037403`*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"699aec92-03b2-4a32-8f96-6c03089a323c"]
}, Open  ]],

Cell[TextData[{
 "We want to perform a pure gauge analysis. We consider linearization about \
Minkowski.\nThe part of the pure gauge subsystem in this case (flat \
background) the gives eoms for the perturbations of the coordinates is:\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[PartialD]", "t"], "\[CapitalTheta]"}], "   ", "=", " ", 
     "\[Delta]\[Alpha]"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[PartialD]", "t"], 
      SuperscriptBox["\[Psi]", "\[Rho]"]}], "=", 
     RowBox[{
      SuperscriptBox["\[Delta]\[Beta]", 
       RowBox[{" ", "\[Rho]"}]], "+", " ", 
      RowBox[{
       SubscriptBox["\[PartialD]", "\[Rho]"], "\[CapitalTheta]"}]}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[PartialD]", "t"], 
      SuperscriptBox["\[Psi]", "\[Theta]"]}], "=", 
     RowBox[{
      SuperscriptBox["\[Delta]\[Beta]", 
       RowBox[{" ", "\[Theta]"}]], "+", " ", 
      RowBox[{
       SuperscriptBox["\[Rho]", 
        RowBox[{"-", "2"}]], 
       RowBox[{
        SubscriptBox["\[PartialD]", "\[Theta]"], "\[CapitalTheta]"}]}]}]}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[PartialD]", "t"], 
      SuperscriptBox["\[Psi]", "\[Phi]"]}], "=", 
     RowBox[{
      SuperscriptBox["\[Delta]\[Beta]", 
       RowBox[{" ", "\[Phi]"}]], "+", " ", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Rho]", " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ")"}], 
        RowBox[{"-", "2"}]], 
       RowBox[{
        SubscriptBox["\[PartialD]", "\[Phi]"], "\[CapitalTheta]"}]}]}]}], 
    ","}], TraditionalForm]],ExpressionUUID->
  "32d467c1-86a0-4155-896c-a61af932d753"],
 "\nwhere \[CapitalTheta] = - ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["n", "a"], 
    RowBox[{"\[CapitalDelta]", "[", 
     SuperscriptBox["x", "a"], "]"}]}], TraditionalForm]],ExpressionUUID->
  "1d1521c6-5b5c-4abd-abcb-e983be8c53c9"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Psi]", "i"], "=", 
     RowBox[{"-", 
      RowBox[{
       SubscriptBox[
        SuperscriptBox["\[Perpendicular]", "i"], 
        RowBox[{"a", " "}]], 
       RowBox[{"\[CapitalDelta]", "[", 
        SuperscriptBox["x", "a"], "]"}]}]}]}], ","}], TraditionalForm]],
  ExpressionUUID->"685c6deb-aaf5-4c46-a4a0-307672ff8685"],
 "\nwith ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", "a"], TraditionalForm]],ExpressionUUID->
  "823e9ff7-f35c-4159-a72d-19a1a60f7d6c"],
 " the Cauchy coordinate system used and ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["n", "a"], TraditionalForm]],ExpressionUUID->
  "6912bcac-3330-4a2d-bdc8-c83ac717b6d8"],
 " the normal to the level sets of constant time:"
}], "Text",
 CellChangeTimes->{{3.826440954965869*^9, 3.826441029880474*^9}, {
  3.826441071584221*^9, 3.8264411673040257`*^9}, {3.826441297472453*^9, 
  3.826441408241168*^9}, {3.8264416072328587`*^9, 3.826441749105596*^9}, {
  3.826441973382122*^9, 3.8264419936959887`*^9}, {3.826442121095276*^9, 
  3.82644212263622*^9}, {3.826442206266714*^9, 3.826442218585628*^9}, {
  3.826800150369543*^9, 
  3.826800151052559*^9}},ExpressionUUID->"56812eb4-597a-4cd2-b4d5-\
55bd1679f794"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coordPertSys", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"\[CapitalTheta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        ",", "t"}], "]"}], "-", 
      RowBox[{"\[Delta]\[Alpha]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"\[Psi]u\[Rho]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        ",", "t"}], "]"}], "-", 
      RowBox[{"\[Delta]\[Beta]u\[Rho]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "-", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"\[CapitalTheta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        ",", "\[Rho]"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"\[Psi]u\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        ",", "t"}], "]"}], "-", 
      RowBox[{"\[Delta]\[Beta]u\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "-", 
      RowBox[{
       SuperscriptBox["\[Rho]c", 
        RowBox[{"-", "2"}]], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"\[CapitalTheta]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          ",", "\[Theta]"}], "]"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"\[Psi]u\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        ",", "t"}], "]"}], "-", 
      RowBox[{"\[Delta]\[Beta]u\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "-", 
      RowBox[{
       SuperscriptBox["\[Rho]c", 
        RowBox[{"-", "2"}]], 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]c", "]"}], 
        RowBox[{"-", "2"}]], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"\[CapitalTheta]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          ",", "\[Phi]"}], "]"}]}]}]}], "\[IndentingNewLine]", "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.826442224470243*^9, 3.826442374274044*^9}, 
   3.826442421050503*^9},
 CellLabel->"In[57]:=",ExpressionUUID->"52d469f9-f637-404b-90bf-0bb3cb17dee7"],

Cell[TextData[{
 "Define ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Psi]", "i"], "=", 
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox["\[Psi]", "\[Rho]"], ",", 
      SuperscriptBox["\[Psi]", "\[Theta]"], ",", 
      SuperscriptBox["\[Psi]", "\[Phi]"]}], "}"}]}], TraditionalForm]],
  ExpressionUUID->"dfe15486-2a3d-413f-9e74-2b91028e7e49"]
}], "Text",
 CellChangeTimes->{
  3.826442221556728*^9, {3.826453351156377*^9, 
   3.826453352682787*^9}},ExpressionUUID->"92aad49d-ef3a-4351-86f8-\
c6228569f83a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Psi]u", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Psi]u\[Rho]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     ",", 
     RowBox[{"\[Psi]u\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     ",", 
     RowBox[{"\[Psi]u\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]ddMink", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       SuperscriptBox["\[Rho]c", "2"], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{
        SuperscriptBox["\[Rho]c", "2"], 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]c", "]"}], "2"]}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Gamma]ddMink", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.8264418252734003`*^9, 3.82644189535168*^9}, {
  3.8264421028894453`*^9, 3.826442135207617*^9}, {3.826455067370747*^9, 
  3.826455069868154*^9}, {3.8264579661724463`*^9, 3.826457969748954*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"e5223882-03dc-47d3-a4d6-a05812000eea"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0"},
     {"0", 
      SuperscriptBox["\[Rho]c", "2"], "0"},
     {"0", "0", 
      RowBox[{
       SuperscriptBox["\[Rho]c", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]c", "]"}], "2"]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.82644185287082*^9, 3.8264418956850147`*^9, {3.826442106134767*^9, 
   3.826442135481309*^9}, 3.826455070421216*^9, {3.826457970112425*^9, 
   3.826457974090582*^9}, 3.8264581290795603`*^9, 3.826545021129513*^9, 
   3.826774540581564*^9, 3.826775023857326*^9, 3.826775114031733*^9, 
   3.826786143174382*^9, 3.826786220410674*^9, 3.826800261775838*^9, 
   3.826814299258835*^9, 3.826864604708728*^9, 3.827119168612383*^9, 
   3.827941208760754*^9, 3.829378229707876*^9, 3.843994706609696*^9, 
   3.843994943777557*^9, 3.8468288615270023`*^9},
 CellLabel->
  "Out[60]//MatrixForm=",ExpressionUUID->"47550a5e-adf5-4501-859b-\
25454974d4d8"]
}, Open  ]],

Cell[TextData[{
 "Define ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Psi]", "i"], "=", 
    RowBox[{
     SubscriptBox["\[Gamma]", "ij"], 
     SuperscriptBox["\[Psi]", "j"]}]}], TraditionalForm]],ExpressionUUID->
  "65c7ebb9-33d9-447a-815e-1e339ba0010c"],
 ":"
}], "Text",
 CellChangeTimes->{{3.826441998503106*^9, 
  3.82644201287879*^9}},ExpressionUUID->"4195f4b2-dac6-4846-bf75-\
3235d1306c4c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Psi]d", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]ddMink", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}], 
       RowBox[{"\[Psi]u", "[", 
        RowBox[{"[", "j", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.826442013656848*^9, 3.826442044913414*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"011aa678-2b6c-4a07-b9f6-896d875008e0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Psi]u\[Rho]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
   
   RowBox[{
    SuperscriptBox["\[Rho]c", "2"], " ", 
    RowBox[{"\[Psi]u\[Theta]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
   ",", 
   RowBox[{
    SuperscriptBox["\[Rho]c", "2"], " ", 
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[Theta]c", "]"}], "2"], " ", 
    RowBox[{"\[Psi]u\[Phi]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.82644204516748*^9, 3.826442107630494*^9, 
  3.826442137883644*^9, 3.826455071408567*^9, 3.8264579755656137`*^9, 
  3.826458130795869*^9, 3.8265450211669197`*^9, 3.8267745406201687`*^9, 
  3.8267750238975477`*^9, 3.826775114078361*^9, 3.8267861432130823`*^9, 
  3.826786220453371*^9, 3.826800266021675*^9, 3.8268143009561043`*^9, 
  3.8268646047612343`*^9, 3.827119168640937*^9, 3.827941208794343*^9, 
  3.829378229738268*^9, 3.843994706629583*^9, 3.843994943789794*^9, 
  3.846828861545206*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"094b61e5-1149-47f6-87dd-59761f899b2f"]
}, Open  ]],

Cell[TextData[{
 " If the perturbation of the spatial metric is purely due to perturbations \
of the coordinates, then\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Delta]\[Gamma]", "ij"], "=", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[PartialD]", "i"], 
      SubscriptBox["\[Psi]", "j"]}], "+", 
     RowBox[{
      SubscriptBox["\[PartialD]", "j"], 
      SubscriptBox["\[Psi]", "i"]}]}]}], TraditionalForm]],ExpressionUUID->
  "223dfe9a-3485-4108-9e42-e3506fc9b7ab"],
 ", with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Psi]", "i"], "=", 
    RowBox[{
     SubscriptBox["\[Gamma]", "ij"], 
     SuperscriptBox["\[Psi]", "j"]}]}], TraditionalForm]],ExpressionUUID->
  "ec0f030b-5c50-41b2-b736-cf1b65a1db8d"],
 ", where ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "ij"], TraditionalForm]],ExpressionUUID->
  "6e1785fe-de3e-4444-87b4-653e129464a0"],
 " is the fixed background metric.\nSimilarly for the extrinsic curvature we \
have\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Delta]K", "ij"], "=", 
    RowBox[{"-", 
     RowBox[{
      SubscriptBox["\[PartialD]", "i"], 
      RowBox[{
       SubscriptBox["\[PartialD]", "j"], "\[CapitalTheta]", " "}]}]}]}], 
   TraditionalForm]],ExpressionUUID->"9e2fd54d-5ea2-47ec-b44d-ea95f0a67b38"],
 "."
}], "Text",
 CellChangeTimes->{
  3.826453358933258*^9},ExpressionUUID->"f30531a1-1d6c-48af-8cc1-\
a9e9b21a540a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]\[Gamma]ddToCoordPert", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Delta]\[Gamma]\[Rho]\[Rho]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", 
        RowBox[{"2", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"\[Psi]u\[Rho]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}], ",", "\[Rho]"}], "]"}]}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Delta]\[Gamma]\[Theta]\[Theta]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", 
        RowBox[{"2", 
         SuperscriptBox["\[Rho]c", "2"], " ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"\[Psi]u\[Theta]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}], ",", "\[Theta]"}], "]"}]}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Delta]\[Gamma]\[Phi]\[Phi]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", 
        RowBox[{"2", 
         SuperscriptBox["\[Rho]c", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]c", "]"}], "2"], " ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"\[Psi]u\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}], ",", "\[Phi]"}], "]"}]}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Delta]\[Gamma]\[Rho]\[Theta]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"\[Psi]u\[Rho]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}], ",", "\[Theta]"}], "]"}], "+", 
         RowBox[{
          SuperscriptBox["\[Rho]c", "2"], " ", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"\[Psi]u\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], ",", "\[Rho]"}], "]"}]}]}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Delta]\[Gamma]\[Rho]\[Phi]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"\[Psi]u\[Rho]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}], ",", "\[Phi]"}], "]"}], "+", 
         RowBox[{
          SuperscriptBox["\[Rho]c", "2"], 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]c", "]"}], "2"], " ", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"\[Psi]u\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], ",", "\[Rho]"}], "]"}]}]}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Delta]\[Gamma]\[Theta]\[Phi]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Rho]c", "2"], 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"\[Psi]u\[Theta]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], ",", "\[Phi]"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Rho]c", "2"], 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]c", "]"}], "2"], " ", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"\[Psi]u\[Phi]", "[", 
             RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}], ",", "\[Theta]"}], "]"}]}]}]}], "]"}]}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.826453385373*^9, 3.826453444048202*^9}, {
   3.826453486710939*^9, 3.826453501426917*^9}, {3.8264535317219543`*^9, 
   3.826453596885006*^9}, {3.826453659966156*^9, 3.826453676194476*^9}, {
   3.826453708873727*^9, 3.82645378106638*^9}, 3.826453818701256*^9, {
   3.82645507563774*^9, 3.826455104960355*^9}, {3.826457984550558*^9, 
   3.82645800363657*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"41c5ebd7-94d2-445b-8828-7ddd0b9ad46a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]KddToCoordPert", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Delta]K\[Theta]\[Theta]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", 
        RowBox[{"-", " ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"\[CapitalTheta]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Theta]", ",", "2"}], "}"}]}], "]"}]}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Delta]K\[Phi]\[Phi]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", 
        RowBox[{"-", " ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"\[CapitalTheta]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Phi]", ",", "2"}], "}"}]}], "]"}]}]}], "]"}]}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.82645382628905*^9, 3.8264539043160763`*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"3dfca83a-dd4e-4722-b9cd-48be640cda58"],

Cell["The det definition linearized about flat space:", "Text",
 CellChangeTimes->{{3.826454471245626*^9, 3.826454483325441*^9}, {
  3.8468288442043533`*^9, 
  3.8468288457263737`*^9}},ExpressionUUID->"8db92432-f79b-4e9e-ae84-\
01dad67cbc68"],

Cell[CellGroupData[{

Cell[BoxData["\[Beta]u\[Rho]CondLinMink"], "Input",
 CellChangeTimes->{{3.8264544840300817`*^9, 3.8264544840428*^9}, {
  3.826800348517248*^9, 3.826800349354512*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"b224ccd2-7998-490f-98d7-e6b2747bd79f"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"\[Delta]K\[Theta]\[Theta]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
     RowBox[{"\[Delta]K\[Phi]\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "-", 
    RowBox[{"2", " ", "\[Rho]", " ", 
     RowBox[{"\[Delta]\[Beta]u\[Rho]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "+", 
    RowBox[{
     RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"\[Delta]\[Gamma]\[Rho]\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
     RowBox[{
      SuperscriptBox["\[Delta]\[Gamma]\[Rho]\[Phi]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox["\[Delta]\[Gamma]\[Rho]\[Theta]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
   RowBox[{"2", " ", "\[Rho]"}]]}]], "Output",
 CellChangeTimes->{3.826454484464488*^9, 3.826458035430525*^9, 
  3.8265450212295303`*^9, 3.826774540672739*^9, 3.826775023961187*^9, 
  3.826775114139826*^9, 3.8267861432607527`*^9, 3.826786220508133*^9, 
  3.82680035006007*^9, 3.8268143052381983`*^9, 3.826864604830213*^9, 
  3.827119168683442*^9, 3.8279412088609133`*^9, 3.829378229780843*^9, 
  3.8439947066596193`*^9, 3.84399494381182*^9, 3.846828861577447*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"c431af63-0a86-4bdc-905f-db8562048703"]
}, Open  ]],

Cell["Manually freeze the coefficients for later convenience", "Text",
 CellChangeTimes->{{3.82680035980203*^9, 
  3.8268003739474173`*^9}},ExpressionUUID->"5a087a1f-ddda-4d68-86bb-\
69f8e1f6841d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Beta]u\[Rho]CondLinMink2", "=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"2", " ", "\[Rho]c"}]]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[Delta]K\[Theta]\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]c", "]"}], "2"], " ", 
      RowBox[{"\[Delta]K\[Phi]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     "-", 
     RowBox[{"2", " ", "\[Rho]c", " ", 
      RowBox[{"\[Delta]\[Beta]u\[Rho]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     "+", 
     RowBox[{
      RowBox[{"Cot", "[", "\[Theta]c", "]"}], " ", 
      RowBox[{"\[Delta]\[Gamma]\[Rho]\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]c", "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["\[Delta]\[Gamma]\[Rho]\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     "+", 
     RowBox[{
      SuperscriptBox["\[Delta]\[Gamma]\[Rho]\[Theta]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.826458044738448*^9, 3.826458057273478*^9}, {
  3.826787766402747*^9, 3.826787777716219*^9}, {3.826800380250773*^9, 
  3.826800395516477*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"32bde4b5-05dd-4cd4-bc25-b4764eb6dbcd"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"\[Delta]K\[Theta]\[Theta]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Csc", "[", "\[Theta]c", "]"}], "2"], " ", 
     RowBox[{"\[Delta]K\[Phi]\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "-", 
    RowBox[{"2", " ", "\[Rho]c", " ", 
     RowBox[{"\[Delta]\[Beta]u\[Rho]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "+", 
    RowBox[{
     RowBox[{"Cot", "[", "\[Theta]c", "]"}], " ", 
     RowBox[{"\[Delta]\[Gamma]\[Rho]\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Csc", "[", "\[Theta]c", "]"}], "2"], " ", 
     RowBox[{
      SuperscriptBox["\[Delta]\[Gamma]\[Rho]\[Phi]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox["\[Delta]\[Gamma]\[Rho]\[Theta]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
   RowBox[{"2", " ", "\[Rho]c"}]]}]], "Output",
 CellChangeTimes->{3.826458065022221*^9, 3.826458134578176*^9, 
  3.826545021263835*^9, 3.826774540717637*^9, 3.826775024015538*^9, 
  3.826775114181082*^9, 3.826786143299691*^9, 3.8267862205521107`*^9, 
  3.826787780627965*^9, 3.8268003960235653`*^9, 3.8268143061911716`*^9, 
  3.826864604884083*^9, 3.827119168716366*^9, 3.827941208900682*^9, 
  3.82937822981249*^9, 3.8439947066803827`*^9, 3.843994943824339*^9, 
  3.846828861592846*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"6975a9d9-2252-49d3-9b0f-8876cdf98c0d"]
}, Open  ]],

Cell["\<\
The outgoing light-speed condition linearized about flat space:\
\>", "Text",
 CellChangeTimes->{{3.826454487994656*^9, 3.826454507089159*^9}, 
   3.8264548045538483`*^9, 
   3.826800425417425*^9},ExpressionUUID->"4fd2e7dc-c07c-4601-9d9c-\
680de837ac11"],

Cell[CellGroupData[{

Cell[BoxData["CplusFuncLinMink"], "Input",
 CellChangeTimes->{{3.8264545081467733`*^9, 3.826454509608471*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"acc60926-56e8-4ab6-b101-f30395efb6bd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]\[Alpha]", "[", 
   RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
  RowBox[{"\[Delta]\[Beta]u\[Rho]", "[", 
   RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"\[Delta]\[Gamma]\[Rho]\[Rho]", "[", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{3.8264545098544292`*^9, 3.826458074516368*^9, 
  3.8264581361674013`*^9, 3.826545021297863*^9, 3.826774540763451*^9, 
  3.826775024099008*^9, 3.8267751142312307`*^9, 3.826786143337146*^9, 
  3.826786220614406*^9, 3.826787791486341*^9, 3.826800428033*^9, 
  3.826814309672556*^9, 3.8268646049427347`*^9, 3.827119168744334*^9, 
  3.827941208926715*^9, 3.829378229842989*^9, 3.843994706700576*^9, 
  3.843994943847786*^9, 3.846828861606752*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"3187b9c4-75c0-4a58-a990-ff7ebfbece74"]
}, Open  ]],

Cell[TextData[{
 "The shift condition \n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Beta]", "A"], "=", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["b", "A"]}], 
     RowBox[{"\[Alpha]", "/", "L"}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "00811535-15a8-42f3-91b7-375054c51943"],
 "\nfor the angular directions, linearized about flat space:"
}], "Text",
 CellChangeTimes->{{3.8268004149610643`*^9, 3.8268004228816423`*^9}, {
  3.826818791328164*^9, 
  3.8268188223370533`*^9}},ExpressionUUID->"219cbebd-a884-4e0f-a1f8-\
d9b710ed7111"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Beta]uACondLinMink", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"bu", "/.", "toFunc"}], ")"}]}], 
        RowBox[{
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "/", 
         RowBox[{"(", 
          RowBox[{"L", "/.", "toFunc"}], ")"}]}]}], "/.", "linearize"}], ",", 
      "\[Epsilon]"}], "]"}], "/.", 
    RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], "/.", "mink"}]}]], "Input",
 CellChangeTimes->{{3.826454868780705*^9, 3.8264549758230877`*^9}, {
  3.826800429774848*^9, 3.8268004329378223`*^9}, {3.8268187299936447`*^9, 
  3.8268187694495296`*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"15d76d36-ff21-4419-8c8b-5ae923c8d29c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[Delta]\[Gamma]\[Rho]\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     SuperscriptBox["\[Rho]", "2"]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"\[Delta]\[Gamma]\[Rho]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     
     SuperscriptBox["\[Rho]", "2"]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8268187609315233`*^9, 3.826818770466057*^9}, 
   3.826864605002511*^9, 3.827119168772571*^9, 3.8279412089514*^9, 
   3.8293782298745003`*^9, 3.843994706722825*^9, 3.8439949438614817`*^9, 
   3.846828861622498*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"02198162-fde6-4a33-8ff3-ffc7ceb543bb"]
}, Open  ]],

Cell["Manually freeze the coefficients for later convenience:", "Text",
 CellChangeTimes->{{3.8268004376802073`*^9, 
  3.8268004466173897`*^9}},ExpressionUUID->"1b55e431-e87c-49d2-a6a8-\
030a021ac3fc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Beta]uACondLinMink2", "=", 
  RowBox[{"{", 
   RowBox[{"0", ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[Delta]\[Gamma]\[Rho]\[Theta]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      SuperscriptBox["\[Rho]c", "2"]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]c", "]"}], "2"], " ", 
       RowBox[{"\[Delta]\[Gamma]\[Rho]\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
      SuperscriptBox["\[Rho]c", "2"]]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8264580957753277`*^9, 3.826458105686287*^9}, {
   3.8268004515016317`*^9, 3.826800459090006*^9}, {3.826818777801092*^9, 
   3.826818778217643*^9}, {3.8268189137780933`*^9, 3.826818918995965*^9}, 
   3.826819091339666*^9},
 CellLabel->"In[68]:=",ExpressionUUID->"7c45423f-401a-467e-bf1a-bcc50f388ca9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[Delta]\[Gamma]\[Rho]\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     SuperscriptBox["\[Rho]c", "2"]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]c", "]"}], "2"], " ", 
      RowBox[{"\[Delta]\[Gamma]\[Rho]\[Phi]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     
     SuperscriptBox["\[Rho]c", "2"]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.826818825616671*^9, 3.826818919828021*^9, 
  3.826819092337091*^9, 3.826864605122253*^9, 3.8271191688032846`*^9, 
  3.827941208979685*^9, 3.829378229906582*^9, 3.8439947067441607`*^9, 
  3.843994943879999*^9, 3.846828861637897*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"a9a02a73-8fff-4fe9-a80c-70a9c0d8f2db"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Impose ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["c", "+"], "\[Rho]"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "e87a516e-c899-44da-885d-585af9ff4c09"],
 " and det condition as algebraic relations for \[Delta]\[Alpha] and ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Delta]\[Beta]", "\[Rho]"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "a49fa676-df65-41a4-8f16-b4d7151c2c4c"],
 ":"
}], "Section",
 CellChangeTimes->{{3.8265202035219193`*^9, 3.8265202468334017`*^9}, {
  3.826813868712805*^9, 
  3.826813893645337*^9}},ExpressionUUID->"3340822b-4dac-4875-a1cd-\
8e5160af44cb"],

Cell[TextData[{
 "To close the PG subsystem\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[PartialD]", "t"], "\[CapitalTheta]"}], "   ", "=", " ", 
     "\[Delta]\[Alpha]"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[PartialD]", "t"], 
      SuperscriptBox["\[Psi]", "\[Rho]"]}], "=", 
     RowBox[{
      SuperscriptBox["\[Delta]\[Beta]", 
       RowBox[{" ", "\[Rho]"}]], "+", " ", 
      RowBox[{
       SubscriptBox["\[PartialD]", "\[Rho]"], "\[CapitalTheta]"}]}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[PartialD]", "t"], 
      SuperscriptBox["\[Psi]", "\[Theta]"]}], "=", 
     RowBox[{
      SuperscriptBox["\[Delta]\[Beta]", 
       RowBox[{" ", "\[Theta]"}]], "+", " ", 
      RowBox[{
       SuperscriptBox["\[Rho]", 
        RowBox[{"-", "2"}]], 
       RowBox[{
        SubscriptBox["\[PartialD]", "\[Theta]"], "\[CapitalTheta]"}]}]}]}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[PartialD]", "t"], 
      SuperscriptBox["\[Psi]", "\[Phi]"]}], "=", 
     RowBox[{
      SuperscriptBox["\[Delta]\[Beta]", 
       RowBox[{" ", "\[Phi]"}]], "+", " ", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Rho]", " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ")"}], 
        RowBox[{"-", "2"}]], 
       RowBox[{
        SubscriptBox["\[PartialD]", "\[Phi]"], "\[CapitalTheta]"}]}]}]}], 
    ","}], TraditionalForm]],ExpressionUUID->
  "7e2b72e3-7d68-4fee-afa7-c391d91d8a2b"],
 "\nwe impose the algebraic relations\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Delta]\[Beta]", "\[Theta]"], "=", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["\[Delta]b", "\[Theta]"]}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[Rho]", 
         RowBox[{"-", "2"}]]}], 
       SubscriptBox["\[Delta]\[Gamma]", "\[Rho]\[Theta]"]}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Rho]", 
          RowBox[{"-", "2"}]]}], 
        RowBox[{
         SubscriptBox["\[PartialD]", "\[Theta]"], 
         SuperscriptBox["\[Psi]", "\[Rho]"]}]}], "-", 
       RowBox[{
        SubscriptBox["\[PartialD]", "\[Rho]"], 
        SuperscriptBox["\[Psi]", "\[Theta]"]}]}]}]}]}], TraditionalForm]],
  ExpressionUUID->"88d72819-bb3e-4704-81fa-e264418ee83e"],
 ",\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Delta]\[Beta]", "\[Phi]"], "=", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["\[Delta]b", "\[Phi]"]}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[Rho]", 
         RowBox[{"-", "2"}]]}], 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], 
        RowBox[{"-", "2"}]], 
       SubscriptBox["\[Delta]\[Gamma]", "\[Rho]\[Phi]"]}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Rho]", 
          RowBox[{"-", "2"}]]}], 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], 
         RowBox[{"-", "2"}]], 
        RowBox[{
         SubscriptBox["\[PartialD]", "\[Phi]"], 
         SuperscriptBox["\[Psi]", "\[Rho]"]}]}], "-", 
       RowBox[{
        SubscriptBox["\[PartialD]", "\[Rho]"], 
        SuperscriptBox["\[Psi]", "\[Phi]"]}]}]}]}]}], TraditionalForm]],
  ExpressionUUID->"89786e75-4d83-42a5-b533-446b77b42b27"],
 ",\nand the outgoing light-speed and det conditions (linearized) are also \
imposed as\nalgebraic relations for \[Delta]\[Alpha] and ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Delta]\[Beta]", 
    RowBox[{" ", "\[Rho]"}]], TraditionalForm]],ExpressionUUID->
  "61b09763-4f43-4bdc-8324-7580dd8856b9"],
 ". \nSo we have to analyse a PDE with 1st order time derivatives and 1st and \
2nd order spatial derivatives, \nfor the variables ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalTheta]", ",", 
    SuperscriptBox["\[Psi]", "i"]}], TraditionalForm]],ExpressionUUID->
  "0e15bb9f-f94d-461b-a8f3-9118e817c3e7"],
 ".\nThe algebraic relations for \[Delta]\[Alpha] and ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Delta]\[Beta]", "\[Rho]"], TraditionalForm]],
  ExpressionUUID->"07a06ab1-1690-4faa-a7c6-b2b4e1c14f77"],
 " are:"
}], "Text",
 CellChangeTimes->{{3.826455159119657*^9, 3.826455232624049*^9}, {
  3.8264552633574333`*^9, 3.826455592979534*^9}, {3.826455654203713*^9, 
  3.8264557089902487`*^9}, {3.826455868222981*^9, 3.826456039499421*^9}, {
  3.826456103625594*^9, 3.826456118353848*^9}, {3.826456607789707*^9, 
  3.826456701725021*^9}, {3.82645676287805*^9, 3.8264568215519323`*^9}, {
  3.826456891709868*^9, 3.82645701194882*^9}, {3.826520423175124*^9, 
  3.826520495688945*^9}, {3.826800853879293*^9, 
  3.826800938544014*^9}},ExpressionUUID->"a5709751-24c3-4196-a648-\
82fb000cc149"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]\[Alpha]\[Delta]\[Beta]u\[Rho]Sol", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"CplusFuncLinMink", "\[Equal]", "0"}], ",", 
       RowBox[{"\[Beta]u\[Rho]CondLinMink2", "\[Equal]", "0"}]}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Delta]\[Alpha]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       ",", 
       RowBox[{"\[Delta]\[Beta]u\[Rho]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}],
       "}"}]}], "]"}], "//", "Flatten"}]}]], "Input",
 CellChangeTimes->{{3.826457356838159*^9, 3.826457358316956*^9}, 
   3.8264574281846113`*^9, {3.826520509017416*^9, 3.826520539580736*^9}, {
   3.826520976399928*^9, 3.826520985731612*^9}, {3.826802709960311*^9, 
   3.826802711105362*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"8fe693a8-ed57-4e67-ab0e-2b0e5abaeca5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Delta]\[Alpha]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
    "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        RowBox[{"\[Delta]K\[Theta]\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]c", "]"}], "2"], " ", 
        RowBox[{"\[Delta]K\[Phi]\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}], "-", 
       RowBox[{
        RowBox[{"Cot", "[", "\[Theta]c", "]"}], " ", 
        RowBox[{"\[Delta]\[Gamma]\[Rho]\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}], "-", 
       RowBox[{"\[Rho]c", " ", 
        RowBox[{"\[Delta]\[Gamma]\[Rho]\[Rho]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]c", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Delta]\[Gamma]\[Rho]\[Phi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["\[Delta]\[Gamma]\[Rho]\[Theta]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
      RowBox[{"2", " ", "\[Rho]c"}]]}]}], ",", 
   RowBox[{
    RowBox[{"\[Delta]\[Beta]u\[Rho]", "[", 
     RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
    "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        RowBox[{"\[Delta]K\[Theta]\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]c", "]"}], "2"], " ", 
        RowBox[{"\[Delta]K\[Phi]\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}], "-", 
       RowBox[{
        RowBox[{"Cot", "[", "\[Theta]c", "]"}], " ", 
        RowBox[{"\[Delta]\[Gamma]\[Rho]\[Theta]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]c", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Delta]\[Gamma]\[Rho]\[Phi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["\[Delta]\[Gamma]\[Rho]\[Theta]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
      RowBox[{"2", " ", "\[Rho]c"}]]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8265205403255787`*^9, {3.826520977415818*^9, 3.826520986219769*^9}, 
   3.826545045453514*^9, 3.82654680586766*^9, 3.82677455641331*^9, 
   3.826775039590231*^9, 3.826775119772279*^9, 3.826786148188033*^9, 
   3.826786235290604*^9, 3.8267879147878428`*^9, {3.8268026894547873`*^9, 
   3.826802715651947*^9}, 3.8268143152520647`*^9, 3.826818862940844*^9, 
   3.826818921727984*^9, 3.826818970595005*^9, 3.8268190956790657`*^9, 
   3.826864605337674*^9, 3.8271191688375*^9, 3.827941209012459*^9, 
   3.8293782299383574`*^9, 3.8439947067652397`*^9, 3.843994943892064*^9, 
   3.84682886165479*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"7b6ef717-681e-4897-9fba-0b8f5336966d"]
}, Open  ]],

Cell[TextData[{
 "Replace ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Delta]\[Alpha]", ",", 
    SuperscriptBox["\[Delta]\[Beta]", "\[Rho]"], ",", 
    RowBox[{
     SuperscriptBox["\[Delta]\[Beta]", "\[Theta]"], " ", "and", " ", 
     SuperscriptBox["\[Delta]\[Beta]", "\[Phi]"], " "}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "7a48574d-026c-4bd6-862c-9bfb8dcae995"],
 "in the pure gauge subsystem:"
}], "Text",
 CellChangeTimes->{{3.826811842303207*^9, 
  3.826811869056073*^9}},ExpressionUUID->"9fc1f819-0b06-4c8a-9936-\
0c9cbd57d886"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"coordPertSys2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"coordPertSys", "/.", 
         RowBox[{
          RowBox[{"\[Delta]\[Beta]u\[Theta]", "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], "\[Rule]", 
          RowBox[{"\[Beta]uACondLinMink2", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}]}], "/.", 
        RowBox[{
         RowBox[{"\[Delta]\[Beta]u\[Phi]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "\[Rule]", 
         RowBox[{"\[Beta]uACondLinMink2", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}]}], "/.", 
       "\[Delta]\[Alpha]\[Delta]\[Beta]u\[Rho]Sol"}], "/.", 
      "\[Delta]\[Gamma]ddToCoordPert"}], "/.", "\[Delta]KddToCoordPert"}], "//",
     "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"coordPertSys2", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.82645706658454*^9, 3.82645713542383*^9}, {
  3.826457200117064*^9, 3.8264572013996067`*^9}, {3.826457346248302*^9, 
  3.826457351878648*^9}, {3.826458144136031*^9, 3.826458145720393*^9}, {
  3.826520993885352*^9, 3.82652101105061*^9}, {3.8268143276898727`*^9, 
  3.826814329237775*^9}, {3.826818836326683*^9, 3.8268188548009977`*^9}, {
  3.8268189650863323`*^9, 3.826818967925309*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"5099ed39-051b-4d7c-ad9d-a190d4ab8e0a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"Csc", "[", "\[Theta]c", "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["\[CapitalTheta]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "0", ",", "2"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], 
         RowBox[{"2", " ", "\[Rho]c"}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"Csc", "[", "\[Theta]c", "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["\[Psi]u\[Rho]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "0", ",", "2"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], 
         RowBox[{"2", " ", "\[Rho]c"}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"Cot", "[", "\[Theta]c", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Psi]u\[Rho]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], 
         RowBox[{"2", " ", "\[Rho]c"}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[CapitalTheta]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
         RowBox[{"2", " ", "\[Rho]c"}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Psi]u\[Rho]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
         RowBox[{"2", " ", "\[Rho]c"}]], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[Rho]c", " ", 
         RowBox[{"Cot", "[", "\[Theta]c", "]"}], " ", 
         RowBox[{
          SuperscriptBox["\[Psi]u\[Theta]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["\[Psi]u\[Rho]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "-", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[Rho]c", " ", 
         RowBox[{
          SuperscriptBox["\[Psi]u\[Phi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[Rho]c", " ", 
         RowBox[{
          SuperscriptBox["\[Psi]u\[Theta]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[CapitalTheta]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}]},
      {
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"Csc", "[", "\[Theta]c", "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["\[CapitalTheta]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "0", ",", "2"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], 
         RowBox[{"2", " ", "\[Rho]c"}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"Csc", "[", "\[Theta]c", "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["\[Psi]u\[Rho]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "0", ",", "2"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], 
         RowBox[{"2", " ", "\[Rho]c"}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"Cot", "[", "\[Theta]c", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Psi]u\[Rho]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], 
         RowBox[{"2", " ", "\[Rho]c"}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[CapitalTheta]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
         RowBox[{"2", " ", "\[Rho]c"}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Psi]u\[Rho]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
         RowBox[{"2", " ", "\[Rho]c"}]], "-", 
        RowBox[{
         SuperscriptBox["\[CapitalTheta]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "-", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[Rho]c", " ", 
         RowBox[{"Cot", "[", "\[Theta]c", "]"}], " ", 
         RowBox[{
          SuperscriptBox["\[Psi]u\[Theta]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[Rho]c", " ", 
         RowBox[{
          SuperscriptBox["\[Psi]u\[Phi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[Rho]c", " ", 
         RowBox[{
          SuperscriptBox["\[Psi]u\[Theta]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Psi]u\[Rho]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalTheta]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}], 
          SuperscriptBox["\[Rho]c", "2"]]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Psi]u\[Rho]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
         SuperscriptBox["\[Rho]c", "2"]], "+", 
        RowBox[{
         SuperscriptBox["\[Psi]u\[Theta]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "+", 
        RowBox[{
         SuperscriptBox["\[Psi]u\[Theta]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"Csc", "[", "\[Theta]c", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalTheta]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}], 
          SuperscriptBox["\[Rho]c", "2"]]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"Csc", "[", "\[Theta]c", "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["\[Psi]u\[Rho]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
           "]"}]}], 
         SuperscriptBox["\[Rho]c", "2"]], "+", 
        RowBox[{
         SuperscriptBox["\[Psi]u\[Phi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "+", 
        RowBox[{
         SuperscriptBox["\[Psi]u\[Phi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8264570646155767`*^9, 3.82645707566982*^9}, {
   3.82645710847723*^9, 3.826457135697523*^9}, 3.826457201746674*^9, 
   3.826457352156639*^9, 3.826458112929796*^9, 3.826458146638791*^9, 
   3.8265210113742247`*^9, 3.826545045515809*^9, 3.8265468059463043`*^9, 
   3.826774556456429*^9, 3.826775039671781*^9, 3.826775119817704*^9, 
   3.826786148235669*^9, 3.826786235410589*^9, 3.826787914928955*^9, {
   3.826802689544898*^9, 3.826802715745615*^9}, {3.826814315341324*^9, 
   3.826814329603772*^9}, {3.8268188453936977`*^9, 3.8268188629826603`*^9}, 
   3.8268189217568502`*^9, 3.8268189706393642`*^9, 3.826819095717029*^9, 
   3.826864605384183*^9, 3.8271191688747797`*^9, 3.827941209046851*^9, 
   3.8293782299719276`*^9, 3.843994706788953*^9, 3.843994943907548*^9, 
   3.8468288616772003`*^9},
 CellLabel->
  "Out[71]//MatrixForm=",ExpressionUUID->"141d3c93-2537-4814-a2db-\
d49a33201e9e"]
}, Open  ]],

Cell[TextData[{
 "Introduce the following auxiliary variables:\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[PartialD]", "\[Theta]"], 
     RowBox[{"(", 
      RowBox[{"\[CapitalTheta]", "-", 
       SuperscriptBox["\[Psi]", "\[Rho]"]}], ")"}]}], ",", " ", 
    "\[IndentingNewLine]", " ", 
    RowBox[{
     SubscriptBox["\[PartialD]", "\[Phi]"], 
     RowBox[{"(", 
      RowBox[{"\[CapitalTheta]", "-", 
       SuperscriptBox["\[Psi]", "\[Rho]"]}], ")"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     SubscriptBox["\[PartialD]", "\[Theta]"], 
     SuperscriptBox["\[Psi]", "\[Theta]"]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[PartialD]", "\[Phi]"], 
      SuperscriptBox["\[Psi]", "\[Phi]"]}], "."}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "af0e380a-238b-4d3c-aba0-6fd74b90bfeb"]
}], "Text",
 CellChangeTimes->{{3.8293816596939783`*^9, 
  3.829381732320703*^9}},ExpressionUUID->"d03fa915-c1ed-40c3-a0b8-\
8d18ce2dc788"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coordPertSys3", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"coordPertSys2", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "-", 
       RowBox[{"coordPertSys2", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "//", "Expand"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"coordPertSys2", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "-", 
         RowBox[{"coordPertSys2", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ",", "\[Theta]"}], "]"}], "//", 
      "Expand"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"coordPertSys2", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "-", 
         RowBox[{"coordPertSys2", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ",", "\[Phi]"}], "]"}], "//", 
      "Expand"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"coordPertSys2", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "+", 
       RowBox[{"coordPertSys2", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "//", "Expand"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"coordPertSys2", "[", 
      RowBox[{"[", "3", "]"}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"coordPertSys2", "[", 
        RowBox[{"[", "3", "]"}], "]"}], ",", "\[Theta]"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"coordPertSys2", "[", 
      RowBox[{"[", "4", "]"}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"coordPertSys2", "[", 
        RowBox[{"[", "4", "]"}], "]"}], ",", "\[Phi]"}], "]"}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8293817408639717`*^9, 3.829381819497501*^9}, 
   3.82938216685049*^9},
 CellLabel->"In[72]:=",ExpressionUUID->"ccd1d312-e90b-4cbb-99b4-59b660d03326"],

Cell["The rules for the first order reduction", "Text",
 CellChangeTimes->{{3.829381834359468*^9, 
  3.829381843732883*^9}},ExpressionUUID->"9991edbe-0f37-4ec5-98cf-\
0650beb0e3c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"reduction", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[CapitalTheta]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[CapitalTheta]plus\[Psi]u\[Rho]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}], "+", 
           RowBox[{"\[CapitalTheta]minus\[Psi]u\[Rho]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}], ")"}]}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Psi]u\[Rho]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], 
        ",", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[CapitalTheta]plus\[Psi]u\[Rho]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}], "-", 
           RowBox[{"\[CapitalTheta]minus\[Psi]u\[Rho]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}], ")"}]}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[CapitalTheta]minus\[Psi]u\[Rho]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{"d\[Theta]\[CapitalTheta]mins\[Psi]u\[Rho]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[CapitalTheta]minus\[Psi]u\[Rho]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["d\[Theta]\[CapitalTheta]minus\[Psi]u\[Rho]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[CapitalTheta]minus\[Psi]u\[Rho]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["d\[Theta]\[CapitalTheta]minus\[Psi]u\[Rho]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[CapitalTheta]minus\[Psi]u\[Rho]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["d\[Theta]\[CapitalTheta]minus\[Psi]u\[Rho]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[CapitalTheta]minus\[Psi]u\[Rho]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{"d\[Phi]\[CapitalTheta]mins\[Psi]u\[Rho]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[CapitalTheta]minus\[Psi]u\[Rho]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["d\[Phi]\[CapitalTheta]minus\[Psi]u\[Rho]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[CapitalTheta]minus\[Psi]u\[Rho]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["d\[Phi]\[CapitalTheta]minus\[Psi]u\[Rho]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[CapitalTheta]minus\[Psi]u\[Rho]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["d\[Phi]\[CapitalTheta]minus\[Psi]u\[Rho]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Psi]u\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["d\[Theta]\[Psi]u\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Psi]u\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["d\[Theta]\[Psi]u\[Theta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Psi]u\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["d\[Phi]\[Psi]u\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Psi]u\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["d\[Phi]\[Psi]u\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
       "]"}]}]}], "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8293818313256283`*^9, 3.829381852167727*^9}, {
  3.829382046202264*^9, 3.8293821718716183`*^9}, {3.829382206953865*^9, 
  3.82938236765366*^9}, {3.829382427600375*^9, 3.829382488105464*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"f020115a-39f1-4cee-88a9-c4581e0bbd0f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"coordPertSys3Reduced", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"coordPertSys3", "/.", "reduction"}], "/.", "reduction"}], "//", 
    "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coordPertSys3Reduced", "//", "MatrixForm"}], ";"}]}], "Input",
 CellChangeTimes->{{3.829382175615842*^9, 3.829382177120385*^9}, 
   3.8293822229823236`*^9, {3.829382497890654*^9, 3.829382535495139*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"5cb5e940-851f-426d-9ae5-172ba3215128"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"StateV", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[CapitalTheta]minus\[Psi]u\[Rho]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     ",", 
     RowBox[{"d\[Theta]\[CapitalTheta]minus\[Psi]u\[Rho]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     ",", 
     RowBox[{"d\[Phi]\[CapitalTheta]minus\[Psi]u\[Rho]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"\[CapitalTheta]plus\[Psi]u\[Rho]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"\[Psi]u\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     ",", 
     RowBox[{"d\[Theta]\[Psi]u\[Theta]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"\[Psi]u\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     ",", 
     RowBox[{"d\[Phi]\[Psi]u\[Phi]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dtStateV", "=", 
   RowBox[{"D", "[", 
    RowBox[{"StateV", ",", "t"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d\[Rho]StateV", "=", 
   RowBox[{"D", "[", 
    RowBox[{"StateV", ",", "\[Rho]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d\[Theta]StateV", "=", 
   RowBox[{"D", "[", 
    RowBox[{"StateV", ",", "\[Theta]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d\[Phi]StateV", "=", 
   RowBox[{"D", "[", 
    RowBox[{"StateV", ",", "\[Phi]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.826512554040554*^9, 3.8265125916188517`*^9}, {
  3.826512651429791*^9, 3.826512660385839*^9}, {3.826521263767089*^9, 
  3.826521277049632*^9}, {3.826811978805505*^9, 3.826811980250349*^9}, {
  3.829382553035944*^9, 3.829382674218254*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"bb87a44c-b39e-4f89-9f7c-67f21e3d7870"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"At", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"at", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Length", "[", "StateV", "]"}], ",", 
       RowBox[{"Length", "[", "StateV", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A\[Rho]", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"a\[Rho]", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Length", "[", "StateV", "]"}], ",", 
       RowBox[{"Length", "[", "StateV", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A\[Theta]", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"a\[Theta]", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Length", "[", "StateV", "]"}], ",", 
       RowBox[{"Length", "[", "StateV", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A\[Phi]", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"a\[Phi]", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Length", "[", "StateV", "]"}], ",", 
       RowBox[{"Length", "[", "StateV", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQfcg5sv3qh9eO/Zftu0D0g7A1M0D0ziCZxSBahGX1
FRB9xDzrKoh+9ebI6usCbxwfvd66HkSHPdzzF0QfijkDpmWfBzHdANJSk+OZ
QfQtu3K1n4JvHA9MEFIH0cfidvspCb9x3ONXFQ6i/zAkzQPRPSm5YNpOsn0J
iH716wiYDjo8QSZN443jiQ1xiiD63EXmxFi3N47z/l9IAdG2qz/OSMp845gt
e3kmiJ4166Xg36w3jhGenfIg2ufSN2MQrXN1gx2InrnTdEVDxRtHB5HrG0B0
k3XLdRB9atWnWyBa61F2cl3TG0cvXpk0EJ3WlT+jCUh3GFjOAtGPVtrNA9Eh
N3aB6QtT27sEmt84NmwN7AbRuwyWHvre/sbRcPnsoyAaAN5BvZA=
  "],
 CellLabel->"In[81]:=",ExpressionUUID->"735c5287-dd61-4353-a785-224b8250f458"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", " ", 
   RowBox[{"i", "\[LessEqual]", " ", 
    RowBox[{"Length", "[", "StateV", "]"}]}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", "=", "1"}], ",", 
     RowBox[{"j", "\[LessEqual]", " ", 
      RowBox[{"Length", "[", "StateV", "]"}]}], ",", 
     RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"At", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"At", ".", "dtStateV"}], ")"}], "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "-", 
                RowBox[{"coordPertSys3Reduced", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], ")"}], ",", 
              RowBox[{"dtStateV", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "\[Equal]", "0"}], 
           ",", 
           RowBox[{"At", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.8133582234809027`*^9, 3.813358236221345*^9}, 
   3.814185416559823*^9, {3.8141941067173147`*^9, 3.814194112654749*^9}, {
   3.8141941644020567`*^9, 3.814194200149666*^9}, {3.814194252056177*^9, 
   3.8141942711799393`*^9}, 3.814194465821417*^9, 3.814194599180317*^9, {
   3.814194858047657*^9, 3.814194899124597*^9}, {3.8141949589835033`*^9, 
   3.814194961957456*^9}, {3.8142501450957203`*^9, 3.814250145285379*^9}, 
   3.814461758518133*^9, 3.814722174863234*^9, {3.821274598818657*^9, 
   3.8212746430620193`*^9}, {3.821274675674189*^9, 3.821274675842245*^9}, 
   3.821274737134025*^9, {3.821276997997974*^9, 3.821276999617589*^9}, {
   3.821277115310907*^9, 3.821277149600223*^9}, {3.826512690908373*^9, 
   3.826512730358827*^9}, {3.82652130428096*^9, 3.826521320331596*^9}, {
   3.82681199604317*^9, 3.8268120065601397`*^9}, {3.829382703505521*^9, 
   3.829382716172963*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"eac5bfa2-f490-495b-8264-457b90f4c24c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"At", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8265127168129272`*^9, 3.826512717019682*^9}, {
   3.8265127743364487`*^9, 3.826512775015224*^9}, 3.826521336928825*^9, 
   3.826812008800209*^9},
 CellLabel->"In[86]:=",ExpressionUUID->"a4455dfd-8410-45cd-bb94-5d531508dbfb"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.82651271738649*^9, 3.826512737491075*^9}, 
   3.826512775274166*^9, 3.8265213372475023`*^9, 3.826545045721567*^9, 
   3.8265467263677273`*^9, 3.826546806129301*^9, 3.826774556622716*^9, 
   3.826775039830605*^9, 3.826775120027574*^9, 3.826786148382619*^9, 
   3.82678623562847*^9, 3.826787915121347*^9, {3.826802689802231*^9, 
   3.8268027159946203`*^9}, 3.826812009125217*^9, {3.826814315467401*^9, 
   3.826814341145653*^9}, 3.826818863074876*^9, 3.826818921836935*^9, 
   3.826818970753016*^9, 3.826819095814365*^9, 3.8268646055095453`*^9, 
   3.827119168978351*^9, 3.82794120921656*^9, 3.82937823008526*^9, 
   3.829382729442006*^9, 3.843994706852466*^9, 3.8439949439652367`*^9, 
   3.846828861757052*^9},
 CellLabel->
  "Out[86]//MatrixForm=",ExpressionUUID->"e4534ca5-9347-462a-afac-\
6ae2fb4bfbef"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", " ", 
   RowBox[{"i", "\[LessEqual]", " ", 
    RowBox[{"Length", "[", "StateV", "]"}]}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", "=", "1"}], ",", 
     RowBox[{"j", "\[LessEqual]", " ", 
      RowBox[{"Length", "[", "StateV", "]"}]}], ",", 
     RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"A\[Rho]", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"A\[Rho]", ".", "d\[Rho]StateV"}], ")"}], "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "-", 
                RowBox[{"coordPertSys3Reduced", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], ")"}], ",", 
              RowBox[{"d\[Rho]StateV", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "\[Equal]", "0"}], 
           ",", 
           RowBox[{"A\[Rho]", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.8133582234809027`*^9, 3.813358236221345*^9}, 
   3.814185416559823*^9, {3.8141941067173147`*^9, 3.814194112654749*^9}, {
   3.8141941644020567`*^9, 3.814194200149666*^9}, {3.814194252056177*^9, 
   3.8141942711799393`*^9}, 3.814194465821417*^9, 3.814194599180317*^9, {
   3.814194858047657*^9, 3.814194899124597*^9}, {3.8141949589835033`*^9, 
   3.814194961957456*^9}, {3.8142501450957203`*^9, 3.814250145285379*^9}, 
   3.814461758518133*^9, 3.814722174863234*^9, {3.821274598818657*^9, 
   3.8212746430620193`*^9}, {3.821274675674189*^9, 3.821274675842245*^9}, 
   3.821274737134025*^9, {3.821276997997974*^9, 3.821276999617589*^9}, {
   3.821277115310907*^9, 3.821277149600223*^9}, {3.826512690908373*^9, 
   3.826512730358827*^9}, {3.82652130428096*^9, 3.826521320331596*^9}, {
   3.82681199604317*^9, 3.8268120065601397`*^9}, {3.829382703505521*^9, 
   3.829382716172963*^9}, {3.8293827517370157`*^9, 3.8293827618420677`*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"a90e3f59-a2c3-4060-ad5e-5e97a3b7c62e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A\[Rho]", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8265127168129272`*^9, 3.826512717019682*^9}, {
   3.8265127743364487`*^9, 3.826512775015224*^9}, 3.826521336928825*^9, 
   3.826812008800209*^9, {3.82938276501341*^9, 3.829382765517902*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"4291727a-cd9b-49d3-a33a-81d2a8a6a3df"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{
       RowBox[{"-", "\[Rho]c"}], " ", 
       RowBox[{"Cot", "[", "\[Theta]c", "]"}]}], 
      RowBox[{"-", "\[Rho]c"}], "0", 
      RowBox[{"-", "\[Rho]c"}]},
     {"0", "0", "0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8293827657290382`*^9, 3.843994706887022*^9, 
  3.843994943989684*^9, 3.846828861784635*^9},
 CellLabel->
  "Out[88]//MatrixForm=",ExpressionUUID->"5b489d31-f32f-42c0-ba77-\
acf71f43b9a9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", " ", 
   RowBox[{"i", "\[LessEqual]", " ", 
    RowBox[{"Length", "[", "StateV", "]"}]}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", "=", "1"}], ",", 
     RowBox[{"j", "\[LessEqual]", " ", 
      RowBox[{"Length", "[", "StateV", "]"}]}], ",", 
     RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"A\[Theta]", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"A\[Theta]", ".", "d\[Theta]StateV"}], ")"}], "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "-", 
                RowBox[{"coordPertSys3Reduced", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], ")"}], ",", 
              RowBox[{"d\[Theta]StateV", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "\[Equal]", "0"}], 
           ",", 
           RowBox[{"A\[Theta]", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.8133582234809027`*^9, 3.813358236221345*^9}, 
   3.814185416559823*^9, {3.8141941067173147`*^9, 3.814194112654749*^9}, {
   3.8141941644020567`*^9, 3.814194200149666*^9}, {3.814194252056177*^9, 
   3.8141942711799393`*^9}, 3.814194465821417*^9, 3.814194599180317*^9, {
   3.814194858047657*^9, 3.814194899124597*^9}, {3.8141949589835033`*^9, 
   3.814194961957456*^9}, {3.8142501450957203`*^9, 3.814250145285379*^9}, 
   3.814461758518133*^9, 3.814722174863234*^9, {3.821274598818657*^9, 
   3.8212746430620193`*^9}, {3.821274675674189*^9, 3.821274675842245*^9}, 
   3.821274737134025*^9, {3.821276997997974*^9, 3.821276999617589*^9}, {
   3.821277115310907*^9, 3.821277149600223*^9}, {3.826512690908373*^9, 
   3.826512730358827*^9}, {3.82652130428096*^9, 3.826521320331596*^9}, {
   3.82681199604317*^9, 3.8268120065601397`*^9}, {3.829382703505521*^9, 
   3.829382716172963*^9}, {3.829382772726925*^9, 3.829382785515883*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"286bb930-e48c-47aa-8edc-b98babca1dc3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A\[Theta]", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8265127168129272`*^9, 3.826512717019682*^9}, {
   3.8265127743364487`*^9, 3.826512775015224*^9}, 3.826521336928825*^9, 
   3.826812008800209*^9, {3.829382788409011*^9, 3.829382788986392*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"77f576dc-720a-46c7-a0c7-8255646a1ac7"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      FractionBox["1", "\[Rho]c"], "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"Cot", "[", "\[Theta]c", "]"}], 
        RowBox[{"2", " ", "\[Rho]c"}]]}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox["1", 
        SuperscriptBox["\[Rho]c", "2"]]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8293827893603773`*^9, 3.843994706922482*^9, 
  3.843994944014044*^9, 3.84682886181151*^9},
 CellLabel->
  "Out[90]//MatrixForm=",ExpressionUUID->"9d601bdb-45fe-405e-97cc-\
7ea7a7bbe46a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", " ", 
   RowBox[{"i", "\[LessEqual]", " ", 
    RowBox[{"Length", "[", "StateV", "]"}]}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", "=", "1"}], ",", 
     RowBox[{"j", "\[LessEqual]", " ", 
      RowBox[{"Length", "[", "StateV", "]"}]}], ",", 
     RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"A\[Phi]", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"A\[Phi]", ".", "d\[Phi]StateV"}], ")"}], "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "-", 
                RowBox[{"coordPertSys3Reduced", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], ")"}], ",", 
              RowBox[{"d\[Phi]StateV", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "\[Equal]", "0"}], 
           ",", 
           RowBox[{"A\[Phi]", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.8133582234809027`*^9, 3.813358236221345*^9}, 
   3.814185416559823*^9, {3.8141941067173147`*^9, 3.814194112654749*^9}, {
   3.8141941644020567`*^9, 3.814194200149666*^9}, {3.814194252056177*^9, 
   3.8141942711799393`*^9}, 3.814194465821417*^9, 3.814194599180317*^9, {
   3.814194858047657*^9, 3.814194899124597*^9}, {3.8141949589835033`*^9, 
   3.814194961957456*^9}, {3.8142501450957203`*^9, 3.814250145285379*^9}, 
   3.814461758518133*^9, 3.814722174863234*^9, {3.821274598818657*^9, 
   3.8212746430620193`*^9}, {3.821274675674189*^9, 3.821274675842245*^9}, 
   3.821274737134025*^9, {3.821276997997974*^9, 3.821276999617589*^9}, {
   3.821277115310907*^9, 3.821277149600223*^9}, {3.826512690908373*^9, 
   3.826512730358827*^9}, {3.82652130428096*^9, 3.826521320331596*^9}, {
   3.82681199604317*^9, 3.8268120065601397`*^9}, {3.829382703505521*^9, 
   3.829382716172963*^9}, {3.829382793661355*^9, 3.82938280549835*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"59602693-c0e0-4195-b5b3-8cc98b0c27ed"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A\[Phi]", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8265127168129272`*^9, 3.826512717019682*^9}, {
   3.8265127743364487`*^9, 3.826512775015224*^9}, 3.826521336928825*^9, 
   3.826812008800209*^9, {3.829382807643403*^9, 3.829382808345374*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"1d121cdd-e51d-46ad-a3ad-88a8f2dc7be7"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]c", "]"}], "2"], "\[Rho]c"], "0", "0", 
      "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]c", "]"}], "2"], 
        SuperscriptBox["\[Rho]c", "2"]]}], "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.829382808654551*^9, 3.843994706965431*^9, 
  3.843994944038231*^9, 3.8468288618406973`*^9},
 CellLabel->
  "Out[92]//MatrixForm=",ExpressionUUID->"6072b48e-735d-4fd5-b05a-\
066e716a8747"]
}, Open  ]],

Cell["sources", "Text",
 CellChangeTimes->{{3.8265166840239697`*^9, 3.826516684384178*^9}, {
  3.82938286394792*^9, 
  3.829382864939384*^9}},ExpressionUUID->"b487aa00-da99-4a66-a6f3-\
b0288b0a086a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"source", "=", 
  RowBox[{"coordPertSys3Reduced", "-", 
   RowBox[{"At", ".", "dtStateV"}], "-", 
   RowBox[{"A\[Rho]", ".", "d\[Rho]StateV"}], "-", 
   RowBox[{"A\[Theta]", ".", "d\[Theta]StateV"}], "-", 
   RowBox[{"A\[Phi]", ".", "d\[Phi]StateV"}]}]}]], "Input",
 CellChangeTimes->{{3.8265166856299143`*^9, 3.8265167428536377`*^9}, {
  3.826516978072969*^9, 3.8265169865220747`*^9}, {3.826521567760418*^9, 
  3.826521578986875*^9}, {3.8268120987186003`*^9, 3.8268121007272797`*^9}, {
  3.829382827228757*^9, 3.8293828517807283`*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"f484dbf7-2431-4c93-a054-690999bed337"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", 
   FractionBox[
    RowBox[{
     RowBox[{"Cot", "[", "\[Theta]c", "]"}], " ", 
     RowBox[{"d\[Theta]\[CapitalTheta]mins\[Psi]u\[Rho]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    RowBox[{"2", " ", "\[Rho]c"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"d\[Theta]\[CapitalTheta]mins\[Psi]u\[Rho]", "[", 
      RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
     SuperscriptBox["\[Rho]c", "2"]]}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]c", "]"}], "2"], " ", 
      RowBox[{"d\[Phi]\[CapitalTheta]mins\[Psi]u\[Rho]", "[", 
       RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     
     SuperscriptBox["\[Rho]c", "2"]]}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.826516698803257*^9, 3.8265167430639973`*^9}, {
   3.8265169524024487`*^9, 3.826516986814293*^9}, 3.826517080815254*^9, 
   3.826521579370471*^9, 3.826545045934203*^9, 3.82654673567004*^9, 
   3.82654680633208*^9, 3.82677455682053*^9, 3.826775039990336*^9, 
   3.826775120280939*^9, 3.826786148518882*^9, 3.826786235865437*^9, 
   3.826787915304886*^9, {3.82680269004766*^9, 3.826802716248529*^9}, {
   3.8268120976722507`*^9, 3.826812101164914*^9}, 3.826814315669738*^9, 
   3.8268143470513773`*^9, 3.826818863174762*^9, 3.8268189219209967`*^9, 
   3.826818970904129*^9, 3.8268190959122343`*^9, 3.826864605666231*^9, 
   3.8271191691022882`*^9, 3.827941209387124*^9, 3.829378230232438*^9, 
   3.829382852243792*^9, 3.84399470698543*^9, 3.843994944052793*^9, 
   3.8468288618785458`*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"3608cdd6-1806-4fa4-baa8-5ed2bf08d6d1"]
}, Open  ]],

Cell["test", "Text",
 CellChangeTimes->{{3.829382860825231*^9, 
  3.829382861176341*^9}},ExpressionUUID->"176888c1-36ff-4fa4-b7fe-\
7b8b271c2d10"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"coordPertSys3Reduced", "-", 
  RowBox[{"At", ".", "dtStateV"}], "-", 
  RowBox[{"A\[Rho]", ".", "d\[Rho]StateV"}], "-", 
  RowBox[{"A\[Theta]", ".", "d\[Theta]StateV"}], "-", 
  RowBox[{"A\[Phi]", ".", "d\[Phi]StateV"}], "-", "source"}]], "Input",
 CellChangeTimes->{{3.82938287062679*^9, 3.829382877014432*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"38f72d9f-3608-4593-b0e9-8a17ffcf1c2c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
   "}"}]], "Output",
 CellChangeTimes->{3.829382877364933*^9, 3.843994707009061*^9, 
  3.843994944065692*^9, 3.84682886189323*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"f024bd1a-91b2-46e6-9d68-31bdbfed9f22"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[Rho] direction", "Subsection",
 CellChangeTimes->{{3.826522421107819*^9, 3.826522449188723*^9}, {
  3.8268130140597677`*^9, 3.8268130352152843`*^9}, {3.829382931871848*^9, 
  3.829382933062648*^9}},ExpressionUUID->"1b3cb05e-22ac-4f16-aebe-\
36348463979e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A\[Rho]", "//", "Eigenvalues"}]], "Input",
 CellChangeTimes->{{3.8265223096990843`*^9, 3.8265223407774973`*^9}, {
  3.826522453117934*^9, 3.826522456292213*^9}, {3.826813711914208*^9, 
  3.8268137126613607`*^9}, {3.829382899379538*^9, 3.829382901929843*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"c9218e7a-1206-4c07-b79f-55c45c151b3c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.829382902193531*^9, 3.843994707028166*^9, 
  3.8439949440780277`*^9, 3.846828861907792*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"36e4593f-02d8-4a56-bea8-e0904c33bedf"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"A\[Rho]JordDec", "=", 
   RowBox[{"JordanDecomposition", "[", "A\[Rho]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.826522344957612*^9, 3.826522357701483*^9}, {
  3.826522457958164*^9, 3.826522461203793*^9}, {3.826813715176244*^9, 
  3.826813716595508*^9}, {3.8293829044688396`*^9, 3.829382906928068*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"bec1b792-fa12-4739-a3d9-94db445cb93f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"A\[Rho]JordDec", "[", 
   RowBox[{"[", "2", "]"}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.826522361821678*^9, 3.826522363135996*^9}, {
   3.826522463192815*^9, 3.826522463728882*^9}, 3.8268137185050707`*^9, {
   3.829382909971883*^9, 3.829382910223577*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"d46770ad-e392-4eec-8a65-349da7f0d885"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8265223633934*^9, 3.82652246672503*^9, 3.8265450514711237`*^9, 
   3.826546807673353*^9, 3.8267745611122217`*^9, 3.826775044264344*^9, 
   3.826775124258449*^9, 3.826786149624508*^9, 3.826786240107552*^9, 
   3.82678791849588*^9, {3.826802690446052*^9, 3.826802720202774*^9}, 
   3.8268137192249727`*^9, 3.826814318052864*^9, {3.826814357868176*^9, 
   3.8268143606672087`*^9}, 3.826818864712215*^9, 3.826818923129135*^9, 
   3.826819002992828*^9, 3.8268190362060003`*^9, 3.826819096346241*^9, 
   3.826864607903028*^9, 3.827119171357066*^9, 3.8279412116069927`*^9, 
   3.829378232319255*^9, 3.829382910477273*^9, 3.84399470705009*^9, 
   3.8439949440952787`*^9, 3.8468288619301567`*^9},
 CellLabel->
  "Out[97]//MatrixForm=",ExpressionUUID->"5bf28c02-1b1e-49b2-a954-\
c555d7fb930a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Acv\[Rho]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Inverse", "[", 
      RowBox[{"A\[Rho]JordDec", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], ".", "StateV"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Acv\[Rho]", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.826522279719789*^9, 3.826522298274415*^9}, {
  3.8265223694895773`*^9, 3.826522386025187*^9}, {3.8265224696703253`*^9, 
  3.826522478947487*^9}, {3.826813720672225*^9, 3.8268137273225927`*^9}, {
  3.829382914178567*^9, 3.829382919319025*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"8d4aa322-93cb-4164-955a-4a3f4d03d4ae"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Rho]c", " ", 
           RowBox[{"d\[Theta]\[Psi]u\[Theta]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}], "+", 
          RowBox[{"\[Rho]c", " ", 
           RowBox[{"d\[Phi]\[Psi]u\[Phi]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[CapitalTheta]plus\[Psi]u\[Rho]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}], "+", 
          RowBox[{"\[Rho]c", " ", 
           RowBox[{"Cot", "[", "\[Theta]c", "]"}], " ", 
           RowBox[{"\[Psi]u\[Theta]", "[", 
            RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}]}], ")"}]}]},
      {
       RowBox[{"d\[Phi]\[Psi]u\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Psi]u\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"d\[Theta]\[Psi]u\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Psi]u\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"d\[Phi]\[CapitalTheta]minus\[Psi]u\[Rho]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"d\[Theta]\[CapitalTheta]minus\[Psi]u\[Rho]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[CapitalTheta]minus\[Psi]u\[Rho]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8265223046538*^9, {3.826522371414628*^9, 3.826522386266944*^9}, 
   3.826522479334856*^9, 3.826545051549636*^9, 3.826546807728558*^9, 
   3.8267745611742983`*^9, 3.826775044315032*^9, 3.826775124344095*^9, 
   3.826786149678684*^9, 3.826786240207973*^9, 3.826787918545147*^9, {
   3.826802690507354*^9, 3.826802720264862*^9}, 3.8268137280007772`*^9, 
   3.826814318124579*^9, 3.826814360714344*^9, 3.826818864738853*^9, 
   3.826818923159193*^9, 3.8268190030407753`*^9, 3.826819036232559*^9, 
   3.826819096368767*^9, 3.826864607956954*^9, 3.8271191714150963`*^9, 
   3.8279412116568813`*^9, 3.8293782323791523`*^9, 3.8293829197598124`*^9, 
   3.843994707073666*^9, 3.8439949441196537`*^9, 3.846828861963921*^9},
 CellLabel->
  "Out[99]//MatrixForm=",ExpressionUUID->"f51b9e1c-81ce-40e0-ab3a-\
7460d7ae3ca0"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\[Theta] direction", "Subsection",
 CellChangeTimes->{{3.826522421107819*^9, 3.826522443284048*^9}, {
  3.826813734551948*^9, 3.8268137404840603`*^9}, {3.829382936574333*^9, 
  3.829382937389667*^9}},ExpressionUUID->"5a7334f8-bd2d-47c5-b91c-\
1b29e0465ae5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A\[Theta]", "//", "Eigenvalues"}]], "Input",
 CellChangeTimes->{{3.8265223096990843`*^9, 3.8265223407774973`*^9}, {
  3.826813742700143*^9, 3.8268137434518633`*^9}, {3.829382940730852*^9, 
  3.829382943272148*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"57aa4d47-bc93-43ae-ab7c-779382d82e78"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"Cot", "[", "\[Theta]c", "]"}], 
     RowBox[{"2", " ", "\[Rho]c"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8293829435265913`*^9, 3.84399470709233*^9, 
  3.843994944133584*^9, 3.8468288619785433`*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"83f3c921-2180-40a8-a4c3-014fd6603b2d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"A\[Theta]JordDec", "=", 
   RowBox[{"JordanDecomposition", "[", "A\[Theta]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.826522344957612*^9, 3.826522357701483*^9}, {
  3.826813761336043*^9, 3.826813762754702*^9}, {3.829382952279717*^9, 
  3.829382954956122*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"20d45234-852b-4cac-81c4-3237f73d1b68"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"A\[Theta]JordDec", "[", 
   RowBox[{"[", "2", "]"}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.826522361821678*^9, 3.826522363135996*^9}, 
   3.826813765105566*^9, {3.8293829574734697`*^9, 3.829382957748026*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"8280f9a5-dd46-4384-9f69-f3c07617d9e4"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"Cot", "[", "\[Theta]c", "]"}], 
        RowBox[{"2", " ", "\[Rho]c"}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8265223633934*^9, 3.826545051670113*^9, 3.8265468079646893`*^9, 
   3.826774561298641*^9, 3.8267750444556913`*^9, 3.826775124483479*^9, 
   3.826786149767477*^9, 3.8267862404621277`*^9, 3.826787918660714*^9, {
   3.8268026907123833`*^9, 3.82680272041562*^9}, 3.826813765497484*^9, 
   3.826814318306975*^9, 3.826814364709828*^9, 3.826818864883739*^9, 
   3.8268189233056097`*^9, 3.826819003123046*^9, 3.8268190399469967`*^9, 
   3.826819096455188*^9, 3.826864608113654*^9, 3.827119171522327*^9, 
   3.827941211773583*^9, 3.829378232499902*^9, 3.8293829580063543`*^9, 
   3.8439947071168833`*^9, 3.843994944151516*^9, 3.8468288620016813`*^9},
 CellLabel->
  "Out[102]//MatrixForm=",ExpressionUUID->"83c1ed97-8767-4a1d-a47f-\
8e9c43840ded"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Agcv\[Theta]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Inverse", "[", 
      RowBox[{"A\[Theta]JordDec", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], ".", "StateV"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Agcv\[Theta]", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.826522279719789*^9, 3.826522298274415*^9}, {
  3.8265223694895773`*^9, 3.826522386025187*^9}, {3.826813768138877*^9, 
  3.826813770862156*^9}, {3.8293829634026546`*^9, 3.829382968876952*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"4d173f6d-0742-4c66-b2dd-23f216c3bd68"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"d\[Phi]\[Psi]u\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Psi]u\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"d\[Theta]\[Psi]u\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{"d\[Theta]\[CapitalTheta]minus\[Psi]u\[Rho]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
         SuperscriptBox["\[Rho]c", "2"]]}]},
      {
       RowBox[{"\[Psi]u\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"d\[Phi]\[CapitalTheta]minus\[Psi]u\[Rho]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[CapitalTheta]minus\[Psi]u\[Rho]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"d\[Theta]\[CapitalTheta]minus\[Psi]u\[Rho]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          " ", 
         RowBox[{"Tan", "[", "\[Theta]c", "]"}]}], "+", 
        RowBox[{"\[CapitalTheta]plus\[Psi]u\[Rho]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8265223046538*^9, {3.826522371414628*^9, 3.826522386266944*^9}, 
   3.826545051746163*^9, 3.826546808055394*^9, 3.826774561361525*^9, 
   3.826775044597878*^9, 3.8267751245215683`*^9, 3.826786149811079*^9, 
   3.826786240534951*^9, 3.8267879187112303`*^9, {3.8268026907629843`*^9, 
   3.826802720467403*^9}, 3.826813771379484*^9, 3.826814318357922*^9, 
   3.826814364761239*^9, 3.826818865387651*^9, 3.826818923775486*^9, 
   3.826819003148389*^9, 3.826819039979916*^9, 3.8268190964796963`*^9, 
   3.8268646081589212`*^9, 3.8271191715595837`*^9, 3.827941211810232*^9, 
   3.829378232537517*^9, 3.829382969245175*^9, 3.84399470713573*^9, 
   3.843994944164177*^9, 3.8468288620168037`*^9},
 CellLabel->
  "Out[104]//MatrixForm=",ExpressionUUID->"a0fb280d-763a-47c7-a9d0-\
5f2651470c1d"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\[Phi] direction", "Subsection",
 CellChangeTimes->{{3.826522421107819*^9, 3.826522443284048*^9}, {
  3.82652249711535*^9, 3.826522497931814*^9}, {3.8268137745221863`*^9, 
  3.826813776634494*^9}, {3.829382983207448*^9, 
  3.82938298534309*^9}},ExpressionUUID->"1393250e-d1d0-49b4-907c-\
839bd4794c18"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A\[Phi]", "//", "Eigenvalues"}]], "Input",
 CellChangeTimes->{{3.8293829901211*^9, 3.829382992779805*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"20f0aac1-3262-4c11-a24c-e639dd1925c1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
   "}"}]], "Output",
 CellChangeTimes->{3.8293829930496264`*^9, 3.843994707154854*^9, 
  3.84399494417706*^9, 3.846828862035585*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"9e69189e-02ec-4013-a5d0-fb746587ff30"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"A\[Phi]JordDec", "=", 
   RowBox[{"JordanDecomposition", "[", "A\[Phi]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.826522344957612*^9, 3.826522357701483*^9}, {
  3.826522507821169*^9, 3.826522511746582*^9}, {3.826813783223764*^9, 
  3.8268137855948963`*^9}, {3.82938299852419*^9, 3.829383001181054*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"098179f2-81bb-44d8-8ef6-5c3828ec910e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"A\[Phi]JordDec", "[", 
   RowBox[{"[", "2", "]"}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.826522361821678*^9, 3.826522363135996*^9}, {
  3.826522514676671*^9, 3.826522515722835*^9}, {3.826813788246889*^9, 
  3.826813789282214*^9}, {3.82938300217295*^9, 3.829383002416657*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"b22e6b48-f73e-498b-b404-7614fcb1e1ba"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8265223633934*^9, 3.826522516161462*^9, 3.826545051846077*^9, 
   3.8265468081527777`*^9, 3.826774561431859*^9, 3.8267750447031107`*^9, 
   3.8267751245806303`*^9, 3.826786149908723*^9, 3.826786240624269*^9, 
   3.826787918852428*^9, {3.826802690821369*^9, 3.826802720641724*^9}, 
   3.826813789723596*^9, 3.82681431847269*^9, 3.826814368390547*^9, 
   3.826818865443198*^9, 3.82681892381953*^9, 3.8268190032033043`*^9, 
   3.826819045869217*^9, 3.826819096516636*^9, 3.826864608253327*^9, 
   3.827119171651815*^9, 3.827941211906225*^9, 3.8293782326269093`*^9, 
   3.829383002615803*^9, 3.8439947071793222`*^9, 3.8439949441965923`*^9, 
   3.846828862060999*^9},
 CellLabel->
  "Out[107]//MatrixForm=",ExpressionUUID->"7f44e292-2575-431a-b3ef-\
def56a99cc32"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Agcv\[Phi]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Inverse", "[", 
      RowBox[{"A\[Phi]JordDec", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], ".", "StateV"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Agcv\[Phi]", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.826522279719789*^9, 3.826522298274415*^9}, {
  3.8265223694895773`*^9, 3.826522386025187*^9}, {3.826522519668304*^9, 
  3.826522526234947*^9}, {3.82681379238896*^9, 3.826813796226247*^9}, {
  3.829383005502035*^9, 3.829383010383288*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"b9c83a65-4305-416a-84bd-3017aaa7beac"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"d\[Theta]\[CapitalTheta]minus\[Psi]u\[Rho]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[CapitalTheta]minus\[Psi]u\[Rho]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Psi]u\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"d\[Theta]\[Psi]u\[Theta]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{"\[Psi]u\[Phi]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]},
      {
       RowBox[{
        RowBox[{"d\[Phi]\[Psi]u\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "+", 
        FractionBox[
         RowBox[{"\[CapitalTheta]plus\[Psi]u\[Rho]", "[", 
          RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
          "\[Rho]c"]}]},
      {
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Rho]c", "2"]}], " ", 
        RowBox[{"d\[Phi]\[Psi]u\[Phi]", "[", 
         RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]c", "]"}], "2"]}]},
      {
       RowBox[{"d\[Phi]\[CapitalTheta]minus\[Psi]u\[Rho]", "[", 
        RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8265223046538*^9, {3.826522371414628*^9, 3.826522386266944*^9}, 
   3.8265225265585957`*^9, 3.826545051897847*^9, 3.826546808214258*^9, 
   3.8267745614687634`*^9, 3.826775044757511*^9, 3.826775124618888*^9, 
   3.826786149971635*^9, 3.82678624068747*^9, 3.8267879188953753`*^9, {
   3.826802690873901*^9, 3.826802720685502*^9}, 3.826813796750708*^9, 
   3.8268143185334044`*^9, 3.826814368507077*^9, 3.826818865469672*^9, 
   3.826818923851439*^9, 3.826819003312063*^9, 3.826819045903584*^9, 
   3.826819096540904*^9, 3.826864608298915*^9, 3.8271191716828957`*^9, 
   3.827941211938143*^9, 3.8293782326628027`*^9, 3.829383010665941*^9, 
   3.843994707198048*^9, 3.843994944209238*^9, 3.846828862077211*^9},
 CellLabel->
  "Out[109]//MatrixForm=",ExpressionUUID->"1b0e6f7a-561c-4c4f-a551-\
c33ded1462cc"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1920, 1016},
WindowMargins->{{0, Automatic}, {0, Automatic}},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 272, 7, 204, "Title",ExpressionUUID->"2bc3dc0a-d7cb-45f9-942d-c3d4e4e3fb31"],
Cell[CellGroupData[{
Cell[877, 33, 443, 11, 151, "Chapter",ExpressionUUID->"5a60599e-0994-4235-b223-eaf5bb063fb7"],
Cell[1323, 46, 212, 4, 45, "Text",ExpressionUUID->"3adc259b-436f-46ed-a319-2088af9ab866"],
Cell[CellGroupData[{
Cell[1560, 54, 841, 20, 156, "Input",ExpressionUUID->"54c58fa0-dbcd-4a55-8429-bbbe4f0b1c59"],
Cell[2404, 76, 1308, 29, 108, "Output",ExpressionUUID->"cc56a40b-e51f-447f-9920-faee5eeb3bb0"]
}, Open  ]],
Cell[3727, 108, 1760, 49, 198, "Text",ExpressionUUID->"61417605-8813-4c78-992e-7f4f72750a7e"],
Cell[5490, 159, 782, 18, 127, "Input",ExpressionUUID->"e8337e83-33ad-47e8-b601-6e440c402e97"],
Cell[6275, 179, 577, 17, 47, "Text",ExpressionUUID->"5e1e9b0f-371e-430c-8b2e-d48ea9a926e5"],
Cell[6855, 198, 302, 7, 39, "Input",ExpressionUUID->"ecaa1038-5d0b-435e-8b8d-adb570f7d920"],
Cell[7160, 207, 158, 3, 45, "Text",ExpressionUUID->"3db6dc15-0f72-4000-be3a-f689f73eb1c3"],
Cell[CellGroupData[{
Cell[7343, 214, 633, 14, 39, "Input",ExpressionUUID->"795b8123-a058-4899-97aa-be12a58875ad"],
Cell[7979, 230, 1503, 31, 102, "Output",ExpressionUUID->"a74e9071-0016-4fad-8f07-d802314c741d"]
}, Open  ]],
Cell[9497, 264, 516, 14, 73, "Text",ExpressionUUID->"b4315236-ff06-4fd9-924d-0ff2d6420166"],
Cell[10016, 280, 651, 16, 39, "Input",ExpressionUUID->"6da5b001-1364-48aa-adda-b23f16bdcd34"],
Cell[CellGroupData[{
Cell[10692, 300, 204, 3, 39, "Input",ExpressionUUID->"77e94958-4e54-4655-828b-c3f08ffde3cc"],
Cell[10899, 305, 4746, 116, 258, "Output",ExpressionUUID->"dc0862a1-4b06-42ba-894e-362434c244a7"]
}, Open  ]],
Cell[15660, 424, 403, 13, 47, "Text",ExpressionUUID->"63e65b41-d85c-46aa-959e-693ca6a71754"],
Cell[16066, 439, 708, 20, 39, "Input",ExpressionUUID->"a8f13d0f-d2c6-4c65-aa7f-5a7931ba6c70"],
Cell[CellGroupData[{
Cell[16799, 463, 204, 3, 39, "Input",ExpressionUUID->"cbba5759-6fea-4853-90bb-82af1f973d84"],
Cell[17006, 468, 2944, 71, 164, "Output",ExpressionUUID->"41a8d322-34f9-43ff-a73e-12f0d4370099"]
}, Open  ]],
Cell[19965, 542, 720, 22, 45, "Text",ExpressionUUID->"e1f212a5-4437-46d7-90b2-770a5a4bee8b"],
Cell[20688, 566, 279, 6, 39, "Input",ExpressionUUID->"953f87f7-4932-4fb9-9953-de0647390a44"],
Cell[20970, 574, 721, 17, 105, "Text",ExpressionUUID->"f49bbcd3-8fc0-4a09-84c5-5c729ddef87c"],
Cell[21694, 593, 305, 7, 39, "Input",ExpressionUUID->"878c9598-3500-4257-a1a2-21eca90ff5f3"],
Cell[CellGroupData[{
Cell[22024, 604, 205, 3, 39, "Input",ExpressionUUID->"c4e7d843-877a-4ae4-93b3-3f39ea4defae"],
Cell[22232, 609, 1819, 45, 136, "Output",ExpressionUUID->"b50f4335-5fc7-4283-ab18-01754f94cadb"]
}, Open  ]],
Cell[24066, 657, 441, 14, 45, "Text",ExpressionUUID->"c5f958f3-ea7f-42fe-9406-bdac2fcd5035"],
Cell[CellGroupData[{
Cell[24532, 675, 416, 11, 39, "Input",ExpressionUUID->"cb960d6f-7ec7-4f18-9e18-1132f6779c1e"],
Cell[24951, 688, 553, 8, 44, "Output",ExpressionUUID->"62df9036-d720-4023-946a-b68c13b8c3af"]
}, Open  ]],
Cell[25519, 699, 984, 28, 83, "Text",ExpressionUUID->"f9850a17-80d2-446a-bc8d-18b93ef80d66"],
Cell[26506, 729, 1728, 37, 214, "Input",ExpressionUUID->"04aa8e9c-4329-4a37-a1be-10988773da83"],
Cell[28237, 768, 388, 8, 69, "Input",ExpressionUUID->"2e981a37-14be-4321-bde7-780a50476023"],
Cell[28628, 778, 2173, 54, 270, "Input",ExpressionUUID->"56fcc5be-d678-4aad-8b86-cbe848f52bb3"],
Cell[30804, 834, 518, 16, 77, "Text",ExpressionUUID->"2feae976-4a7c-4927-b3af-ef6f2082c6e0"],
Cell[31325, 852, 781, 22, 39, "Input",ExpressionUUID->"a5d002d9-bcd4-4a34-a048-004641c6e95c"],
Cell[CellGroupData[{
Cell[32131, 878, 210, 3, 39, "Input",ExpressionUUID->"77525027-8cac-4929-b053-f670fbdb52b9"],
Cell[32344, 883, 1877, 43, 129, "Output",ExpressionUUID->"59e67dfd-ad16-42c0-8104-e9f30e717bd7"]
}, Open  ]],
Cell[34236, 929, 731, 25, 48, "Text",ExpressionUUID->"36bf5dca-3ade-48f2-b216-3bc6e8e50077"],
Cell[34970, 956, 814, 23, 39, "Input",ExpressionUUID->"ded845f5-6d17-4ffb-95e6-6e4944f23dcb"],
Cell[CellGroupData[{
Cell[35809, 983, 208, 3, 39, "Input",ExpressionUUID->"2dec9bcf-fd92-43ca-93eb-26c59a7aa09a"],
Cell[36020, 988, 1786, 44, 136, "Output",ExpressionUUID->"e754ca5a-d1bf-41ca-b67d-6b6f7fcb85a2"]
}, Open  ]],
Cell[37821, 1035, 824, 23, 39, "Input",ExpressionUUID->"d1fb9e00-f909-4829-a1ca-c82c12750a58"],
Cell[CellGroupData[{
Cell[38670, 1062, 206, 3, 39, "Input",ExpressionUUID->"d7019906-c725-476d-b58a-5cd0813cb0d5"],
Cell[38879, 1067, 1933, 47, 136, "Output",ExpressionUUID->"6505674a-960a-4d16-8c02-a888bffe25a8"]
}, Open  ]],
Cell[40827, 1117, 802, 22, 77, "Text",ExpressionUUID->"ecb3d98c-b60a-46c7-a875-dbb03fa4e0cd"],
Cell[41632, 1141, 252, 5, 39, "Input",ExpressionUUID->"33545197-d85c-4aca-a136-3cfdf04447ca"],
Cell[41887, 1148, 1489, 38, 127, "Input",ExpressionUUID->"f36e04c5-9c88-4ef0-9668-a9b58b8dbbd2"],
Cell[43379, 1188, 490, 12, 39, "Input",ExpressionUUID->"04d3f4fa-feac-4233-bf4e-e297e65ffc73"],
Cell[43872, 1202, 1005, 29, 77, "Text",ExpressionUUID->"246649eb-719c-4f9b-a9bf-ccb0aa56be94"],
Cell[CellGroupData[{
Cell[44902, 1235, 303, 7, 39, "Input",ExpressionUUID->"92d4aa76-bd02-483b-a57c-80d8930bfae6"],
Cell[45208, 1244, 390, 7, 44, "Output",ExpressionUUID->"98daafa4-92c9-440b-8c8f-2b1007c19e3b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45635, 1256, 367, 9, 39, "Input",ExpressionUUID->"9ed57dc3-dd6d-46e1-ba1a-615df57ce324"],
Cell[46005, 1267, 573, 13, 44, "Output",ExpressionUUID->"8d7b5209-6bc4-49ea-9d2b-ec058a73dcb5"]
}, Open  ]],
Cell[46593, 1283, 401, 10, 39, "Input",ExpressionUUID->"6ad55ab5-f493-4f1f-9bd3-ca5dae586094"],
Cell[CellGroupData[{
Cell[47019, 1297, 2259, 57, 243, "Input",ExpressionUUID->"1367344f-26bb-4326-b65d-cdb1696994a8"],
Cell[49281, 1356, 862, 21, 44, "Output",ExpressionUUID->"05b8859d-5a0e-46a4-97d3-9e89081a8f9c"]
}, Open  ]],
Cell[50158, 1380, 2138, 65, 140, "Text",ExpressionUUID->"5b7c28cd-c35a-4764-9fee-6edcf9b161d5"],
Cell[52299, 1447, 248, 5, 39, "Input",ExpressionUUID->"ce4565ba-86e2-42fc-9af7-4448fa4cdee6"],
Cell[52550, 1454, 334, 8, 39, "Input",ExpressionUUID->"e236e5b4-e110-4e40-9f9b-769cd25aa875"],
Cell[52887, 1464, 1213, 32, 39, "Input",ExpressionUUID->"195c734c-41cf-4389-8ef5-b01d4d6c856f"],
Cell[54103, 1498, 765, 22, 47, "Text",ExpressionUUID->"61482989-b0c6-4337-ab61-67231fea9eba"],
Cell[54871, 1522, 612, 16, 39, "Input",ExpressionUUID->"4949a9d4-6bf6-4309-99ab-355305f3f595"],
Cell[CellGroupData[{
Cell[55508, 1542, 205, 3, 39, "Input",ExpressionUUID->"6515dadf-a80d-45a7-b90d-0ca24669df26"],
Cell[55716, 1547, 1195, 26, 108, "Output",ExpressionUUID->"01a2ae5b-eaf5-4ddf-9434-7b5615e6b322"]
}, Open  ]],
Cell[56926, 1576, 664, 19, 39, "Input",ExpressionUUID->"1da2262b-c47e-4517-a3c0-4ba8401e90c7"],
Cell[CellGroupData[{
Cell[57615, 1599, 174, 2, 39, "Input",ExpressionUUID->"8dedbd34-9d73-4ee9-8d75-dbf7c2d16897"],
Cell[57792, 1603, 947, 19, 67, "Output",ExpressionUUID->"d68b2396-315b-4182-bb48-536e094ded4d"]
}, Open  ]],
Cell[58754, 1625, 1348, 41, 115, "Text",ExpressionUUID->"9dd6832f-d030-4ff4-a66a-fffea771abeb"],
Cell[60105, 1668, 621, 15, 39, "Input",ExpressionUUID->"7b29fb77-c7c7-4a94-b49f-a099891e97dc"],
Cell[60729, 1685, 776, 21, 39, "Input",ExpressionUUID->"000ed358-8bc0-4a5b-ac12-bae9580ce471"],
Cell[61508, 1708, 2394, 59, 209, "Input",ExpressionUUID->"1abb4331-9d10-4111-9cf7-d1df393d6f7b"],
Cell[63905, 1769, 1564, 40, 69, "Input",ExpressionUUID->"672ada1a-6bef-436d-aaa3-26261fddb89d"],
Cell[CellGroupData[{
Cell[65494, 1813, 112, 1, 39, "Input",ExpressionUUID->"f18505fe-7b64-468a-ae61-582cc4038971"],
Cell[65609, 1816, 1828, 40, 69, "Output",ExpressionUUID->"a5b72445-39ca-4ee5-bc49-2c8c423f3c7b"]
}, Open  ]],
Cell[67452, 1859, 2484, 78, 255, "Text",ExpressionUUID->"64c5a83a-aec7-4383-9e5c-b4519fd763b3"],
Cell[69939, 1939, 246, 5, 39, "Input",ExpressionUUID->"ed8bf81f-6c27-4f5e-83ce-68331f284cf0"],
Cell[70188, 1946, 487, 16, 47, "Text",ExpressionUUID->"b66fc562-bcb4-4427-a3c5-0dd0bb893550"],
Cell[70678, 1964, 442, 10, 39, "Input",ExpressionUUID->"4900388f-4755-43a3-9ec8-2fd5d79abd80"],
Cell[71123, 1976, 877, 26, 119, "Text",ExpressionUUID->"9bf83328-c59e-401a-93ba-009ce8750e9b"],
Cell[72003, 2004, 620, 17, 88, "Input",ExpressionUUID->"22228589-f6c8-4e8e-b3dd-1226f8b019d3"],
Cell[72626, 2023, 543, 12, 39, "Input",ExpressionUUID->"aaf42851-1eef-49c4-b38c-5228ed218909"]
}, Closed]],
Cell[CellGroupData[{
Cell[73206, 2040, 490, 12, 74, "Chapter",ExpressionUUID->"b3e71015-f917-48b1-aa5f-5fecbbf96686"],
Cell[73699, 2054, 8368, 195, 504, "Input",ExpressionUUID->"a0f50dc4-c36a-4d89-926d-59448d43399c"],
Cell[82070, 2251, 4061, 97, 521, "Input",ExpressionUUID->"4a9fba93-69e6-4300-9f12-718e10ddd319"],
Cell[CellGroupData[{
Cell[86156, 2352, 621, 14, 39, "Input",ExpressionUUID->"702a1508-46f3-443d-a115-e928a5a55efc"],
Cell[86780, 2368, 2246, 51, 70, "Output",ExpressionUUID->"716e5de8-66a1-462d-aeef-89fb2e7c308b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89063, 2424, 649, 14, 39, "Input",ExpressionUUID->"88632bf1-f81e-4973-8281-78f4ec7bbfd5"],
Cell[89715, 2440, 2380, 59, 70, "Output",ExpressionUUID->"6debf229-f54b-4369-92cc-3997622bde9f"]
}, Open  ]],
Cell[92110, 2502, 1027, 32, 75, "Text",ExpressionUUID->"df1f9838-70e6-489d-ba50-765b013571bc"],
Cell[CellGroupData[{
Cell[93162, 2538, 680, 15, 63, "Input",ExpressionUUID->"a5d0d86d-a578-4df0-8a69-facdccb5f1fb"],
Cell[93845, 2555, 3472, 79, 115, "Output",ExpressionUUID->"d519bcab-bd60-4d7a-952e-041dcdd5721b"]
}, Open  ]],
Cell[97332, 2637, 286, 7, 45, "Text",ExpressionUUID->"4a404597-3691-4fb1-8e55-6676116b149f"],
Cell[CellGroupData[{
Cell[97643, 2648, 557, 13, 39, "Input",ExpressionUUID->"c9669b46-d46f-43a3-af7f-a0612c2f6864"],
Cell[98203, 2663, 1066, 19, 63, "Output",ExpressionUUID->"c0d89dc8-fa88-4b8d-9a34-a92bf3683a9b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[99318, 2688, 166, 3, 74, "Chapter",ExpressionUUID->"95cbe462-b3a2-4462-a0f4-568bacf4adb0"],
Cell[99487, 2693, 3066, 97, 218, "Text",ExpressionUUID->"a27773b1-7f30-4db0-aa97-293aa3bff498"],
Cell[CellGroupData[{
Cell[102578, 2794, 206, 3, 39, "Input",ExpressionUUID->"e0deaf8d-8b7e-4675-b7ae-4ab11a8009f0"],
Cell[102787, 2799, 1778, 44, 136, "Output",ExpressionUUID->"b9f942a1-b2d1-4a8f-b795-590f9d7deef6"]
}, Open  ]],
Cell[104580, 2846, 780, 24, 64, "Text",ExpressionUUID->"64917911-f33b-4d0d-a6a7-a50fa0966279"],
Cell[CellGroupData[{
Cell[105385, 2874, 478, 12, 39, "Input",ExpressionUUID->"21787739-e94f-4644-a26d-a2e13d8e86dc"],
Cell[105866, 2888, 884, 16, 66, "Output",ExpressionUUID->"0eafddf6-8239-4089-b202-4997469ea91b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[106787, 2909, 427, 11, 39, "Input",ExpressionUUID->"1e7204c6-f42f-455e-b679-a2c9f8592692"],
Cell[107217, 2922, 843, 15, 66, "Output",ExpressionUUID->"699aec92-03b2-4a32-8f96-6c03089a323c"]
}, Open  ]],
Cell[108075, 2940, 3295, 92, 263, "Text",ExpressionUUID->"56812eb4-597a-4cd2-b4d5-55bd1679f794"],
Cell[111373, 3034, 2640, 68, 193, "Input",ExpressionUUID->"52d469f9-f637-404b-90bf-0bb3cb17dee7"],
Cell[114016, 3104, 530, 16, 48, "Text",ExpressionUUID->"92aad49d-ef3a-4351-86f8-c6228569f83a"],
Cell[CellGroupData[{
Cell[114571, 3124, 1342, 34, 103, "Input",ExpressionUUID->"e5223882-03dc-47d3-a4d6-a05812000eea"],
Cell[115916, 3160, 1345, 33, 116, "Output",ExpressionUUID->"47550a5e-adf5-4501-859b-25454974d4d8"]
}, Open  ]],
Cell[117276, 3196, 415, 14, 47, "Text",ExpressionUUID->"4195f4b2-dac6-4846-bf75-3235d1306c4c"],
Cell[CellGroupData[{
Cell[117716, 3214, 635, 17, 39, "Input",ExpressionUUID->"011aa678-2b6c-4a07-b9f6-896d875008e0"],
Cell[118354, 3233, 1193, 26, 48, "Output",ExpressionUUID->"094b61e5-1149-47f6-87dd-59761f899b2f"]
}, Open  ]],
Cell[119562, 3262, 1433, 45, 140, "Text",ExpressionUUID->"f30531a1-1d6c-48af-8cc1-a9e9b21a540a"],
Cell[120998, 3309, 4867, 120, 271, "Input",ExpressionUUID->"41c5ebd7-94d2-445b-8828-7ddd0b9ad46a"],
Cell[125868, 3431, 1415, 36, 127, "Input",ExpressionUUID->"3dfca83a-dd4e-4722-b9cd-48be640cda58"],
Cell[127286, 3469, 242, 4, 45, "Text",ExpressionUUID->"8db92432-f79b-4e9e-ae84-01dad67cbc68"],
Cell[CellGroupData[{
Cell[127553, 3477, 245, 3, 39, "Input",ExpressionUUID->"b224ccd2-7998-490f-98d7-e6b2747bd79f"],
Cell[127801, 3482, 2026, 48, 70, "Output",ExpressionUUID->"c431af63-0a86-4bdc-905f-db8562048703"]
}, Open  ]],
Cell[129842, 3533, 197, 3, 45, "Text",ExpressionUUID->"5a087a1f-ddda-4d68-86bb-69f8e1f6841d"],
Cell[CellGroupData[{
Cell[130064, 3540, 1921, 50, 96, "Input",ExpressionUUID->"32bde4b5-05dd-4cd4-bc25-b4764eb6dbcd"],
Cell[131988, 3592, 2055, 49, 70, "Output",ExpressionUUID->"6975a9d9-2252-49d3-9b0f-8876cdf98c0d"]
}, Open  ]],
Cell[134058, 3644, 264, 6, 45, "Text",ExpressionUUID->"4fd2e7dc-c07c-4601-9d9c-680de837ac11"],
Cell[CellGroupData[{
Cell[134347, 3654, 189, 2, 39, "Input",ExpressionUUID->"acc60926-56e8-4ab6-b101-f30395efb6bd"],
Cell[134539, 3658, 982, 18, 63, "Output",ExpressionUUID->"3187b9c4-75c0-4a58-a990-ff7ebfbece74"]
}, Open  ]],
Cell[135536, 3679, 596, 17, 101, "Text",ExpressionUUID->"219cbebd-a884-4e0f-a1f8-d9b710ed7111"],
Cell[CellGroupData[{
Cell[136157, 3700, 850, 22, 39, "Input",ExpressionUUID->"15d76d36-ff21-4419-8c8b-5ae923c8d29c"],
Cell[137010, 3724, 896, 21, 72, "Output",ExpressionUUID->"02198162-fde6-4a33-8ff3-ffc7ceb543bb"]
}, Open  ]],
Cell[137921, 3748, 201, 3, 45, "Text",ExpressionUUID->"1b55e431-e87c-49d2-a6a8-030a021ac3fc"],
Cell[CellGroupData[{
Cell[138147, 3755, 957, 21, 72, "Input",ExpressionUUID->"7c45423f-401a-467e-bf1a-bcc50f388ca9"],
Cell[139107, 3778, 916, 21, 72, "Output",ExpressionUUID->"a9a02a73-8fff-4fe9-a80c-70a9c0d8f2db"]
}, Open  ]],
Cell[CellGroupData[{
Cell[140060, 3804, 678, 19, 85, "Section",ExpressionUUID->"3340822b-4dac-4875-a1cd-8e5160af44cb"],
Cell[140741, 3825, 4863, 136, 417, "Text",ExpressionUUID->"a5709751-24c3-4196-a648-82fb000cc149"],
Cell[CellGroupData[{
Cell[145629, 3965, 967, 22, 39, "Input",ExpressionUUID->"8fe693a8-ed57-4e67-ab0e-2b0e5abaeca5"],
Cell[146599, 3989, 4218, 103, 127, "Output",ExpressionUUID->"7b6ef717-681e-4897-9fba-0b8f5336966d"]
}, Open  ]],
Cell[150832, 4095, 569, 15, 45, "Text",ExpressionUUID->"9fc1f819-0b06-4c8a-9936-0c9cbd57d886"],
Cell[CellGroupData[{
Cell[151426, 4114, 1449, 31, 98, "Input",ExpressionUUID->"5099ed39-051b-4d7c-ad9d-a190d4ab8e0a"],
Cell[152878, 4147, 13146, 350, 222, "Output",ExpressionUUID->"141d3c93-2537-4814-a2db-d49a33201e9e"]
}, Open  ]],
Cell[166039, 4500, 1034, 29, 173, "Text",ExpressionUUID->"d03fa915-c1ed-40c3-a0b8-8d18ce2dc788"],
Cell[167076, 4531, 2000, 53, 301, "Input",ExpressionUUID->"ccd1d312-e90b-4cbb-99b4-59b660d03326"],
Cell[169079, 4586, 181, 3, 45, "Text",ExpressionUUID->"9991edbe-0f37-4ec5-98cf-0650beb0e3c1"],
Cell[169263, 4591, 9769, 256, 551, "Input",ExpressionUUID->"f020115a-39f1-4cee-88a9-c4581e0bbd0f"],
Cell[179035, 4849, 520, 11, 69, "Input",ExpressionUUID->"5cb5e940-851f-426d-9ae5-172ba3215128"],
Cell[179558, 4862, 2232, 51, 301, "Input",ExpressionUUID->"bb87a44c-b39e-4f89-9f7c-67f21e3d7870"],
Cell[181793, 4915, 1656, 46, 127, "Input",ExpressionUUID->"735c5287-dd61-4353-a785-224b8250f458"],
Cell[183452, 4963, 2542, 56, 156, "Input",ExpressionUUID->"eac5bfa2-f490-495b-8264-457b90f4c24c"],
Cell[CellGroupData[{
Cell[186019, 5023, 307, 5, 39, "Input",ExpressionUUID->"a4455dfd-8410-45cd-bb94-5d531508dbfb"],
Cell[186329, 5030, 1652, 35, 228, "Output",ExpressionUUID->"e4534ca5-9347-462a-afac-6ae2fb4bfbef"]
}, Open  ]],
Cell[187996, 5068, 2617, 56, 156, "Input",ExpressionUUID->"a90e3f59-a2c3-4060-ad5e-5e97a3b7c62e"],
Cell[CellGroupData[{
Cell[190638, 5128, 357, 5, 39, "Input",ExpressionUUID->"4291727a-cd9b-49d3-a33a-81d2a8a6a3df"],
Cell[190998, 5135, 1210, 32, 228, "Output",ExpressionUUID->"5b489d31-f32f-42c0-ba77-acf71f43b9a9"]
}, Open  ]],
Cell[192223, 5170, 2623, 56, 156, "Input",ExpressionUUID->"286bb930-e48c-47aa-8edc-b98babca1dc3"],
Cell[CellGroupData[{
Cell[194871, 5230, 360, 5, 39, "Input",ExpressionUUID->"77f576dc-720a-46c7-a0c7-8255646a1ac7"],
Cell[195234, 5237, 1274, 34, 258, "Output",ExpressionUUID->"9d601bdb-45fe-405e-97cc-7ea7a7bbe46a"]
}, Open  ]],
Cell[196523, 5274, 2612, 56, 156, "Input",ExpressionUUID->"59602693-c0e0-4195-b5b3-8cc98b0c27ed"],
Cell[CellGroupData[{
Cell[199160, 5334, 358, 5, 39, "Input",ExpressionUUID->"1d121cdd-e51d-46ad-a3ad-88a8f2dc7be7"],
Cell[199521, 5341, 1303, 35, 271, "Output",ExpressionUUID->"6072b48e-735d-4fd5-b05a-066e716a8747"]
}, Open  ]],
Cell[200839, 5379, 199, 4, 45, "Text",ExpressionUUID->"b487aa00-da99-4a66-a6f3-b0288b0a086a"],
Cell[CellGroupData[{
Cell[201063, 5387, 638, 11, 39, "Input",ExpressionUUID->"f484dbf7-2431-4c93-a054-690999bed337"],
Cell[201704, 5400, 1798, 35, 72, "Output",ExpressionUUID->"3608cdd6-1806-4fa4-baa8-5ed2bf08d6d1"]
}, Open  ]],
Cell[203517, 5438, 146, 3, 45, "Text",ExpressionUUID->"176888c1-36ff-4fa4-b7fe-7b8b271c2d10"],
Cell[CellGroupData[{
Cell[203688, 5445, 415, 7, 39, "Input",ExpressionUUID->"38f72d9f-3608-4593-b0e9-8a17ffcf1c2c"],
Cell[204106, 5454, 328, 7, 44, "Output",ExpressionUUID->"f024bd1a-91b2-46e6-9d68-31bdbfed9f22"]
}, Open  ]],
Cell[CellGroupData[{
Cell[204471, 5466, 263, 4, 69, "Subsection",ExpressionUUID->"1b3cb05e-22ac-4f16-aebe-36348463979e"],
Cell[CellGroupData[{
Cell[204759, 5474, 361, 5, 39, "Input",ExpressionUUID->"c9218e7a-1206-4c07-b79f-55c45c151b3c"],
Cell[205123, 5481, 348, 7, 44, "Output",ExpressionUUID->"36e4593f-02d8-4a56-bea8-e0904c33bedf"]
}, Open  ]],
Cell[205486, 5491, 424, 7, 39, "Input",ExpressionUUID->"bec1b792-fa12-4739-a3d9-94db445cb93f"],
Cell[CellGroupData[{
Cell[205935, 5502, 393, 7, 39, "Input",ExpressionUUID->"d46770ad-e392-4eec-8a65-349da7f0d885"],
Cell[206331, 5511, 1654, 36, 228, "Output",ExpressionUUID->"5bf28c02-1b1e-49b2-a954-c555d7fb930a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[208022, 5552, 666, 14, 69, "Input",ExpressionUUID->"8d4aa322-93cb-4164-955a-4a3f4d03d4ae"],
Cell[208691, 5568, 3206, 72, 240, "Output",ExpressionUUID->"f51b9e1c-81ce-40e0-ab3a-7460d7ae3ca0"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[211946, 5646, 263, 4, 48, "Subsection",ExpressionUUID->"5a7334f8-bd2d-47c5-b91c-1b29e0465ae5"],
Cell[CellGroupData[{
Cell[212234, 5654, 321, 6, 39, "Input",ExpressionUUID->"57aa4d47-bc93-43ae-ab7c-779382d82e78"],
Cell[212558, 5662, 448, 11, 65, "Output",ExpressionUUID->"83f3c921-2180-40a8-a4c3-014fd6603b2d"]
}, Open  ]],
Cell[213021, 5676, 384, 8, 39, "Input",ExpressionUUID->"20d45234-852b-4cac-81c4-3237f73d1b68"],
Cell[CellGroupData[{
Cell[213430, 5688, 349, 7, 39, "Input",ExpressionUUID->"8280f9a5-dd46-4384-9f69-f3c07617d9e4"],
Cell[213782, 5697, 1714, 38, 243, "Output",ExpressionUUID->"83c1ed97-8767-4a1d-a47f-8e9c43840ded"]
}, Open  ]],
Cell[CellGroupData[{
Cell[215533, 5740, 627, 14, 69, "Input",ExpressionUUID->"4d173f6d-0742-4c66-b2dd-23f216c3bd68"],
Cell[216163, 5756, 2796, 63, 246, "Output",ExpressionUUID->"a0fb280d-763a-47c7-a9d0-5f2651470c1d"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[219008, 5825, 308, 5, 48, "Subsection",ExpressionUUID->"1393250e-d1d0-49b4-907c-839bd4794c18"],
Cell[CellGroupData[{
Cell[219341, 5834, 213, 4, 39, "Input",ExpressionUUID->"20f0aac1-3262-4c11-a24c-e639dd1925c1"],
Cell[219557, 5840, 334, 8, 44, "Output",ExpressionUUID->"9e69189e-02ec-4013-a5d0-fb746587ff30"]
}, Open  ]],
Cell[219906, 5851, 427, 8, 39, "Input",ExpressionUUID->"098179f2-81bb-44d8-8ef6-5c3828ec910e"],
Cell[CellGroupData[{
Cell[220358, 5863, 416, 8, 39, "Input",ExpressionUUID->"b22e6b48-f73e-498b-b404-7614fcb1e1ba"],
Cell[220777, 5873, 1608, 35, 228, "Output",ExpressionUUID->"7f44e292-2575-431a-b3ef-def56a99cc32"]
}, Open  ]],
Cell[CellGroupData[{
Cell[222422, 5913, 667, 15, 69, "Input",ExpressionUUID->"b9c83a65-4305-416a-84bd-3017aaa7beac"],
Cell[223092, 5930, 2821, 65, 249, "Output",ExpressionUUID->"1b0e6f7a-561c-4c4f-a551-c33ded1462cc"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)



==> anc/numerics/README <==
This folder includes the files needed to repeat the convergence tests
of the paper.

The parameter files used can be found in PITTNullCode/NullBSWP/par/
(download it from zenodo at http://dx.doi.org/10.5281/zenodo.5618007)

We used the Einstein toolkit version ET_RELEASE = ET_2020_05. In this,
we replaced the Cactus/arrangements/PITTNullCode with the PITTNullCode
on this directory.

The differences are the following:

1. The folder NullBSWP is new and includes norms.F90. The norms
implemented there are used mainly for monitoring during the runs. The
plots presented in the paper are produced by analysis performed after
the runs and can be found in the folder scripts with instructions.

2. In NullExact instead of just the variable "amplitude" for the
amplitude of the noise, there are also "amplitude_J",
"amplitude_beta", "amplitude_U" and "amplitude_W". These are relevant
for testbed 1. These can be used to provide noise with different
amplitude in different variables.

3. In NullEvolve there are the additional boolean parameters
"evolve_beta" and "evolve_W". If set to no then the evolution system
does not evolve these quantities. It can be useful for certain
tests. Inside the folder NullEvolve/src there are files with the extra
extension .SH after .F90. These have the evolution equations for the
auxiliary SH system. To create an executable for this system, you have
to replace the corresponding files and make the new executable. With
this executable you can perform the runs for the SH system, with the
same parfiles as for the original system. To be able to use the
scripts for the post-run analysis easier, you should change the name
of the parfiles when they correspond to the SH system. More info on
this are given in ./scripts/README.

==> anc/numerics/scripts/3d_asc_to_numpy.py <==
import numpy as np
import os
#from time import sleep
#from progressbar import progressbar

############################################
# give the directory where we load data from
# change this accordingly
in_dir  = "/home/thanasis/repos/einstein_toolkit_2020/Cactus/data/null_testbed2h-3/"
# create output directory
# change accordingly
out_dir  = "/home/thanasis/repos/einstein_toolkit_2020/Cactus/data/null_testbed2h-3/numpy_data/"
if not os.path.exists(out_dir):
    os.makedirs(out_dir)

############################################
# function to read time, x, y, z
def read_3d_tzyx(data_file):
    time = [] # empty list for time steps
    x    = [] # empty list for p angular coord
    y    = [] # empty list for q angular coord
    z    = [] # empty list for radial coord
    fp  = open(data_file, 'r') # open file
    # loop through the file once to form the time, x, y, z list
    print("Getting t,x,y,z")
    for i in fp:
        rep = repr(i) # represent each line as a string
        if rep[:6]=="'#Time": # check the lines related to time steps
            rep1 = rep.replace('\\n\'','') # remove the characters that change line
            rep2 = rep1.split() # split the line in components
            time.append(float(rep2[2])) # take the time instant, make it a float and append
        if len(time) >= 2: # the x,y,z can be found even at t=0
            continue       # after t=0 skip the scan for x,y,z, it is redundant
        if rep[:2]!="'\\" and rep[:2]!="'#": # check that we are not in comment or empty line
            rep0  = rep.replace('\\t',' ') # remove the character of space
            rep0  = rep0.replace('\\n\'','') # remove the change line character
            rep0  = rep0.replace('\'','') # remove the character '
            rep00 = rep0.split() # split the line (string) in components
            xval, yval, zval = float(rep00[0]), float(rep00[1]), float(rep00[2])
            if x==[] and y==[] and z==[]:
                x.append(xval) # append in x list; p angular coord
                y.append(yval) # append in y list; q angular coord
                z.append(zval) # append in z list; radial coord
            if xval > x[-1]:
                x.append(float(rep00[0])) # append in x list; p angular coord       
            if yval > y[-1]:
                y.append(float(rep00[1])) # append in y list; q angular coord  
            if zval > z[-1]:
                z.append(float(rep00[2])) # append in z list; radial coord
        #sleep(1.0)
    fp.close() # close file
    # outside the looping
    time = np.array(time)
    x = np.array(x)
    y = np.array(y)
    z = np.array(z)
    return time, z, y, x

# load 3d data in time, for real functions
def read_3d_Re_data(data_file, re_4d):
    # initiate the step of looping through the data lins of the file
    step = 0
    # start looping
    fp  = open(data_file, 'r') # open file
    print("Getting data")
    for i in fp:
        rep = repr(i) # represent each line as a string
        if rep[:2]!="'\\" and rep[:2]!="'#": # check that we are not in comment or empty line
            rep0  = rep.replace('\\t',' ') # remove the character of space
            rep0  = rep0.replace('\\n\'','') # remove the change line character
            rep0  = rep0.replace('\'','') # remove the character '
            rep0  = rep0.split() # split the line (string) in components
            re   = float(rep0[3]) # the real part of the function
            re_4d[step] = re
            step = step + 1
#        if len(re_4d)>10000000 and step//10000000>0 and step%10000000==0:
#            print(step//10000000,"*10M steps of total~",len(re_4d)//10000000)
    fp.close() # close file
    return re_4d

# load 3d data in time, for complex functions
def read_3d_Re_Im_data(data_file, re_4d, im_4d):
    # initiate the step of looping through the data lins of the file
    step = 0
    # start looping
    fp  = open(data_file, 'r') # open file
    print("Getting data")
    for i in fp:
        rep = repr(i) # represent each line as a string
        if rep[:2]!="'\\" and rep[:2]!="'#": # check that we are not in comment or empty line
            rep0  = rep.replace('\\t',' ') # remove the character of space
            rep0  = rep0.replace('\\n\'','') # remove the change line character
            rep0  = rep0.replace('\'','') # remove the character '
            rep0  = rep0.split() # split the line (string) in components
            re   = float(rep0[3]) # the real part of the function
            im   = float(rep0[4]) # the imaginary part of the function
            re_4d[step] = re
            im_4d[step] = im
            step = step + 1
#        if len(re_4d)>10000000 and step//10000000>0  and step%10000000==0:
#            print(step//10000000,"*10M steps of total~",len(re_4d)//10000000)
    fp.close() # close file
    return re_4d, im_4d
############################################

############################################

# use the same location in memory (more or less) for each function
# get time, x, y, z
J = "%sJcn_gf_3D.asc" % (in_dir)
t, z, y, x = read_3d_tzyx(J)
tlen = len(t)
zlen = len(z)
ylen = len(y)
xlen = len(x)

# initiate the 4d structures Ref and Imf
Ref = np.zeros((tlen*zlen*ylen*xlen), dtype=float)
Imf = np.zeros((tlen*zlen*ylen*xlen), dtype=float)

# load  functions and then save
# use the same location in memory (more or less) for each function
# Jn
J = "%sJcn_gf_3D.asc" % (in_dir)
print("Reading J...")
Ref, Imf = read_3d_Re_Im_data(J, Ref, Imf)
print("Saving J...")
# save Ref and Imf reshaped into a structure of shape [time, z, y, x]
np.savez_compressed("%s/Jn.npz"%(out_dir),
                    t=t, z=z, y=y, x=x,
                    Re=np.reshape(Ref,(tlen, zlen, ylen, xlen)),
                    Im=np.reshape(Imf,(tlen, zlen, ylen, xlen)))
# Un
# set Ref and Imf to zero just in case
Ref = np.zeros((tlen*zlen*ylen*xlen), dtype=float)
Imf = np.zeros((tlen*zlen*ylen*xlen), dtype=float)
print("Reading U...")
U = "%sUcn_gf_3D.asc" % (in_dir)
Ref, Imf = read_3d_Re_Im_data(U, Ref, Imf)
print("Saving U...")
np.savez_compressed("%s/Un.npz"%(out_dir),
                    t=t, z=z, y=y, x=x,
                    Re=np.reshape(Ref,(tlen, zlen, ylen, xlen)),
                    Im=np.reshape(Imf,(tlen, zlen, ylen, xlen)))
# Qn
# set Ref and Imf to zero just in case
Ref = np.zeros((tlen*zlen*ylen*xlen), dtype=float)
Imf = np.zeros((tlen*zlen*ylen*xlen), dtype=float)
print("Reading Q...")
Q = "%sQcn_gf_3D.asc" % (in_dir)
Ref, Imf = read_3d_Re_Im_data(Q, Ref, Imf)
print("Saving Q...")
np.savez_compressed("%s/Qn.npz"%(out_dir),
                    t=t, z=z, y=y, x=x,
                    Re=np.reshape(Ref,(tlen, zlen, ylen, xlen)),
                    Im=np.reshape(Imf,(tlen, zlen, ylen, xlen)))
# Bn
# set Ref and Imf to zero just in case
Ref = np.zeros((tlen*zlen*ylen*xlen), dtype=float)
Imf = np.zeros((tlen*zlen*ylen*xlen), dtype=float)
print("Reading B...")
B = "%sBcn_gf_3D.asc" % (in_dir)
Ref = read_3d_Re_data(B, Ref)
print("Saving B...")
np.savez_compressed("%s/Bn.npz"%(out_dir),
                    t=t, z=z, y=y, x=x,
                    Re=np.reshape(Ref,(tlen, zlen, ylen, xlen)))
# W
# set Ref and Imf to zero just in case
Ref = np.zeros((tlen*zlen*ylen*xlen), dtype=float)
Imf = np.zeros((tlen*zlen*ylen*xlen), dtype=float)
print("Reading W...")
W = "%sWcn_gf_3D.asc" % (in_dir)
Ref = read_3d_Re_data(W, Ref)
print("Saving W...")
np.savez_compressed("%s/Wn.npz"%(out_dir),
                    t=t, z=z, y=y, x=x,
                    Re=np.reshape(Ref,(tlen, zlen, ylen, xlen)))


==> anc/numerics/scripts/3d_h5_to_numpy.py <==
import numpy as np
import h5py
import os
from progressbar import progressbar

############################################
# give the directory where we load data from
# change this accordingly
in_dir  = "/home/thanasis/repos/einstein_toolkit_2020/Cactus/data/null_testbed2k-3/"
# create output directory
# change accordingly
out_dir  = in_dir+"numpy_data/"
if not os.path.exists(out_dir):
    os.makedirs(out_dir)

############################################
# function to read time, x, y, z
def read_3d_tzyx(data_file):
    print("Getting t,x,y,z")
    # open the data file to read
    hf  = h5py.File(data_file, 'r')
    # get the list of keys of the hdf5 file
    hfkeys = list(hf.keys())
    # the 1st and second (index 0,1) are
    # 'Cactus Parameters' and 'Global Attributes' respectively
    # the rest are saved datasets of the grid function
    time   = np.zeros(len(hfkeys)-2)
    # omit the 0,1 entries
    hfkeys2=hfkeys[2:]
    for i in range(0,len(time)):
        time[i] = hf.get(hfkeys2[i]).attrs['time']
    # sort it from small to big times
    time = np.sort(time)
    # hf0 is the grid function at zero time
    hf0 = hf.get(hfkeys[2])
    # the attribute delta of hf0 gives the grid steps in x,y,z respecively
    delta = hf0.attrs['delta']
    # the attribute min_ext of hf0 gives the  x_min,y_min,z_min
    min_ext = hf0.attrs['min_ext']
    # the attribute man_ext of hf0 gives the  x_max,y_max,z_max
    max_ext = hf0.attrs['max_ext']
    # form x,y,z grids
    x = np.arange(min_ext[0], max_ext[0]+delta[0], delta[0])
    y = np.arange(min_ext[1], max_ext[1]+delta[1], delta[1])
    z = np.zeros(hf0.shape[2])
    z[0] = min_ext[2]
    for i in range(1,len(z)):
        z[i] += z[i-1]+delta[2]
    # the following gives probs sometimes by an offset points +-1
    #z = np.arange(min_ext[2], max_ext[2]+delta[2], delta[2])
    return time, z, y, x


# load 3d data in time, for complex functions
def read_3d_Re_Im_data(data_file, data_name, time, re_4d, im_4d):
    tlen = len(time)
    # re_4d[0] is a 3d slice of shape (len(z),len(y),len(x))
    zlen = re_4d[0].shape[0]
    ylen = re_4d[0].shape[1]
    xlen = re_4d[0].shape[2]
    # open the data file to read
    hf  = h5py.File(data_file, 'r')
    # dt; used to get the time iteration of the saved dataset
    dt  = hf.get('Global Attributes').attrs['cctk_delta_time']
    # the iterations in which the datasets are saved
    its = np.array(np.round(time/dt), dtype=int)
    # get the list of keys of the hdf5 file
    # the spaces below are important so that it agrees with the
    # saved attributes
    key = 'NULLBSWP::'+data_name+'_gf timelevel 0 at iteration '
    # start looping over time
    print("Getting data")
    for i in progressbar(range(0,tlen)):
        key_i = key+str(its[i])
        data  = hf.get(key_i)
        # for a complex function data is a structure of shape
        # (len(x),len(y),len(z)) with the dtype in the end
        # we get rid of the dtype; it is float for each element of the tuple
        # and the first element is the real and the 2nd the imaginary part
        data = np.array(np.array(data).flatten().tolist())
        # 0 element of the tuple is the real part
        re_4d[i] = data[:,0].reshape(zlen, ylen, xlen)
        # 1 element of the tuple is the imaginary part
        im_4d[i] = data[:,1].reshape(zlen, ylen, xlen)
    return re_4d, im_4d
############################################

# load 3d data in time, for real functions
def read_3d_Re_data(data_file, data_name, time, re_4d):
    tlen = len(time)
    # re_4d[0] is a 3d slice of shape (len(z),len(y),len(x))
    zlen = re_4d[0].shape[0]
    ylen = re_4d[0].shape[1]
    xlen = re_4d[0].shape[2]
        # open the data file to read
    hf  = h5py.File(data_file, 'r')
    # dt; used to get the time iteration of the saved dataset
    dt  = hf.get('Global Attributes').attrs['cctk_delta_time']
    # the iterations in which the datasets are saved
    its = np.array(np.round(time/dt), dtype=int)
    # get the list of keys of the hdf5 file
    # the spaces below are important so that it agrees with the
    # saved attributes
    key = 'NULLBSWP::'+data_name+'_gf timelevel 0 at iteration '
    # start looping over time
    print("Getting data")
    for i in progressbar(range(0,tlen)):
        key_i    = key+str(its[i])
        data     = hf.get(key_i)
        re_4d[i] = data[:,:,:]
    return re_4d

############################################
# NORTH PATCH
############################################

# use the same location in memory (more or less) for each function
# get time, x, y, z
Jcn = in_dir+"Jcn_gf.h5"
time, z, y, x = read_3d_tzyx(Jcn)
tlen = len(time)
zlen = len(z)
ylen = len(y)
xlen = len(x)

# initiate the 4d structures Ref and Imf
Ref = np.zeros((tlen,zlen,ylen,xlen), dtype=float)
Imf = np.zeros((tlen,zlen,ylen,xlen), dtype=float)

# load  functions and then save
# use the same location in memory (more or less) for each function
# Jn
print("Reading Jcn...")
Ref, Imf = read_3d_Re_Im_data(Jcn, "Jcn", time, Ref, Imf)
print("Saving Jn...")
# save Ref and Imf
np.savez_compressed(out_dir+"Jn.npz",
                    t=time, z=z, y=y, x=x,
                    Re=Ref,
                    Im=Imf
)

# Un
# set Ref and Imf to zero just in case; also it seems to occupy less memory
Ref = np.zeros((tlen,zlen,ylen,xlen), dtype=float)
Imf = np.zeros((tlen,zlen,ylen,xlen), dtype=float)
print("Reading Ucn...")
Ucn =  in_dir+"Ucn_gf.h5"
Ref, Imf = read_3d_Re_Im_data(Ucn, "Ucn", time, Ref, Imf)
print("Saving Un...")
np.savez_compressed(out_dir+"Un.npz",
                    Re=Ref,
                    Im=Imf
)

# Qn
# set Ref and Imf to zero just in case
Ref = np.zeros((tlen,zlen,ylen,xlen), dtype=float)
Imf = np.zeros((tlen,zlen,ylen,xlen), dtype=float)
print("Reading Qcn...")
Qcn = in_dir+"Qcn_gf.h5"
Ref, Imf = read_3d_Re_Im_data(Qcn, "Qcn", time, Ref, Imf)
print("Saving Qn...")
np.savez_compressed(out_dir+"Qn.npz",
                    Re=Ref,
                    Im=Imf
)

# Bn
# set Ref and Imf to zero just in case
Ref = np.zeros((tlen,zlen,ylen,xlen), dtype=float)
Imf = np.zeros((tlen,zlen,ylen,xlen), dtype=float)
print("Reading Bcn...")
Bcn = in_dir+"Bcn_gf.h5"
Ref = read_3d_Re_data(Bcn, "Bcn", time, Ref)
print("Saving Bn...")
np.savez_compressed(out_dir+"Bn.npz",
                    Re=Ref
)

# W
# set Ref and Imf to zero just in case
Ref = np.zeros((tlen,zlen,ylen,xlen), dtype=float)
print("Reading Wcn...")
Wcn = in_dir+"Wcn_gf.h5"
Ref = read_3d_Re_data(Wcn, "Wcn", time, Ref)
print("Saving Wn...")
np.savez_compressed(out_dir+"Wn.npz",
                    Re=Ref
)

############################################
# SOUTH PATCH
############################################

# use the same location in memory (more or less) for each function
# Js
Jcs = in_dir+"Jcs_gf.h5"
Ref = np.zeros((tlen,zlen,ylen,xlen), dtype=float)
Imf = np.zeros((tlen,zlen,ylen,xlen), dtype=float)
# load  functions and then save
# use the same location in memory (more or less) for each function
# Js
print("Reading Jcs...")
Ref, Imf = read_3d_Re_Im_data(Jcs, "Jcs", time, Ref, Imf)
print("Saving Js...")
# save Ref and Imf
np.savez_compressed(out_dir+"Js.npz",
                    Re=Ref,
                    Im=Imf
)

# Us
# set Ref and Imf to zero just in case; also it seems to occupy less memory
Ref = np.zeros((tlen,zlen,ylen,xlen), dtype=float)
Imf = np.zeros((tlen,zlen,ylen,xlen), dtype=float)
print("Reading Ucs...")
Ucs =  in_dir+"Ucs_gf.h5"
Ref, Imf = read_3d_Re_Im_data(Ucs, "Ucs", time, Ref, Imf)
print("Saving Us...")
np.savez_compressed(out_dir+"Us.npz",
                    Re=Ref,
                    Im=Imf
)

# Qs
# set Ref and Imf to zero just in case
Ref = np.zeros((tlen,zlen,ylen,xlen), dtype=float)
Imf = np.zeros((tlen,zlen,ylen,xlen), dtype=float)
print("Reading Qcs...")
Qcs = in_dir+"Qcs_gf.h5"
Ref, Imf = read_3d_Re_Im_data(Qcs, "Qcs", time, Ref, Imf)
print("Saving Qs...")
np.savez_compressed(out_dir+"Qs.npz",
                    Re=Ref,
                    Im=Imf
)

# Bs
# set Ref and Imf to zero just in case
Ref = np.zeros((tlen,zlen,ylen,xlen), dtype=float)
Imf = np.zeros((tlen,zlen,ylen,xlen), dtype=float)
print("Reading Bcs...")
Bcs = in_dir+"Bcs_gf.h5"
Ref = read_3d_Re_data(Bcs, "Bcs", time, Ref)
print("Saving Bs...")
np.savez_compressed(out_dir+"Bs.npz",
                    Re=Ref
)

# W
# set Ref and Imf to zero just in case
Ref = np.zeros((tlen,zlen,ylen,xlen), dtype=float)
print("Reading Wcs...")
Wcs = in_dir+"Wcs_gf.h5"
Ref = read_3d_Re_data(Wcs, "Wcs", time, Ref)
print("Saving Ws...")
np.savez_compressed(out_dir+"Ws.npz",
                    Re=Ref
)


==> anc/numerics/scripts/README <==
For the convergence analysis (after the runs are done):

1. run 3d_asc_to_numpy.py or 3d_h5_to_numpy.py to translate the saved
3d data to numpy arrays.

2. for testbed 2 (smooth l=2, m=0) run
./take_diffs/diffs_all_012.py or
./take_diffs/diffs_all_0123.py,
depending on how many different resolutions are run. Here you can
choose the accuracy of the finite difference operators (2nd and 4th).

3. for testbed 1 (noise) run proj_all_012.py. 

4. The norms are computed by
self_convergence_smooth_analyse_diffs_WH.ipynb
self_convergence_smooth_analyse_diffs_SH.ipynb
exact_convergence_noise_WH.ipynb
exact_convergence_noise_SH.ipynb
and the figs with all the norms are produced by
norms_all.ipynb

5. the data for the jupyter notebooks of 4. can be found at
https://doi.org/10.5281/zenodo.5618007

REMEMBER to change the names of the in/out directories appropriately.



==> anc/numerics/scripts/exact_convergence_noise_SH.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pylab as mp\n",
    "import matplotlib.pyplot as plt\n",
    "from mpl_toolkits.mplot3d import Axes3D\n",
    "\n",
    "%matplotlib widget\n",
    "%matplotlib inline\n",
    "\n",
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# give directories of datafiles\n",
    "base = \"/home/thanasis/Dropbox/BSWP_data/null_testbed1k-012_proj_FD_4/\"\n",
    "\n",
    "tzyx  = np.load(\"%stzyx.npz\" % (base))\n",
    "\n",
    "ReJn  = np.load(\"%sReJn.npz\" % (base))\n",
    "ReJnz = np.load(\"%sReJnz.npz\" % (base))\n",
    "ReJny = np.load(\"%sReJny.npz\" % (base))\n",
    "ReJnx = np.load(\"%sReJnx.npz\" % (base))\n",
    "ImJn  = np.load(\"%sImJn.npz\" % (base))\n",
    "ImJnz = np.load(\"%sImJnz.npz\" % (base))\n",
    "ImJny = np.load(\"%sImJny.npz\" % (base))\n",
    "ImJnx = np.load(\"%sImJnx.npz\" % (base))\n",
    "ReJs  = np.load(\"%sReJs.npz\" % (base))\n",
    "ReJsz = np.load(\"%sReJsz.npz\" % (base))\n",
    "ReJsy = np.load(\"%sReJsy.npz\" % (base))\n",
    "ReJsx = np.load(\"%sReJsx.npz\" % (base))\n",
    "ImJs  = np.load(\"%sImJs.npz\" % (base))\n",
    "ImJsz = np.load(\"%sImJsz.npz\" % (base))\n",
    "ImJsy = np.load(\"%sImJsy.npz\" % (base))\n",
    "ImJsx = np.load(\"%sImJsx.npz\" % (base))\n",
    "\n",
    "ReUn  = np.load(\"%sReUn.npz\" % (base))\n",
    "ReUny = np.load(\"%sReUny.npz\" % (base))\n",
    "ReUnx = np.load(\"%sReUnx.npz\" % (base))\n",
    "ImUn  = np.load(\"%sImUn.npz\" % (base))\n",
    "ImUny = np.load(\"%sImUny.npz\" % (base))\n",
    "ImUnx = np.load(\"%sImUnx.npz\" % (base))\n",
    "ReUs  = np.load(\"%sReUs.npz\" % (base))\n",
    "ReUsy = np.load(\"%sReUsy.npz\" % (base))\n",
    "ReUsx = np.load(\"%sReUsx.npz\" % (base))\n",
    "ImUs  = np.load(\"%sImUs.npz\" % (base))\n",
    "ImUsy = np.load(\"%sImUsy.npz\" % (base))\n",
    "ImUsx = np.load(\"%sImUsx.npz\" % (base))\n",
    "\n",
    "ReBn  = np.load(\"%sReBn.npz\" % (base))\n",
    "ReBny = np.load(\"%sReBny.npz\" % (base))\n",
    "ReBnx = np.load(\"%sReBnx.npz\" % (base))\n",
    "ReBs  = np.load(\"%sReBs.npz\" % (base))\n",
    "ReBsy = np.load(\"%sReBsy.npz\" % (base))\n",
    "ReBsx = np.load(\"%sReBsx.npz\" % (base))\n",
    "\n",
    "ReQn  = np.load(\"%sReQn.npz\" % (base))\n",
    "ImQn  = np.load(\"%sImQn.npz\" % (base))\n",
    "ReQs  = np.load(\"%sReQs.npz\" % (base))\n",
    "ImQs  = np.load(\"%sImQs.npz\" % (base))\n",
    "\n",
    "ReWn  = np.load(\"%sReWn.npz\" % (base))\n",
    "ReWs  = np.load(\"%sReWs.npz\" % (base))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "# load data\n",
    "t, z, y, x = tzyx['t'], tzyx['z'], tzyx['y'], tzyx['x']\n",
    "\n",
    "# north patch\n",
    "ReJn00 = ReJn['proj00']\n",
    "ReJn01 = ReJn['proj01']\n",
    "ReJn02 = ReJn['proj02']\n",
    "ImJn00 = ImJn['proj00']\n",
    "ImJn01 = ImJn['proj01']\n",
    "ImJn02 = ImJn['proj02']\n",
    "\n",
    "ReJnz00 = ReJnz['proj00']\n",
    "ReJnz01 = ReJnz['proj01']\n",
    "ReJnz02 = ReJnz['proj02']\n",
    "ImJnz00 = ImJnz['proj00']\n",
    "ImJnz01 = ImJnz['proj01']\n",
    "ImJnz02 = ImJnz['proj02']\n",
    "\n",
    "ReJny00 = ReJny['proj00']\n",
    "ReJny01 = ReJny['proj01']\n",
    "ReJny02 = ReJny['proj02']\n",
    "ImJny00 = ImJny['proj00']\n",
    "ImJny01 = ImJny['proj01']\n",
    "ImJny02 = ImJny['proj02']\n",
    "\n",
    "ReJnx00 = ReJnx['proj00']\n",
    "ReJnx01 = ReJnx['proj01']\n",
    "ReJnx02 = ReJnx['proj02']\n",
    "ImJnx00 = ImJnx['proj00']\n",
    "ImJnx01 = ImJnx['proj01']\n",
    "ImJnx02 = ImJnx['proj02']\n",
    "\n",
    "ReUn00 = ReUn['proj00']\n",
    "ReUn01 = ReUn['proj01']\n",
    "ReUn02 = ReUn['proj02']\n",
    "ImUn00 = ImUn['proj00']\n",
    "ImUn01 = ImUn['proj01']\n",
    "ImUn02 = ImUn['proj02']\n",
    "\n",
    "ReUny00 = ReUny['proj00']\n",
    "ReUny01 = ReUny['proj01']\n",
    "ReUny02 = ReUny['proj02']\n",
    "ImUny00 = ImUny['proj00']\n",
    "ImUny01 = ImUny['proj01']\n",
    "ImUny02 = ImUny['proj02']\n",
    "\n",
    "ReUnx00 = ReUnx['proj00']\n",
    "ReUnx01 = ReUnx['proj01']\n",
    "ReUnx02 = ReUnx['proj02']\n",
    "ImUnx00 = ImUnx['proj00']\n",
    "ImUnx01 = ImUnx['proj01']\n",
    "ImUnx02 = ImUnx['proj02']\n",
    "\n",
    "ReBn00 = ReBn['proj00']\n",
    "ReBn01 = ReBn['proj01']\n",
    "ReBn02 = ReBn['proj02']\n",
    "\n",
    "ReBny00 = ReBny['proj00']\n",
    "ReBny01 = ReBny['proj01']\n",
    "ReBny02 = ReBny['proj02']\n",
    "\n",
    "ReBnx00 = ReBnx['proj00']\n",
    "ReBnx01 = ReBnx['proj01']\n",
    "ReBnx02 = ReBnx['proj02']\n",
    "\n",
    "ReQn00 = ReQn['proj00']\n",
    "ReQn01 = ReQn['proj01']\n",
    "ReQn02 = ReQn['proj02']\n",
    "ImQn00 = ImQn['proj00']\n",
    "ImQn01 = ImQn['proj01']\n",
    "ImQn02 = ImQn['proj02']\n",
    "\n",
    "ReWn00 = ReWn['proj00']\n",
    "ReWn01 = ReWn['proj01']\n",
    "ReWn02 = ReWn['proj02']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "# south patch\n",
    "ReJs00 = ReJs['proj00']\n",
    "ReJs01 = ReJs['proj01']\n",
    "ReJs02 = ReJs['proj02']\n",
    "ImJs00 = ImJs['proj00']\n",
    "ImJs01 = ImJs['proj01']\n",
    "ImJs02 = ImJs['proj02']\n",
    "\n",
    "ReJsz00 = ReJsz['proj00']\n",
    "ReJsz01 = ReJsz['proj01']\n",
    "ReJsz02 = ReJsz['proj02']\n",
    "ImJsz00 = ImJsz['proj00']\n",
    "ImJsz01 = ImJsz['proj01']\n",
    "ImJsz02 = ImJsz['proj02']\n",
    "\n",
    "ReJsy00 = ReJsy['proj00']\n",
    "ReJsy01 = ReJsy['proj01']\n",
    "ReJsy02 = ReJsy['proj02']\n",
    "ImJsy00 = ImJsy['proj00']\n",
    "ImJsy01 = ImJsy['proj01']\n",
    "ImJsy02 = ImJsy['proj02']\n",
    "\n",
    "ReJsx00 = ReJsx['proj00']\n",
    "ReJsx01 = ReJsx['proj01']\n",
    "ReJsx02 = ReJsx['proj02']\n",
    "ImJsx00 = ImJsx['proj00']\n",
    "ImJsx01 = ImJsx['proj01']\n",
    "ImJsx02 = ImJsx['proj02']\n",
    "\n",
    "ReUs00 = ReUs['proj00']\n",
    "ReUs01 = ReUs['proj01']\n",
    "ReUs02 = ReUs['proj02']\n",
    "ImUs00 = ImUs['proj00']\n",
    "ImUs01 = ImUs['proj01']\n",
    "ImUs02 = ImUs['proj02']\n",
    "\n",
    "ReUsy00 = ReUsy['proj00']\n",
    "ReUsy01 = ReUsy['proj01']\n",
    "ReUsy02 = ReUsy['proj02']\n",
    "ImUsy00 = ImUsy['proj00']\n",
    "ImUsy01 = ImUsy['proj01']\n",
    "ImUsy02 = ImUsy['proj02']\n",
    "\n",
    "ReUsx00 = ReUsx['proj00']\n",
    "ReUsx01 = ReUsx['proj01']\n",
    "ReUsx02 = ReUsx['proj02']\n",
    "ImUsx00 = ImUsx['proj00']\n",
    "ImUsx01 = ImUsx['proj01']\n",
    "ImUsx02 = ImUsx['proj02']\n",
    "\n",
    "ReBs00 = ReBs['proj00']\n",
    "ReBs01 = ReBs['proj01']\n",
    "ReBs02 = ReBs['proj02']\n",
    "\n",
    "ReBsy00 = ReBsy['proj00']\n",
    "ReBsy01 = ReBsy['proj01']\n",
    "ReBsy02 = ReBsy['proj02']\n",
    "\n",
    "ReBsx00 = ReBsx['proj00']\n",
    "ReBsx01 = ReBsx['proj01']\n",
    "ReBsx02 = ReBsx['proj02']\n",
    "\n",
    "ReQs00 = ReQs['proj00']\n",
    "ReQs01 = ReQs['proj01']\n",
    "ReQs02 = ReQs['proj02']\n",
    "ImQs00 = ImQs['proj00']\n",
    "ImQs01 = ImQs['proj01']\n",
    "ImQs02 = ImQs['proj02']\n",
    "\n",
    "ReWs00 = ReWs['proj00']\n",
    "ReWs01 = ReWs['proj01']\n",
    "ReWs02 = ReWs['proj02']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "# take grid spacings\n",
    "# it is al; in the coarse resolutions\n",
    "# the differences are projected on the common points\n",
    "ht = t[1]-t[0]\n",
    "hz = z[1]-z[0]\n",
    "hy = y[1]-y[0]\n",
    "hx = x[1]-x[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f3ad4d85048>]"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# check the mask\n",
    "plt.plot(ReJn01[5,20,:,20])\n",
    "#plt.plot(ReJs12[5,20,:,20])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f3accc654e0>]"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# check pointwise convergence in the radial dir\n",
    "ti=1;yi=13;xi=10;\n",
    "\n",
    "#print(p[yi]**2+q[xi]**2)\n",
    "\n",
    "plt.plot(ReJn00[ti,:,yi,xi])\n",
    "plt.plot(4*ReJn01[ti,:,yi,xi])\n",
    "plt.plot(4*4*ReJn02[ti,:,yi,xi])\n",
    "\n",
    "# this disagreement can also be seen just by plotting the different num solutions on each other\n",
    "# it is also apparent in the comparison against the exact solution script\n",
    "# ainly in the rest of the variables and not so much on J"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f3accbcdf98>]"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# angular pointwise convergence\n",
    "\n",
    "plt.plot(ReWn00[5,5,:,15])\n",
    "plt.plot(4*ReWn01[5,5,:,15])\n",
    "plt.plot(4*4*ReWn02[5,5,:,15])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f3accb4f278>]"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# if we change zi for the null sum then we lose convergence more with the resol-3, if we start from zi=<4\n",
    "# \n",
    "zi = 4;\n",
    "Jnorm00_t = np.sum(hx*hy*hz*(\n",
    "    ReJn00[:,zi:,:,:]**2 + ImJn00[:,zi:,:,:]**2 +\n",
    "    ReJs00[:,zi:,:,:]**2 + ImJs00[:,zi:,:,:]**2\n",
    "    ),axis=(1,2,3))[:]\n",
    "Jnorm01_t = np.sum(hx*hy*hz*(\n",
    "    ReJn01[:,zi:,:,:]**2 + ImJn01[:,zi:,:,:]**2 +\n",
    "    ReJs01[:,zi:,:,:]**2 + ImJs01[:,zi:,:,:]**2\n",
    "    ),axis=(1,2,3))[:]\n",
    "Jnorm02_t = np.sum(hx*hy*hz*(\n",
    "    ReJn02[:,zi:,:,:]**2 + ImJn02[:,zi:,:,:]**2 +\n",
    "    ReJs02[:,zi:,:,:]**2 + ImJs02[:,zi:,:,:]**2\n",
    "    ),axis=(1,2,3))[:]\n",
    "\n",
    "plt.plot(t[:],Jnorm00_t)\n",
    "plt.plot(t[:],16*Jnorm01_t)\n",
    "plt.plot(t[:],16*16*Jnorm02_t)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "Rwt = 1 # worldtube radius;\n",
    "\n",
    "invr = abs((1-z)/(Rwt*z))\n",
    "dzdr = - (1-z)**2/Rwt\n",
    "\n",
    "ReInVarn00 = invr*ReJn00 + dzdr*ReJnz00\n",
    "ReInVarn01 = invr*ReJn01 + dzdr*ReJnz01\n",
    "ReInVarn02 = invr*ReJn02 + dzdr*ReJnz02\n",
    "\n",
    "ImInVarn00 = invr*ImJn00 + dzdr*ImJnz00\n",
    "ImInVarn01 = invr*ImJn01 + dzdr*ImJnz01\n",
    "ImInVarn02 = invr*ImJn02 + dzdr*ImJnz02\n",
    "\n",
    "ReInVars00 = invr*ReJs00 + dzdr*ReJsz00\n",
    "ReInVars01 = invr*ReJs01 + dzdr*ReJsz01\n",
    "ReInVars02 = invr*ReJs02 + dzdr*ReJsz02\n",
    "\n",
    "ImInVars00 = invr*ImJs00 + dzdr*ImJsz00\n",
    "ImInVars01 = invr*ImJs01 + dzdr*ImJsz01\n",
    "ImInVars02 = invr*ImJs02 + dzdr*ImJsz02"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f3accc7e860>]"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXQAAAEDCAYAAAAlRP8qAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuNCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8QVMy6AAAACXBIWXMAAAsTAAALEwEAmpwYAAApUElEQVR4nO3deXhkdZ3v8ff31JZUJekt6YXuprulgZ5uFoEeRNwYN8DLiHoZR58ZR6/64DouV50HR8e5l5nR8TrXWcTlYRSX0YsLoqKyuKACKmiDCN0s0tBA7530knSqstTyvX+cU0klXdm6k1Sq8nn51FOnzvmdU9/E5lO//Oqc3zF3R0RE6l9Q6wJERGR6KNBFRBqEAl1EpEEo0EVEGoQCXUSkQSjQRUQaRE0D3cyuM7MDZrZ1mo53q5kdMbMfjFr/NTN71My2Ru+ZmI73ExGZS2rdQ/8ScMk0Hu8TwOuqrP8asAE4E2gG3jyN7ykiMifUNNDd/Q7gUOU6Mzsl6mnfa2Z3mtmGKRzvp8DRKutv9gjwG2DVidYuIjLX1LqHXs21wF+7+3nA+4HPTNeBo6GW1wG3TtcxRUTminitC6hkZi3AhcC3zKy8OhVtexVwdZXddrv7xZN8i88Ad7j7nSdaq4jIXDOnAp3wL4Yj7v7M0Rvc/UbgxuM9sJn9PdABvOW4qxMRmcPm1JCLu/cAO8zszwAsdPaJHtfM3gxcDLzW3UsnejwRkbnIajnbopldD1wEtAP7gb8Hbgc+C6wAEsDX3b3aUEu1491JeDZLC3AQeJO732ZmBeAphr8wvXGyxxQRqRc1DXQREZk+c2rIRUREjl/NvhRtb2/3tWvX1urtRUTq0r333tvl7h3VttUs0NeuXcuWLVtq9fYiInXJzJ4aa5uGXEREGoQCXUSkQSjQRUQahAJdRKRBKNBFRBqEAl1EpEEo0EVEGkTdBfoj+3r4xG2PcCQ3WOtSRETmlLoL9Ce7cnz6Z4+z63BfrUsREZlT6i7QO1pTAHQeHahxJSIic0vdBfrScqD3KtBFRCrVXaC3t6iHLiJSTd0FenMyRksqrkAXERllwkA3s9Vm9jMze8jMtpnZu6u0ucjMus3s/ujxkZkpN9TRmqJLQy4iIiNMZvrcAvA+d7/PzFqBe83sx+7+0Kh2d7r7ZdNf4rHaW5LqoYuIjDJhD93d97r7fdHyUeBhYOVMFzYe9dBFRI41pTF0M1sLnAPcU2Xzs83s92Z2i5ltGmP/K81si5lt6ezsnHq1kY6WlHroIiKjTDrQzawF+DbwHnfvGbX5PmCNu58NfAr4brVjuPu17r7Z3Td3dFS9g9KktLek6Okv0J8vHvcxREQazaQC3cwShGH+NXe/cfR2d+9x995o+WYgYWbt01pphfLFRQezuvxfRKRsMme5GPAF4GF3/+QYbZZH7TCz86PjHpzOQivpalERkWNN5iyX5wCvAx40s/ujdX8LnAzg7p8DrgDeZmYFoA94jbv79Jcb0sVFIiLHmjDQ3f0uwCZocw1wzXQVNZ6nj+zgV3tuIRYs0ZkuIiIV6u5K0Uce+C8+88hnWZV8XD10EZEKdRfomabFACxJZRXoIiIV6i/Q00sAWNzUpyEXEZEKdRfo6fRSANqSOfXQRUQq1F2gZ1qWAdCcyKmHLiJSoW4DPRH0qYcuIlKh7gI9nVoAQBD0kR0skhss1LgiEZG5oe4CPRlLEnenRD8AXUd1+b+ICNRhoANkCChGgd7Z21/jakRE5oa6DfRBD3vmGkcXEQnVZaCngwT95UDv1ZCLiAjUaaBngiQ5z2OmHrqISFl9BnosRc6LLE7r3qIiImV1GejpeDM5c5a3xHRxkYhIpE4DPU02CFibGVQPXUQkUpeBnkm2kjVjZdOgeugiIpH6DPRUG7kgYEWqn86jA8zgzZFEROpGnQb6AgpmLEn0MlAocXRAl/+LiNRloKebFgGQiXUD0KVxdBGROg305vCuRc0cBXQuuogI1GmgZ9IdAAT0ANCpL0ZFROo00KMpdClqyEVEpKwuAz2dSAOQLx4lFph66CIi1GmgZxIZAHKDR2lv0eX/IiJQ94HeS3tLii7NuCgiUueBXsjS0ZpSD11EhDoN9HQ8HEPPFvroaEnp8n8REeo00BOxBAkCssUB2lvDQC+VdPm/iMxvdRnoAJkgQdYLLE0H5ItOd1++1iWJiNTUhIFuZqvN7Gdm9pCZbTOzd1dpY2b2H2a23cweMLNzZ6bcYZlYkpwFnNQUfiGqYRcRme8m00MvAO9z943ABcA7zGzjqDaXAqdGjyuBz05rlVWkY81kA2Npog/Q5f8iIhMGurvvdff7ouWjwMPAylHNLge+4qG7gYVmtmLaq62QSYQ3uWiPR4GuHrqIzHNTGkM3s7XAOcA9ozatBHZWvN7FsaGPmV1pZlvMbEtnZ+cUSx0pk8jQZ8biIAeohy4iMulAN7MW4NvAe9y953jezN2vdffN7r65o6PjeA4xJJ1sJRsY6eJRkrFAPXQRmfcmFehmliAM86+5+41VmuwGVle8XhWtmzHp5AKyQYD1H9HFRSIiTO4sFwO+ADzs7p8co9lNwF9FZ7tcAHS7+95prPMYmeaFZC2A/iPRuei6/F9E5rf4JNo8B3gd8KCZ3R+t+1vgZAB3/xxwM/AyYDuQA/7HtFc6SibZRi4wPHeYjpYku4/0z/RbiojMaRMGurvfBdgEbRx4x3QVNRnpRJqiGQP9h+hoTfH7Xd2z+fYiInNO/V4pGk3Qle07THtLioO9AxR1+b+IzGN1G+jlCbpyA+GXoiWHQ1mNo4vI/FW3gT40hW5/Dx0tKUCX/4vI/Fa3gV6+DV02f5T21jDQdeqiiMxndRvoQ2Pog71DPXQFuojMZ/Ub6PEo0EsDdGRigIZcRGR+q99AL4+hm5EpZWlOxNRDF5F5rW4DfWgMPQivFu1oTWk+FxGZ1+o+0HOBQV8Y6BpyEZH5rG4DPREkSAbxaD6Xw7S3JDXkIiLzWt0GOkAm1jyqh64Li0Rk/qrrQE8nMsNj6C1NHMoOki+Wal2WiEhN1HWgZ5KtZC3sobe3JgE4qF66iMxTdR7oLeRi8aiHrsv/RWR+q+tAT8fTYaBHY+igq0VFZP6q70BPpMnGYuFdi3T5v4jMc3Ud6JlEZmgMfaiHriEXEZmn6j7Qcwb0H6EpEaO1Ka4euojMW3Ud6Ol4miwlvC+8/VxHiy7/F5H5q64DPZPIUAL6B44A0N6aoks9dBGZp+o+0CGcE51SURN0ici8VteBXp6gqy8IoL+bjhb10EVk/qrrQB+6yUVg0HeYjtYUPf0F+vPFGlcmIjL76jrQh+ZEt0BXi4rIvFfXgT40hh6MnM9Fsy6KyHzUEIGeq5hxEXS1qIjMTw0R6MdcLapAF5F5qK4DffR9RZe0lIdcFOgiMv/Ud6DHo/uKxhLQd4RELGBROqEeuojMSxMGupldZ2YHzGzrGNsvMrNuM7s/enxk+susLh7EScVS5JJN0H8EgPaWlAJdROal+CTafAm4BvjKOG3udPfLpqWiKcokMmTjBeg7AsDSthT7j/bXohQRkZqasIfu7ncAh2ahluOSjqfJxhNDPfRntLew/UAv7l7bwkREZtl0jaE/28x+b2a3mNmmsRqZ2ZVmtsXMtnR2dk7LG2cSGbLRXYsATl/eytH+Anu61UsXkfllOgL9PmCNu58NfAr47lgN3f1ad9/s7ps7Ojqm4a2jOdGjs1wANixvBeAP+45Oy/FFROrFCQe6u/e4e2+0fDOQMLP2E65skpoTzWQNiOZEP3VZGOiPKNBFZJ454UA3s+VmZtHy+dExD57ocScrE8+QAxjohlKRBc0JTlrQxKP7emarBBGROWHCs1zM7HrgIqDdzHYBfw8kANz9c8AVwNvMrAD0Aa/xWfxGMpPIkCWaXbG/G9KLOX15q3roIjLvTBjo7v7aCbZfQ3haY01kEhlypUL4ov9IFOht3LW9i3yxRCJW19dOiYhMWt2nXTqRJlcaxKHiTJcW8kXnya5sLUsTEZlVdR/o4X1FnT6zoTNdTl/WBuiLURGZX+o/0OPlKXRtqId+ytIMscB4VIEuIvNI3Qd6ecbFnA2fi56Kx3hGe0Y9dBGZVxom0LMVPXQIrxh9dL9OXRSR+aPuA33oJhex5FAPHeD0Za3sPNRHdqBQo8pERGZX/Qd6eQy9qeWYHjrAH/Zr2EVE5of6D/RyDz2ZGdFD37A8PNNFX4yKyHxR94E+NIaebB7RQ1+1qJl0MqYvRkVk3micQE80jeihB4Fx6rJW9dBFZN6o/0Av31c0kRzRQwfYsKxVY+giMm/UfaDHgzhNsabwRtEVPXQIvxg9mB3UPUZFZF6o+0CHcNglG8SgvwdKpaH15ZtdaNhFROaDhgj0TCITXliEh/OiR8qnLj6iudFFZB5omEDPlV9UjKMvaUnR3pLUOLqIzAsNEejpeJos0VBLlXF0DbmIyHzQGIGeSJP16BL/UWe6nL6sjT/s76VUmrWbKImI1ERDBHomkSHnFXctqrBheSt9+SJPH8odu6OISANpnEAvRqcm9neP2Hba0BejGnYRkcbWEIGejqfJFvrCF6OGXE5b1oKZJukSkcbXEIGeSWTIFfrwIH7MkEs6GefkxWl9MSoiDa9hAt1x+poXHtNDh3BudJ2LLiKNrmECHSDbvOCYHjqEpy4+eTBHf744y5WJiMyehgj05ngzANlUa/Ue+vJWiiVn+4HeWa5MRGT2NESgl3vouaaWqj30Dbp7kYjMAw0V6NlkumoPfe2SDMl4oC9GRaShNVSg55LNVXvo8VjA+o4WnYsuIg2tIQJ96K5F8VR4YVHFFLplmtNFRBpdQwR6Jh4NucQT4CUYPDa4T1/eyr6efrpz+dkuT0RkVkwY6GZ2nZkdMLOtY2w3M/sPM9tuZg+Y2bnTX+b4yj30XBALV4xxpgvAo/piVEQa1GR66F8CLhln+6XAqdHjSuCzJ17W1AzdVzQWBfo4Z7o8qguMRKRBTRjo7n4HcGicJpcDX/HQ3cBCM1sxXQVORiyI0RxvJmvRiio99OVtTbQ2xfXFqIg0rOkYQ18J7Kx4vStadwwzu9LMtpjZls7Ozml462HhTS6iOc+r9NDNjA36YlREGtisfinq7te6+2Z339zR0TGtx84kMmQ9urS/Sg8dojNd9h/FXTe7EJHGMx2BvhtYXfF6VbRuVo13k4uy05e3cbS/wN7u/tkrTERklkxHoN8E/FV0tssFQLe7752G405JOpEmWxwAi43ZQx/+YlTDLiLSeCZz2uL1wK+B081sl5m9yczeamZvjZrcDDwBbAf+E3j7jFU7jnQ8TTafheaFY/bQ/2hFG4mY8esnDs5qbSIisyE+UQN3f+0E2x14x7RVdJwyiQw7j+6EpoVj9tBbUnEuPKWd27bt44OXbsDMqrYTEalHDXGlKERfik7QQwe4eNNynjqY0wVGItJwGibQ04loyCWzFHr2jNnuxRuXYga3bd0/i9WJiMy8hgn08L6iOUrLz4LOR2Ggeg98aWsT5568iNu27ZvlCkVEZlbjBHo0QVffik2Aw97fj9n24k3LeGhvDzsP5WapOhGRmdcwgT40hW77aeGK3feN2fbiTcsB1EsXkYbSeIGebIKFJ8Pue8dsu2ZJhg3LW/nRNo2ji0jjaJhALw+55Ao5WHneuD10gJduWs6Wpw7R1TswG+WJiMy4xgn08m3o8jk46Vzofhp6x54A7OJNyyg5/PRh9dJFpDE0XKBn89mwhw6wZ+xe+sYVbaxa1MxtGnYRkQbRMIE+NIaez8KKs8GCccfRzYyLNy3nrse66B0ozFaZIiIzpmECfUQPPdUCHRsmHEe/eNNyBoslfv7ogdkoUURkRjVMoA/dhi4fnVu+8tywhz7O3OfnrVnEkkxSwy4i0hAaJ9DLQy6FbLhi5XnQdwgOPznmPrHAeMnGZfzskQMMFIqzUKWIyMxpmEAPLKA53jzcQz/p3PB5nC9GIRx26R0o8KvHNaWuiNS3hgl0qJhxEWDZJoilJhxHv3D9EjLJGD/SVaMiUucaLtCHeuixRHi2yzhnugCk4jEu2rCUHz+0n2JJ9xoVkfrVUIGejqeHx9Ah/GJ07++hOP5piRdvWk5X7yC/e/rwDFcoIjJzGirQRwy5QPjFaD4HnY+Mu9+fnN5BMhZosi4RqWsNFejpRHp4yAWGrxidYNiltSnBheuXcNu2/fg4pzmKiMxlDRXomXh4k4shi58BTQsmPNMFwmGXpw/leGSfbk0nIvWpoQJ96DZ0ZWbh6YsT9NABXvxHy8Jb02nYRUTqVEMF+jFj6BAOu+x/CAbHvztRR2uKzWsWcetWBbqI1KeGC/S+Qh8lLw2vXHkueBH2PTjh/i8/+yQe2XeUux7rmsEqRURmRsMFOnBcX4wCvPqPV7NyYTMfu+VhSjonXUTqTEMFenO8GWDksEvrcmhbOalAT8VjvP/i09i2p4fvP7BnpsoUEZkRDRXoQ1PoFkaNo590zqTOdAG4/OyVbFzRxidue1QTdolIXWnIQO/L943csPI8OPQE5A5NeIwgMK66dAO7Dvfx1bufnokyRURmREMGetUzXWDSvfTnn9bBc9e3c83tj9HTn5/OEkVEZkxDBfqI29BVOumZ4fPu3036WFdduoHDuTyf+/nj01SdiMjMmlSgm9klZvaomW03s6uqbH+DmXWa2f3R483TX+rEMvExxtCbFkD7aZP6YrTsjJULuPyZJ3HdL3ewr7t/OssUEZkREwa6mcWATwOXAhuB15rZxipNv+Huz4wen5/mOiel6mmLZSvPm/CWdKO9/6WnUyrBv/74D9NVoojIjJlMD/18YLu7P+Hug8DXgctntqzjM+aQC4SBnj0APbsnfbzVi9P85QVr+Na9O3lsv+Z4EZG5bTKBvhLYWfF6V7RutP9uZg+Y2Q1mtrragczsSjPbYmZbOjs7j6Pc8VU9D72sfEu6KQy7ALzzhevJJON8/Nbxp+AVEam16fpS9PvAWnc/C/gx8OVqjdz9Wnff7O6bOzo6pumthwUWkI6nR864WLb8DAgSUw70xZkkb73oFH7y8AF+s2Pi0x5FRGplMoG+G6jsca+K1g1x94PuPhC9/Dxw3vSUN3UjbkNXKZ6C5WdOeI/Rat74nHUsa0vxsVse1nzpIjJnTSbQfwucambrzCwJvAa4qbKBma2oePly4OHpK3Fqqs64WLbyXNhzP5SmdgVoczLGe198Gr97+gg3P6jZGEVkbpow0N29ALwTuI0wqL/p7tvM7Goze3nU7F1mts3Mfg+8C3jDTBU8kWPmRK+08jwYPApdj035uFect4qNK9q46tsPsG1P9wlWKSIy/SY1hu7uN7v7ae5+irv/U7TuI+5+U7T8QXff5O5nu/ufuHvNvkHMJDIcHRzjjJTyFaOP/3TKx43HAj7/+s20NMV5wxd/y85D48+vLiIy2xrqSlGAjYs3srVrK4f6q3yB2X4arH0e3Pl/oX/qveyTFjbzlTeez2ChxOu+cA9dvQMT7yQiMksaLtBfsf4VFLzADx7/wbEbzeCl/wC5g3DXvx3X8U9d1sp1b9jMvp5+3vil35IdKJxYwSIi06ThAn39ovWc1X4W39n+nepnpJx0Dpz153D3Z+DIzmO3T8J5axZzzWvPZdueHt761XsZLJQm3klEZIY1XKADvPLUV7L9yHa2dm2t3uCFfxdOAXD7Pxz3e7x44zI+9qozufOxLj5ww+91hyMRqbmGDPRL1l5CU6yJ72z/TvUGC1fDs98OD3wD9kx+BsbRXr15NR+4+HS+d/8e/ulmnaMuIrXVkIHekmzhpWtfyi07bqGv0Fe90XPfC+kl8KO/m9KEXaO9/aJTeMOFa/nCXTu49o4njvs4IiInqiEDHcIvR3vzvfzkqZ9Ub9C0AC76IDx5J/zh1uN+HzPjI5dt5LKzVvCxWx7h6u8/pFvXiUhNNGygb162mdWtq8cedgE47w2w5NSwl148/jsTBYHxyVc/k9c/ew3X/XIHr/j0r9h+QLMzisjsathANzNeuf6V/Hbfb9nZM8bZLLEEvORqOPgY3Fd1PrFJS8YD/vflZ/D5v9rMvu4+LvvUXVz/m6c1ri4is6ZhAx3gT0/5UwIL+O7j3x270emXwprnws8+Bv09J/yeL964jFvf83w2r1nMB298kLd99T6O5AZP+LgiIhNp6EBfnlnOhSddyPe2f4/iWBNyDV1s1AW//Ldped9lbU185Y3n88FLN/CTh/dz6b/fyd1PHJyWY4uIjKWhAx3gletfyf7cfu7ee/fYjVaeC2e+Gn79aejeNS3vGwTGW15wCje+/UJS8YDX/ufd/OMPHuKgpgsQkRnS8IF+0eqLWJhayI2P3Th+wxdFpy/+5H+f0GmMo521aiE/fNfzePV5q/nCL3fwnI/fztXff0g3nhaRadfwgZ6MJbnsGZdx+87bOdx/eOyGC0+GC98JD34TfvAeKEzfuHcmFefjV5zFj9/7Al525gq+/Osnef7/+Rkf+s6DmrVRRKZNwwc6hFMBFEoFbt5x8/gN/+RD8Nz/Cfd+Cb7ycug9MK11rF/awidf/Ux+/v6LuGLzKr61ZRcX/cvPed83f8/jnb3T+l4iMv9YrU6r27x5s2/ZsmXW3u81P3gN+VKeG/70Bsxs/MYP3gDfe2d4JelrvgYnPXNGatrX3c+1dzzB//vNUwwUSjxr3WIuPWMFF29azvIFTTPyniJS38zsXnffXHXbfAn0bzzyDf7xnn/k65d9nU1LNk28w5774et/EU61e/k1cOYVM1ZbV+8AX737KX74wF4eOxD21M85eSGXnrGcS89YwerF6Rl7bxGpLwp0oGewhxd+84W8Yv0r+PAFH57cTr2d8M3XwdO/Dud+eeHfQRCb0Tq3H+jl1q17uWXrPrbtCc+L33RSGxdvWs7zT+vgzJULiAUT/IUhIg1LgR656s6ruGPXHdz+Z7fTFJ/kkEZhEG75G7j3i3DqS+FV10LzopktNPL0wRy3bgvD/XdPHwFgQXOCC09ZwnPWt/O8U9tZsyQzK7WIyNygQI/cs/ce3vyjN/OqU1/FVedfRXO8efI7//YLYbDHm+Hc18H5V8LidTNX7ChdvQP8cnsXdz3WxV3bu9gbnfa4enEzz13fwfnrFnHmygWsa29RD16kgSnQI+7Ov977r3xx2xdZ27aWjz3vY5zRfsbkD7D3AfjVp2DbjVAqwukvgwveGt6ndKIvWqeRu/NEV3Yo3O9+/CBHo1vhpZMxNq5o44yVC9h0UhtnrlrA+o4W4rF5cUKTSMNToI9yz957+NBdH+Jg30HecvZbePOZbyYexCd/gJ69sOULsOW68EvTZWfABW+DM66AxOyfnVIolni8M8vW3d08uLubrbu7eWhvD7nBcLqDZDxg3ZIMa9vTrGtvYV17mrVLMqzryNDRkpr4rB8RmTMU6FX0DPbw0Xs+yg+f+CFntZ/FR5/3Uda0rZnaQfJ98OC34O7PwYFt0LwY1r8I1r0AnnFReGekGimWnB1dvWzd3cO2Pd3s6MqyoyvL04dy5IvD/5+3pOKcvDjN6sXNrFqUZvWi8HnV4mZWL0qTSU3hg05EZpwCfRy37riVq+++mkKpwAf++ANcceoVU++xusOOO+B3/wVP/ByyneH6xc8Ig33dC2Dd8yG9eLrLn7JCscSeI/080dXLk11ZnjyY48mDWXYd7mPX4Rz9+ZE3vF6UTrB8QTPL2lIsa21iWVuKpW1NLGuLllubWJxJkoxrSEdkNijQJ7Avu48P//LD3LP3Hp61/FlcdsplPHflc2lvbp/6wdzhwMNhsO/4BTx5Fwz2AgYdG2DZRlhafvwRLFwDwdwIQ3enq3eQXYdz7Drcx87oeX93P/uP9rO/Z4Cu3oGqU920puIsyiRZnEmyJHpe3JJkcToZri8/R8utTXECfXkrMmUK9EkoeYnrH7me67Zex4HcAQzjjPYzeP6q5/OCVS9gw+INxzfWXMzD7vvCgN99bxj23U8Pb09kYOmGMNwXrQsDfuHqcG6ZluVzJuzLCsUSXb2D7O/pZ39PPweODnA4O8jB7CCHqjwGi6Wqx4kFxsLmBK1NcVqbys+VywlaU+G6lqY4LeXlVGLodToZI6Eve2WeUaBPgbvz6OFH+cXOX3DH7jt4sPNBHGdp81Ket+p5nLP0HNYuWMu6BetoS7Yd35v090DnI3DgoTDgy8/loZqyIAELVobhvmA1ZDrCR8tSyLRDZmn4Or0EYnNvrNvdyQ4WOZwd5HAuDPjwOc/h7CCHcoMc7S9wtD9Pb39haPlof4HewcKkJr1MxIymRIzmRIzmZPhcfp1Oxkin4qSjbZlUjHQyTnMiXG5OhtuG2iWH92tKxEjFA50dJHOOAv0EHOw7yF277+IXu37Br/f8mt788CRaS5qWsG7BOtYtWMfatrWsXbCWZelltDe3s6hpEYFNMQwGs3BkJ3TvhCNPh4/uneG6nt3hZGGlavc+NWheGH4pm15c8bwoWl4EqQXQ1AaptuHnVGv4PMf+CgAolZzewQLZgUIY9gNh4Pf2F+gdCEO/b7BIXz56DB77nIuWc4MFctHrYmlq/95jgZGKB9EjRipRsRwPotfhcvlDIBkPSMbCbclYjGS0fzJ6JGJGLAiIB0YssBGvE7FgRPuh51gsOl6goap5ToE+TQqlArt7d7Oje8fQ48meJ3mi+wm6B7pHtI1bnCXNS+ho7qAj3UFHcwdLmpfQlmyjLdXGguQC2lJttCXbWJBaQFuyjWQsOX4B7tDfHfbks51hwJef+w5B7lDF85FweXASszgmWyCZgUQ6fK62nGiueKQh3hStbwovtoqnwm3x1PDreFP4HEuGz0F8Vs/XH83dGSyWhsI+fBRGPg+EywOFUvQoMpAvMVgsMZAPX/eXX0fL5TYDhRL9+SKDxRKDhfBRmOIHyGTEAxv6cEjGghHL8ZgRD8IPjXgQvk7Ehj8s4rHoQyQIiMWMRGDEo+0j9h21TyIIiEUfQLHAiAdGED2Hr8vvVX6/kccJAiNmRhBAYNFy9DoWhMuxoTb6wBrPCQe6mV0C/DsQAz7v7v88ansK+ApwHnAQ+HN3f3K8Y9ZjoI/ncP9hnup5igO5A3T2ddLV18WB3AG6+rro7OukM9fJkYEj4x4jESTIJDJkEhma481Dy+XXTbEmUvEUTbEmmuJNQ8+pWIpUPEUySJKKpUjGkiRj0bJDMt9HIt9PPN9HIp8jMZAjns8S7+/FBo/CwNHwr4N8LnwuP/K58AMh3x+eopnPglcfE58cGw74csjHEuFykBhejiXDIaTyclBejtoE5X1i0ev4sY9YAiwI2wRxsOg5CEa9joWPEa/j0b7xUftX7lvZbtT+Fgs/uMwolnwo3AeKRQYLJYolJ190iiWnUCpRKDqFkg+3jdoNVDwGow+X8rHCdqWKY5fIRx8g+WL5mCXyxeH3yBeH37tQGllHvlgaqqHWzBgK9jD4ww8Bs/BOYIEZRngj+MCGPxCCgIoPinDfWPRBFRv14VP+YAps+DhGeAwrH2N0HRXHCD+AGPFeQTByn/IxbKj+4Z/ljJVtnLfm+M56Gy/QJxx4NbMY8GngJcAu4LdmdpO7P1TR7E3AYXdfb2avAT4O/PlxVVunFjUtYlHT+HO8FEtFjg4epWewh57BHroHusPlgfB1b76XbD5LX6GPbD5LNp+lN9/LgdwBsvksA8UB+gv99Bf7KZ1QsA5LBAniQZx4EA+XY3HimTjx1ibiQQvx4CRiFiMexIlZjJgFxDFiMPxwCHDi0XOsVCJwJ0aJWMkxnJiXCEql8DlaDrxIzJ3AS1ipSMxLWGmQoNRPrFDEBosEXsRKRYLoYV5eLmBeCpe9iHk4uX8AmDtWXo4egYNx7Ppqbc2jfQjDbXj/8sMrlofbj97HCMAMsyB8EICFYRKPXofrgahNEK3DGN6voi3Rw6LtVLQpLxMEWCxMkqH3sACzWMX+ARbVNvQ6iOEYpegnLHl5GYoY7uH6cpuSj9xWwig6FB1KDkU3SoTPDkNtHIvWlY8DpaHtUPLwOOVld6K2w208qqvk0f7lfQEvefS+w9sLBaNYIqqvXKcP/QzlduEyQz9LyR0vQRHIl2CQ8MPXo5+xEO1XPm65Lh/6VwLlj8jh10bfH5/LeWtePA3/BY80mW/Szge2u/sTAGb2deByoDLQLwf+V7R8A3CNmZnXajxnjooFMRY2LWRh08ITOo67UygV6C/2hwFf6GewNMhAcYDB4iCDxYrlaH2hVCBfypMv5il4gXwxT76UH1pfKBXChxeOWVf0IsVSkYIXKHmJfKlInxfCddH2kpcoeYlCKWxT9OKI9ZXLo18fozykf8zEluXITpzQ769+lCPqBDnDqTJJ5iM/uIbWj/XsI19T8cE2XvtwnVcsjzqODY/SjR6IGf2e1Y4zon2VbdXrqbbvODWOcZxqxysvJ0u/A2oT6CuBnRWvdwHPGquNuxfMrBtYAnRVNjKzK4ErAU4++eTjLFnMjEQsQSKWoDXZWutyTpi7U/Qi7k6JEsVSEWd4XXl9yUvhcvRB4PjwutHbCZeH2uBDxyp6OCVCed2I7RXtcUYcp9r2aMsx7+FRAJTXVS6PuW7U/pXbyr+nases/D2W/1f5utq+le0qf44Rx6noj1V7z8r9R6wfo93w8aLfnZfw8geWEy57ub1DuX4vv8moGqrtE75RRZuRy17RpvL/w6r7VvxeK38Pw+uq/Vxj/8zlLQBLV13ETJjVc93c/VrgWgjH0GfzvWXuMjPiVvFPcWannBdpWJM5X203UDkpyapoXdU2ZhYHFhB+OSoiIrNkMoH+W+BUM1tnZkngNcBNo9rcBLw+Wr4CuF3j5yIis2vCIZdoTPydwG2Efwxf5+7bzOxqYIu73wR8AfgvM9sOHCIMfRERmUWTGkN395uBm0et+0jFcj/wZ9NbmoiITMXcu+ZbRESOiwJdRKRBKNBFRBqEAl1EpEHUbLZFM+sEnjrO3dsZdRVqnVH9tVPPtUN911/PtcPcqX+Nu3dU21CzQD8RZrZlrNnG6oHqr516rh3qu/56rh3qo34NuYiINAgFuohIg6jXQL+21gWcINVfO/VcO9R3/fVcO9RB/XU5hi4iIseq1x66iIiMokAXEWkQdRfoZnaJmT1qZtvN7Kpa1zMVZrbazH5mZg+Z2TYze3eta5oqM4uZ2e/M7Ae1rmWqzGyhmd1gZo+Y2cNm9uxa1zRZZvbe6N/MVjO73syaal3TeMzsOjM7YGZbK9YtNrMfm9lj0fP4N+GtoTHq/0T0b+cBM/uOmS2sYYlV1VWgV9yw+lJgI/BaM9tY26qmpAC8z903AhcA76iz+gHeDTxc6yKO078Dt7r7BuBs6uTnMLOVwLuAze5+BuE01nN9iuovAZeMWncV8FN3PxX4afR6rvoSx9b/Y+AMdz8L+APwwdkuaiJ1FehU3LDa3QeB8g2r64K773X3+6Llo4SBsrK2VU2ema0C/hvw+VrXMlVmtgB4PuHc/bj7oLsfqWlRUxMHmqM7gqWBPTWuZ1zufgfhvREqXQ58OVr+MvCK2axpKqrV7+4/cvdC9PJuwru3zSn1FujVblhdN4FYyczWAucA99S4lKn4N+BvmJZb0c+6dUAn8MVoyOjzZpapdVGT4e67gX8Bngb2At3u/qPaVnVclrn73mh5H7CslsWcoDcCt9S6iNHqLdAbgpm1AN8G3uPuPbWuZzLM7DLggLvfW+tajlMcOBf4rLufA2SZ23/yD4nGmi8n/FA6CciY2V/WtqoTE92isi7PmTazDxEOn36t1rWMVm+BPpkbVs9pZpYgDPOvufuNta5nCp4DvNzMniQc6nqhmX21tiVNyS5gl7uX/yK6gTDg68GLgR3u3unueeBG4MIa13Q89pvZCoDo+UCN65kyM3sDcBnwF3Pxvsn1FuiTuWH1nGVmRjiG+7C7f7LW9UyFu3/Q3Ve5+1rC3/vt7l43vUR33wfsNLPTo1UvAh6qYUlT8TRwgZmlo39DL6JOvtAdpfJm8q8HvlfDWqbMzC4hHHJ8ubvnal1PNXUV6NEXEuUbVj8MfNPdt9W2qil5DvA6wt7t/dHjZbUuah75a+BrZvYA8Ezgo7UtZ3KivypuAO4DHiT873ZOX4ZuZtcDvwZON7NdZvYm4J+Bl5jZY4R/dfxzLWsczxj1XwO0Aj+O/tv9XE2LrEKX/ouINIi66qGLiMjYFOgiIg1CgS4i0iAU6CIiDUKBLiLSIBToIiINQoEuItIg/j9kEwol7odzlQAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# if we change zi for the null sum then we lose convergence more with the resol-3, if we start from zi=<4\n",
    "# \n",
    "zi = 4;\n",
    "NullSum00_t = np.sum(hx*hy*hz*(\n",
    "    ReInVarn00[:,zi:,:,:]**2 + ImInVarn00[:,zi:,:,:]**2 +\n",
    "    ReInVars00[:,zi:,:,:]**2 + ImInVars00[:,zi:,:,:]**2\n",
    "    ),axis=(1,2,3))[:]\n",
    "NullSum01_t = np.sum(hx*hy*hz*(\n",
    "   ReInVarn01[:,zi:,:,:]**2 + ImInVarn01[:,zi:,:,:]**2 +\n",
    "    ReInVars01[:,zi:,:,:]**2 + ImInVars01[:,zi:,:,:]**2\n",
    "    ),axis=(1,2,3))[:]\n",
    "NullSum02_t = np.sum(hx*hy*hz*(\n",
    "    ReInVarn02[:,zi:,:,:]**2 + ImInVarn02[:,zi:,:,:]**2 +\n",
    "    ReInVars02[:,zi:,:,:]**2 + ImInVars02[:,zi:,:,:]**2\n",
    "),axis=(1,2,3))[:]\n",
    "\n",
    "plt.plot(t[:],NullSum00_t)\n",
    "plt.plot(t[:],16*NullSum01_t)\n",
    "plt.plot(t[:],16*16*NullSum02_t)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "# define a function to do the sum in time and get the max and the location of the max,\n",
    "# in the radial dir for each time\n",
    "\n",
    "def TimeSum(f,t,z):\n",
    "\n",
    "    t_slice = np.zeros(len(t))\n",
    "    max_index_list = np.zeros(len(t))\n",
    "\n",
    "    z_slice = np.zeros(len(z))\n",
    "\n",
    "    ff = np.sum(hx*hy*f, axis=(2,3))\n",
    "\n",
    "    for i in range(0,len(t)):\n",
    "        z_slice += ht*ff[i,:]\n",
    "        maxval = np.amax(z_slice)\n",
    "        t_slice[i] = maxval\n",
    "        maxpos = np.where(z_slice == maxval)\n",
    "        max_index_list[i] = maxpos[0][0] \n",
    "\n",
    "    return t_slice, max_index_list"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[26. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28.\n",
      " 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28.\n",
      " 28. 28. 28. 28. 28.]\n",
      "[27. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28.\n",
      " 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28.\n",
      " 28. 28. 28. 28. 28.]\n",
      "[27. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28.\n",
      " 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28.\n",
      " 28. 28. 28. 28. 28.]\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f3acbf18978>]"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# sums of outgoing vars that are involved in time sums\n",
    "zi = 4;\n",
    "out_funcs_00 = ReBn00[:,zi:,:,:]**2  + ReBny00[:,zi:,:,:]**2 +\\\n",
    "ReBnx00[:,zi:,:,:]**2 + ReWn00[:,zi:,:,:]**2 + ReQn00[:,zi:,:,:]**2 +\\\n",
    "ReUn00[:,zi:,:,:]**2  + ImUn00[:,zi:,:,:]**2 +\\\n",
    "ReUny00[:,zi:,:,:]**2 + ImUny00[:,zi:,:,:]**2 +\\\n",
    "ReUnx00[:,zi:,:,:]**2 + ImUnx00[:,zi:,:,:]**2 +\\\n",
    "ReBs00[:,zi:,:,:]**2  + ReBsy00[:,zi:,:,:]**2 +\\\n",
    "ReBsx00[:,zi:,:,:]**2 + ReWs00[:,zi:,:,:]**2 + ReQs00[:,zi:,:,:]**2 +\\\n",
    "ReUs00[:,zi:,:,:]**2  + ImUs00[:,zi:,:,:]**2 +\\\n",
    "ReUsy00[:,zi:,:,:]**2 + ImUsy00[:,zi:,:,:]**2 +\\\n",
    "ReUsx00[:,zi:,:,:]**2 + ImUsx00[:,zi:,:,:]**2 +\\\n",
    "invr**2*(ReJn00[:,zi:,:,:]**2 + ImJn00[:,zi:,:,:]**2 +\\\n",
    "         ReJs00[:,zi:,:,:]**2 + ImJs00[:,zi:,:,:]**2)\n",
    "\n",
    "out_funcs_01 = ReBn01[:,zi:,:,:]**2  + ReBny01[:,zi:,:,:]**2 +\\\n",
    "ReBnx01[:,zi:,:,:]**2 + ReWn01[:,zi:,:,:]**2 + ReQn01[:,zi:,:,:]**2 +\\\n",
    "ReUn01[:,zi:,:,:]**2  + ImUn01[:,zi:,:,:]**2 +\\\n",
    "ReUny01[:,zi:,:,:]**2 + ImUny01[:,zi:,:,:]**2 +\\\n",
    "ReUnx01[:,zi:,:,:]**2 + ImUnx01[:,zi:,:,:]**2 +\\\n",
    "ReBs01[:,zi:,:,:]**2  + ReBsy01[:,zi:,:,:]**2 +\\\n",
    "ReBsx01[:,zi:,:,:]**2 + ReWs01[:,zi:,:,:]**2 + ReQs01[:,zi:,:,:]**2 +\\\n",
    "ReUs01[:,zi:,:,:]**2  + ImUs01[:,zi:,:,:]**2 +\\\n",
    "ReUsy01[:,zi:,:,:]**2 + ImUsy01[:,zi:,:,:]**2 +\\\n",
    "ReUsx01[:,zi:,:,:]**2 + ImUsx01[:,zi:,:,:]**2 +\\\n",
    "invr**2*(ReJn01[:,zi:,:,:]**2 + ImJn01[:,zi:,:,:]**2 +\\\n",
    "         ReJs01[:,zi:,:,:]**2 + ImJs01[:,zi:,:,:]**2)\n",
    "\n",
    "out_funcs_02 = ReBn02[:,zi:,:,:]**2  + ReBny02[:,zi:,:,:]**2 + ReBnx02[:,zi:,:,:]**2 +\\\n",
    "ReWn02[:,zi:,:,:]**2  + ReQn02[:,zi:,:,:]**2 +\\\n",
    "ReUn02[:,zi:,:,:]**2  + ImUn02[:,zi:,:,:]**2 +\\\n",
    "ReUny02[:,zi:,:,:]**2 + ImUny02[:,zi:,:,:]**2 +\\\n",
    "ReUnx02[:,zi:,:,:]**2 + ImUnx02[:,zi:,:,:]**2 +\\\n",
    "ReBs02[:,zi:,:,:]**2  + ReBsy02[:,zi:,:,:]**2 + ReBsx02[:,zi:,:,:]**2 +\\\n",
    "ReWs02[:,zi:,:,:]**2  + ReQs02[:,zi:,:,:]**2 +\\\n",
    "ReUs02[:,zi:,:,:]**2  + ImUs02[:,zi:,:,:]**2 +\\\n",
    "ReUsy02[:,zi:,:,:]**2 + ImUsy02[:,zi:,:,:]**2 +\\\n",
    "ReUsx02[:,zi:,:,:]**2 + ImUsx02[:,zi:,:,:]**2 +\\\n",
    "invr**2*(ReJn02[:,zi:,:,:]**2 + ImJn02[:,zi:,:,:]**2 +\\\n",
    "         ReJs02[:,zi:,:,:]**2 + ImJs02[:,zi:,:,:]**2)\n",
    "\n",
    "TimeSum_00_t, TimeSum_00_t_index = TimeSum(out_funcs_00, t, z[zi:])\n",
    "TimeSum_01_t, TimeSum_01_t_index = TimeSum(out_funcs_01, t, z[zi:])\n",
    "TimeSum_02_t, TimeSum_02_t_index = TimeSum(out_funcs_02, t, z[zi:])\n",
    "\n",
    "# this is the location of the max error\n",
    "# it is closer to the inner boundary\n",
    "# remember from above that we removed the first 3 points of the resol-0\n",
    "print(TimeSum_00_t_index)\n",
    "print(TimeSum_01_t_index)\n",
    "print(TimeSum_02_t_index)\n",
    "\n",
    "# rescaled time norm plots\n",
    "plt.plot(t[:],TimeSum_00_t)\n",
    "plt.plot(t[:],16*TimeSum_01_t)\n",
    "plt.plot(t[:],16*16*TimeSum_02_t)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[15.73058668 15.29259405 17.20803356 15.88131541 15.01514941 15.4678775\n",
      " 15.46362292 17.73935675 16.40141331 16.96074616 17.4896473  16.09540097\n",
      " 16.69263474 15.61765733 15.35327273 15.94958243 16.52022379 16.12141212\n",
      " 15.78833278 17.31291757 17.49794683 15.61102225 16.01722547 15.57134891\n",
      " 17.61958854 15.81337611 16.11884624 15.84114473 15.99511079 16.29919951\n",
      " 15.68806155 16.12768905 17.10017247 16.36104681 15.14615385 17.25797866\n",
      " 16.45607018 16.73136946 15.85803928 16.21604121 16.61446203]\n",
      "[15.76646912 16.4694659  15.18317106 15.95989236 16.97373998 17.50280779\n",
      " 15.87780351 15.65624368 16.34806915 15.76013625 15.91581602 17.00707725\n",
      " 15.76176998 15.80679106 16.22518116 16.68905251 16.06317204 16.31805463\n",
      " 15.21573217 16.01398813 15.23970309 16.05473178 15.94642726 16.9131692\n",
      " 15.59041963 16.76955129 16.47808382 15.71009927 15.84685826 15.59730103\n",
      " 17.403406   15.79768033 15.49308092 16.45424048 16.47780219 15.88979874\n",
      " 16.24040943 15.54319331 16.07430502 16.27138766 16.31492319]\n"
     ]
    }
   ],
   "source": [
    "# a manual check for time sums over a chosen radial position\n",
    "zii = 0; # now this is the index in the list from which we may have removed the first few points (see above)\n",
    "BD_t00 = np.sum(out_funcs_00[:,zii,:,:],axis=(1,2))\n",
    "BD_t01 = np.sum(out_funcs_01[:,zii,:,:],axis=(1,2))\n",
    "BD_t02 = np.sum(out_funcs_02[:,zii,:,:],axis=(1,2))\n",
    "\n",
    "# the perfect convergence should give 16 here for the following ratio (no sqrt yet)\n",
    "print(BD_t00/BD_t01)\n",
    "print(BD_t01/BD_t02)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f3acbedc438>]"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# full norm = sqrt(null_norm) + sqrt(time_norm)\n",
    "full_norm_00_t = np.sqrt(NullSum00_t) + np.sqrt(TimeSum_00_t[:])\n",
    "full_norm_01_t = np.sqrt(NullSum01_t) + np.sqrt(TimeSum_01_t[:])\n",
    "full_norm_02_t = np.sqrt(NullSum02_t) + np.sqrt(TimeSum_02_t[:])\n",
    "\n",
    "# rescaled full norm plot\n",
    "plt.plot(t[:],full_norm_00_t)\n",
    "plt.plot(t[:],4*full_norm_01_t)\n",
    "plt.plot(t[:],4*4*full_norm_02_t)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[2.00621428 2.05419031 2.07115849 2.06153452 2.04378258 2.03105665\n",
      " 2.02354689 2.02784903 2.02597518 2.02766793 2.03071163 2.02924226\n",
      " 2.02974233 2.02586108 2.02181471 2.01998939 2.02057819 2.01990029\n",
      " 2.01839382 2.02034852 2.02233695 2.02075233 2.01949838 2.01837788\n",
      " 2.02018273 2.01865941 2.01832336 2.01727841 2.01697404 2.01696001\n",
      " 2.01580691 2.01465671 2.01582533 2.01578137 2.01432877 2.01559283\n",
      " 2.01574751 2.01619739 2.01569638 2.01557043 2.01607211]\n",
      "[1.9916898  2.08107624 2.05033303 2.0316076  2.02867636 2.03331643\n",
      " 2.02553904 2.02064417 2.02153464 2.01826136 2.017579   2.01910553\n",
      " 2.0154522  2.01429262 2.01324659 2.01356629 2.01213084 2.01158368\n",
      " 2.00932031 2.00929045 2.00713551 2.0068999  2.00641718 2.00804884\n",
      " 2.00712921 2.00808512 2.00865015 2.00768702 2.00748409 2.00656748\n",
      " 2.00811224 2.00806251 2.00756892 2.00765326 2.00830513 2.00795598\n",
      " 2.00781555 2.00690819 2.00693999 2.00693277 2.00677722]\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "(1.0, 3.0)"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "exact_conv_full_01 = np.log2(full_norm_00_t/full_norm_01_t)\n",
    "exact_conv_full_12 = np.log2(full_norm_01_t/full_norm_02_t)\n",
    "\n",
    "# self convergence rate\n",
    "print(exact_conv_full_01)\n",
    "print(exact_conv_full_12)\n",
    "\n",
    "plt.plot(t[:],exact_conv_full_01)\n",
    "plt.plot(t[:],exact_conv_full_12)\n",
    "plt.ylim(1,3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "# out dir to save norms\n",
    "out_dir  = \"/home/thanasis/repos/BSWP/Papers/drafts/anc/numerics/data/\"\n",
    "if not os.path.exists(out_dir):\n",
    "    os.makedirs(out_dir)\n",
    "\n",
    "np.savez_compressed(out_dir+\"noise_SH.npz\",\n",
    "                    full00 = full_norm_00_t,\n",
    "                    full01 = full_norm_01_t,\n",
    "                    full02 = full_norm_02_t,\n",
    "                    null00 = np.sqrt(NullSum00_t),\n",
    "                    null01 = np.sqrt(NullSum01_t),\n",
    "                    null02 = np.sqrt(NullSum02_t),\n",
    "                    Jnorm00 = np.sqrt(Jnorm00_t),\n",
    "                    Jnorm01 = np.sqrt(Jnorm01_t),\n",
    "                    Jnorm02 = np.sqrt(Jnorm02_t)\n",
    "                   )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "@webio": {
   "lastCommId": null,
   "lastKernelId": null
  },
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/numerics/scripts/exact_convergence_noise_WH.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pylab as mp\n",
    "import matplotlib.pyplot as plt\n",
    "from mpl_toolkits.mplot3d import Axes3D\n",
    "\n",
    "%matplotlib widget\n",
    "%matplotlib inline\n",
    "\n",
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# give directories of datafiles\n",
    "base = \"/home/thanasis/Dropbox/BSWP_data/bw_null_testbed1k-012_proj_FD_4/\"\n",
    "\n",
    "tzyx  = np.load(\"%stzyx.npz\" % (base))\n",
    "\n",
    "ReJn  = np.load(\"%sReJn.npz\" % (base))\n",
    "ReJnz = np.load(\"%sReJnz.npz\" % (base))\n",
    "ReJny = np.load(\"%sReJny.npz\" % (base))\n",
    "ReJnx = np.load(\"%sReJnx.npz\" % (base))\n",
    "ImJn  = np.load(\"%sImJn.npz\" % (base))\n",
    "ImJnz = np.load(\"%sImJnz.npz\" % (base))\n",
    "ImJny = np.load(\"%sImJny.npz\" % (base))\n",
    "ImJnx = np.load(\"%sImJnx.npz\" % (base))\n",
    "ReJs  = np.load(\"%sReJs.npz\" % (base))\n",
    "ReJsz = np.load(\"%sReJsz.npz\" % (base))\n",
    "ReJsy = np.load(\"%sReJsy.npz\" % (base))\n",
    "ReJsx = np.load(\"%sReJsx.npz\" % (base))\n",
    "ImJs  = np.load(\"%sImJs.npz\" % (base))\n",
    "ImJsz = np.load(\"%sImJsz.npz\" % (base))\n",
    "ImJsy = np.load(\"%sImJsy.npz\" % (base))\n",
    "ImJsx = np.load(\"%sImJsx.npz\" % (base))\n",
    "\n",
    "ReUn  = np.load(\"%sReUn.npz\" % (base))\n",
    "ReUny = np.load(\"%sReUny.npz\" % (base))\n",
    "ReUnx = np.load(\"%sReUnx.npz\" % (base))\n",
    "ImUn  = np.load(\"%sImUn.npz\" % (base))\n",
    "ImUny = np.load(\"%sImUny.npz\" % (base))\n",
    "ImUnx = np.load(\"%sImUnx.npz\" % (base))\n",
    "ReUs  = np.load(\"%sReUs.npz\" % (base))\n",
    "ReUsy = np.load(\"%sReUsy.npz\" % (base))\n",
    "ReUsx = np.load(\"%sReUsx.npz\" % (base))\n",
    "ImUs  = np.load(\"%sImUs.npz\" % (base))\n",
    "ImUsy = np.load(\"%sImUsy.npz\" % (base))\n",
    "ImUsx = np.load(\"%sImUsx.npz\" % (base))\n",
    "\n",
    "ReBn  = np.load(\"%sReBn.npz\" % (base))\n",
    "ReBny = np.load(\"%sReBny.npz\" % (base))\n",
    "ReBnx = np.load(\"%sReBnx.npz\" % (base))\n",
    "ReBs  = np.load(\"%sReBs.npz\" % (base))\n",
    "ReBsy = np.load(\"%sReBsy.npz\" % (base))\n",
    "ReBsx = np.load(\"%sReBsx.npz\" % (base))\n",
    "\n",
    "ReQn  = np.load(\"%sReQn.npz\" % (base))\n",
    "ImQn  = np.load(\"%sImQn.npz\" % (base))\n",
    "ReQs  = np.load(\"%sReQs.npz\" % (base))\n",
    "ImQs  = np.load(\"%sImQs.npz\" % (base))\n",
    "\n",
    "ReWn  = np.load(\"%sReWn.npz\" % (base))\n",
    "ReWs  = np.load(\"%sReWs.npz\" % (base))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "# load data\n",
    "t, z, y, x = tzyx['t'], tzyx['z'], tzyx['y'], tzyx['x']\n",
    "\n",
    "# north patch\n",
    "ReJn00 = ReJn['proj00']\n",
    "ReJn01 = ReJn['proj01']\n",
    "ReJn02 = ReJn['proj02']\n",
    "ImJn00 = ImJn['proj00']\n",
    "ImJn01 = ImJn['proj01']\n",
    "ImJn02 = ImJn['proj02']\n",
    "\n",
    "ReJnz00 = ReJnz['proj00']\n",
    "ReJnz01 = ReJnz['proj01']\n",
    "ReJnz02 = ReJnz['proj02']\n",
    "ImJnz00 = ImJnz['proj00']\n",
    "ImJnz01 = ImJnz['proj01']\n",
    "ImJnz02 = ImJnz['proj02']\n",
    "\n",
    "ReJny00 = ReJny['proj00']\n",
    "ReJny01 = ReJny['proj01']\n",
    "ReJny02 = ReJny['proj02']\n",
    "ImJny00 = ImJny['proj00']\n",
    "ImJny01 = ImJny['proj01']\n",
    "ImJny02 = ImJny['proj02']\n",
    "\n",
    "ReJnx00 = ReJnx['proj00']\n",
    "ReJnx01 = ReJnx['proj01']\n",
    "ReJnx02 = ReJnx['proj02']\n",
    "ImJnx00 = ImJnx['proj00']\n",
    "ImJnx01 = ImJnx['proj01']\n",
    "ImJnx02 = ImJnx['proj02']\n",
    "\n",
    "ReUn00 = ReUn['proj00']\n",
    "ReUn01 = ReUn['proj01']\n",
    "ReUn02 = ReUn['proj02']\n",
    "ImUn00 = ImUn['proj00']\n",
    "ImUn01 = ImUn['proj01']\n",
    "ImUn02 = ImUn['proj02']\n",
    "\n",
    "ReUny00 = ReUny['proj00']\n",
    "ReUny01 = ReUny['proj01']\n",
    "ReUny02 = ReUny['proj02']\n",
    "ImUny00 = ImUny['proj00']\n",
    "ImUny01 = ImUny['proj01']\n",
    "ImUny02 = ImUny['proj02']\n",
    "\n",
    "ReUnx00 = ReUnx['proj00']\n",
    "ReUnx01 = ReUnx['proj01']\n",
    "ReUnx02 = ReUnx['proj02']\n",
    "ImUnx00 = ImUnx['proj00']\n",
    "ImUnx01 = ImUnx['proj01']\n",
    "ImUnx02 = ImUnx['proj02']\n",
    "\n",
    "ReBn00 = ReBn['proj00']\n",
    "ReBn01 = ReBn['proj01']\n",
    "ReBn02 = ReBn['proj02']\n",
    "\n",
    "ReBny00 = ReBny['proj00']\n",
    "ReBny01 = ReBny['proj01']\n",
    "ReBny02 = ReBny['proj02']\n",
    "\n",
    "ReBnx00 = ReBnx['proj00']\n",
    "ReBnx01 = ReBnx['proj01']\n",
    "ReBnx02 = ReBnx['proj02']\n",
    "\n",
    "ReQn00 = ReQn['proj00']\n",
    "ReQn01 = ReQn['proj01']\n",
    "ReQn02 = ReQn['proj02']\n",
    "ImQn00 = ImQn['proj00']\n",
    "ImQn01 = ImQn['proj01']\n",
    "ImQn02 = ImQn['proj02']\n",
    "\n",
    "ReWn00 = ReWn['proj00']\n",
    "ReWn01 = ReWn['proj01']\n",
    "ReWn02 = ReWn['proj02']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "# south patch\n",
    "ReJs00 = ReJs['proj00']\n",
    "ReJs01 = ReJs['proj01']\n",
    "ReJs02 = ReJs['proj02']\n",
    "ImJs00 = ImJs['proj00']\n",
    "ImJs01 = ImJs['proj01']\n",
    "ImJs02 = ImJs['proj02']\n",
    "\n",
    "ReJsz00 = ReJsz['proj00']\n",
    "ReJsz01 = ReJsz['proj01']\n",
    "ReJsz02 = ReJsz['proj02']\n",
    "ImJsz00 = ImJsz['proj00']\n",
    "ImJsz01 = ImJsz['proj01']\n",
    "ImJsz02 = ImJsz['proj02']\n",
    "\n",
    "ReJsy00 = ReJsy['proj00']\n",
    "ReJsy01 = ReJsy['proj01']\n",
    "ReJsy02 = ReJsy['proj02']\n",
    "ImJsy00 = ImJsy['proj00']\n",
    "ImJsy01 = ImJsy['proj01']\n",
    "ImJsy02 = ImJsy['proj02']\n",
    "\n",
    "ReJsx00 = ReJsx['proj00']\n",
    "ReJsx01 = ReJsx['proj01']\n",
    "ReJsx02 = ReJsx['proj02']\n",
    "ImJsx00 = ImJsx['proj00']\n",
    "ImJsx01 = ImJsx['proj01']\n",
    "ImJsx02 = ImJsx['proj02']\n",
    "\n",
    "ReUs00 = ReUs['proj00']\n",
    "ReUs01 = ReUs['proj01']\n",
    "ReUs02 = ReUs['proj02']\n",
    "ImUs00 = ImUs['proj00']\n",
    "ImUs01 = ImUs['proj01']\n",
    "ImUs02 = ImUs['proj02']\n",
    "\n",
    "ReUsy00 = ReUsy['proj00']\n",
    "ReUsy01 = ReUsy['proj01']\n",
    "ReUsy02 = ReUsy['proj02']\n",
    "ImUsy00 = ImUsy['proj00']\n",
    "ImUsy01 = ImUsy['proj01']\n",
    "ImUsy02 = ImUsy['proj02']\n",
    "\n",
    "ReUsx00 = ReUsx['proj00']\n",
    "ReUsx01 = ReUsx['proj01']\n",
    "ReUsx02 = ReUsx['proj02']\n",
    "ImUsx00 = ImUsx['proj00']\n",
    "ImUsx01 = ImUsx['proj01']\n",
    "ImUsx02 = ImUsx['proj02']\n",
    "\n",
    "ReBs00 = ReBs['proj00']\n",
    "ReBs01 = ReBs['proj01']\n",
    "ReBs02 = ReBs['proj02']\n",
    "\n",
    "ReBsy00 = ReBsy['proj00']\n",
    "ReBsy01 = ReBsy['proj01']\n",
    "ReBsy02 = ReBsy['proj02']\n",
    "\n",
    "ReBsx00 = ReBsx['proj00']\n",
    "ReBsx01 = ReBsx['proj01']\n",
    "ReBsx02 = ReBsx['proj02']\n",
    "\n",
    "ReQs00 = ReQs['proj00']\n",
    "ReQs01 = ReQs['proj01']\n",
    "ReQs02 = ReQs['proj02']\n",
    "ImQs00 = ImQs['proj00']\n",
    "ImQs01 = ImQs['proj01']\n",
    "ImQs02 = ImQs['proj02']\n",
    "\n",
    "ReWs00 = ReWs['proj00']\n",
    "ReWs01 = ReWs['proj01']\n",
    "ReWs02 = ReWs['proj02']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "# take grid spacings\n",
    "# it is al; in the coarse resolutions\n",
    "# the differences are projected on the common points\n",
    "ht = t[1]-t[0]\n",
    "hz = z[1]-z[0]\n",
    "hy = y[1]-y[0]\n",
    "hx = x[1]-x[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f078cb070b8>]"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# check the mask\n",
    "plt.plot(ReJn01[5,20,:,20])\n",
    "#plt.plot(ReJs12[5,20,:,20])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f07849f54e0>]"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# check pointwise convergence in the radial dir\n",
    "ti=1;yi=13;xi=10;\n",
    "\n",
    "#print(p[yi]**2+q[xi]**2)\n",
    "\n",
    "plt.plot(ReJn00[ti,:,yi,xi])\n",
    "plt.plot(4*ReJn01[ti,:,yi,xi])\n",
    "plt.plot(4*4*ReJn02[ti,:,yi,xi])\n",
    "\n",
    "# this disagreement can also be seen just by plotting the different num solutions on each other\n",
    "# it is also apparent in the comparison against the exact solution script\n",
    "# ainly in the rest of the variables and not so much on J"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f0784965b38>]"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# angular pointwise convergence\n",
    "\n",
    "plt.plot(ReWn00[5,5,:,15])\n",
    "plt.plot(4*ReWn01[5,5,:,15])\n",
    "plt.plot(4*4*ReWn02[5,5,:,15])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f07848ea6a0>]"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# if we change zi for the null sum then we lose convergence more with the resol-3, if we start from zi=<4\n",
    "# \n",
    "zi = 4;\n",
    "Jnorm00_t = np.sum(hx*hy*hz*(\n",
    "    ReJn00[:,zi:,:,:]**2 + ImJn00[:,zi:,:,:]**2 +\n",
    "    ReJs00[:,zi:,:,:]**2 + ImJs00[:,zi:,:,:]**2\n",
    "    ),axis=(1,2,3))[:]\n",
    "Jnorm01_t = np.sum(hx*hy*hz*(\n",
    "    ReJn01[:,zi:,:,:]**2 + ImJn01[:,zi:,:,:]**2 +\n",
    "    ReJs01[:,zi:,:,:]**2 + ImJs01[:,zi:,:,:]**2\n",
    "    ),axis=(1,2,3))[:]\n",
    "Jnorm02_t = np.sum(hx*hy*hz*(\n",
    "    ReJn02[:,zi:,:,:]**2 + ImJn02[:,zi:,:,:]**2 +\n",
    "    ReJs02[:,zi:,:,:]**2 + ImJs02[:,zi:,:,:]**2\n",
    "    ),axis=(1,2,3))[:]\n",
    "\n",
    "plt.plot(t[:],Jnorm00_t)\n",
    "plt.plot(t[:],16*Jnorm01_t)\n",
    "plt.plot(t[:],16*16*Jnorm02_t)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "Rwt = 1 # worldtube radius;\n",
    "\n",
    "invr = abs((1-z)/(Rwt*z))\n",
    "dzdr = - (1-z)**2/Rwt\n",
    "\n",
    "ReInVarn00 = invr*ReJn00 + dzdr*ReJnz00\n",
    "ReInVarn01 = invr*ReJn01 + dzdr*ReJnz01\n",
    "ReInVarn02 = invr*ReJn02 + dzdr*ReJnz02\n",
    "\n",
    "ImInVarn00 = invr*ImJn00 + dzdr*ImJnz00\n",
    "ImInVarn01 = invr*ImJn01 + dzdr*ImJnz01\n",
    "ImInVarn02 = invr*ImJn02 + dzdr*ImJnz02\n",
    "\n",
    "ReInVars00 = invr*ReJs00 + dzdr*ReJsz00\n",
    "ReInVars01 = invr*ReJs01 + dzdr*ReJsz01\n",
    "ReInVars02 = invr*ReJs02 + dzdr*ReJsz02\n",
    "\n",
    "ImInVars00 = invr*ImJs00 + dzdr*ImJsz00\n",
    "ImInVars01 = invr*ImJs01 + dzdr*ImJsz01\n",
    "ImInVars02 = invr*ImJs02 + dzdr*ImJsz02"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f07849a29b0>]"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# if we change zi for the null sum then we lose convergence more with the resol-3, if we start from zi=<4\n",
    "# \n",
    "zi = 4;\n",
    "NullSum00_t = np.sum(hx*hy*hz*(\n",
    "    ReInVarn00[:,zi:,:,:]**2 + ImInVarn00[:,zi:,:,:]**2 +\n",
    "    ReInVars00[:,zi:,:,:]**2 + ImInVars00[:,zi:,:,:]**2\n",
    "    ),axis=(1,2,3))[:]\n",
    "NullSum01_t = np.sum(hx*hy*hz*(\n",
    "   ReInVarn01[:,zi:,:,:]**2 + ImInVarn01[:,zi:,:,:]**2 +\n",
    "    ReInVars01[:,zi:,:,:]**2 + ImInVars01[:,zi:,:,:]**2\n",
    "    ),axis=(1,2,3))[:]\n",
    "NullSum02_t = np.sum(hx*hy*hz*(\n",
    "    ReInVarn02[:,zi:,:,:]**2 + ImInVarn02[:,zi:,:,:]**2 +\n",
    "    ReInVars02[:,zi:,:,:]**2 + ImInVars02[:,zi:,:,:]**2\n",
    "),axis=(1,2,3))[:]\n",
    "\n",
    "plt.plot(t[:],NullSum00_t)\n",
    "plt.plot(t[:],16*NullSum01_t)\n",
    "plt.plot(t[:],16*16*NullSum02_t)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "# define a function to do the sum in time and get the max and the location of the max,\n",
    "# in the radial dir for each time\n",
    "\n",
    "def TimeSum(f,t,z):\n",
    "\n",
    "    t_slice = np.zeros(len(t))\n",
    "    max_index_list = np.zeros(len(t))\n",
    "\n",
    "    z_slice = np.zeros(len(z))\n",
    "\n",
    "    ff = np.sum(hx*hy*f, axis=(2,3))\n",
    "\n",
    "    for i in range(0,len(t)):\n",
    "        z_slice += ht*ff[i,:]\n",
    "        maxval = np.amax(z_slice)\n",
    "        t_slice[i] = maxval\n",
    "        maxpos = np.where(z_slice == maxval)\n",
    "        max_index_list[i] = maxpos[0][0] \n",
    "\n",
    "    return t_slice, max_index_list"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28.\n",
      " 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28.\n",
      " 28. 28. 28. 28. 28.]\n",
      "[28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28.\n",
      " 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28.\n",
      " 28. 28. 28. 28. 28.]\n",
      "[28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28.\n",
      " 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28.\n",
      " 28. 28. 28. 28. 28.]\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f0783c54128>]"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# sums of outgoing vars that are involved in time sums\n",
    "zi = 4;\n",
    "out_funcs_00 = ReBn00[:,zi:,:,:]**2  + ReBny00[:,zi:,:,:]**2 +\\\n",
    "ReBnx00[:,zi:,:,:]**2 + ReWn00[:,zi:,:,:]**2 + ReQn00[:,zi:,:,:]**2 +\\\n",
    "ReUn00[:,zi:,:,:]**2  + ImUn00[:,zi:,:,:]**2 +\\\n",
    "ReUny00[:,zi:,:,:]**2 + ImUny00[:,zi:,:,:]**2 +\\\n",
    "ReUnx00[:,zi:,:,:]**2 + ImUnx00[:,zi:,:,:]**2 +\\\n",
    "ReBs00[:,zi:,:,:]**2  + ReBsy00[:,zi:,:,:]**2 +\\\n",
    "ReBsx00[:,zi:,:,:]**2 + ReWs00[:,zi:,:,:]**2 + ReQs00[:,zi:,:,:]**2 +\\\n",
    "ReUs00[:,zi:,:,:]**2  + ImUs00[:,zi:,:,:]**2 +\\\n",
    "ReUsy00[:,zi:,:,:]**2 + ImUsy00[:,zi:,:,:]**2 +\\\n",
    "ReUsx00[:,zi:,:,:]**2 + ImUsx00[:,zi:,:,:]**2 +\\\n",
    "invr**2*(ReJn00[:,zi:,:,:]**2 + ImJn00[:,zi:,:,:]**2 + ReJs00[:,zi:,:,:]**2 + ImJs00[:,zi:,:,:]**2) +\\\n",
    "ReJny00[:,zi:,:,:]**2 + ImJny00[:,zi:,:,:]**2 + ReJnx00[:,zi:,:,:]**2 + ImJnx00[:,zi:,:,:]**2 +\\\n",
    "ReJsy00[:,zi:,:,:]**2 + ImJsy00[:,zi:,:,:]**2 + ReJsx00[:,zi:,:,:]**2 + ImJsx00[:,zi:,:,:]**2\n",
    "\n",
    "out_funcs_01 = ReBn01[:,zi:,:,:]**2  + ReBny01[:,zi:,:,:]**2 +\\\n",
    "ReBnx01[:,zi:,:,:]**2 + ReWn01[:,zi:,:,:]**2 + ReQn01[:,zi:,:,:]**2 +\\\n",
    "ReUn01[:,zi:,:,:]**2  + ImUn01[:,zi:,:,:]**2 +\\\n",
    "ReUny01[:,zi:,:,:]**2 + ImUny01[:,zi:,:,:]**2 +\\\n",
    "ReUnx01[:,zi:,:,:]**2 + ImUnx01[:,zi:,:,:]**2 +\\\n",
    "ReBs01[:,zi:,:,:]**2  + ReBsy01[:,zi:,:,:]**2 +\\\n",
    "ReBsx01[:,zi:,:,:]**2 + ReWs01[:,zi:,:,:]**2 + ReQs01[:,zi:,:,:]**2 +\\\n",
    "ReUs01[:,zi:,:,:]**2  + ImUs01[:,zi:,:,:]**2 +\\\n",
    "ReUsy01[:,zi:,:,:]**2 + ImUsy01[:,zi:,:,:]**2 +\\\n",
    "ReUsx01[:,zi:,:,:]**2 + ImUsx01[:,zi:,:,:]**2 +\\\n",
    "invr**2*(ReJn01[:,zi:,:,:]**2 + ImJn01[:,zi:,:,:]**2 + ReJs01[:,zi:,:,:]**2 + ImJs01[:,zi:,:,:]**2) +\\\n",
    "ReJny01[:,zi:,:,:]**2 + ImJny01[:,zi:,:,:]**2 + ReJnx01[:,zi:,:,:]**2 + ImJnx01[:,zi:,:,:]**2 +\\\n",
    "ReJsy01[:,zi:,:,:]**2 + ImJsy01[:,zi:,:,:]**2 + ReJsx01[:,zi:,:,:]**2 + ImJsx01[:,zi:,:,:]**2\n",
    "\n",
    "out_funcs_02 = ReBn02[:,zi:,:,:]**2  + ReBny02[:,zi:,:,:]**2 + ReBnx02[:,zi:,:,:]**2 +\\\n",
    "ReWn02[:,zi:,:,:]**2  + ReQn02[:,zi:,:,:]**2 +\\\n",
    "ReUn02[:,zi:,:,:]**2  + ImUn02[:,zi:,:,:]**2 +\\\n",
    "ReUny02[:,zi:,:,:]**2 + ImUny02[:,zi:,:,:]**2 +\\\n",
    "ReUnx02[:,zi:,:,:]**2 + ImUnx02[:,zi:,:,:]**2 +\\\n",
    "ReBs02[:,zi:,:,:]**2  + ReBsy02[:,zi:,:,:]**2 + ReBsx02[:,zi:,:,:]**2 +\\\n",
    "ReWs02[:,zi:,:,:]**2  + ReQs02[:,zi:,:,:]**2 +\\\n",
    "ReUs02[:,zi:,:,:]**2  + ImUs02[:,zi:,:,:]**2 +\\\n",
    "ReUsy02[:,zi:,:,:]**2 + ImUsy02[:,zi:,:,:]**2 +\\\n",
    "ReUsx02[:,zi:,:,:]**2 + ImUsx02[:,zi:,:,:]**2 +\\\n",
    "invr**2*(ReJn02[:,zi:,:,:]**2 + ImJn02[:,zi:,:,:]**2 + ReJs02[:,zi:,:,:]**2 + ImJs02[:,zi:,:,:]**2) +\\\n",
    "ReJny02[:,zi:,:,:]**2 + ImJny02[:,zi:,:,:]**2 + ReJnx02[:,zi:,:,:]**2 + ImJnx02[:,zi:,:,:]**2 +\\\n",
    "ReJsy02[:,zi:,:,:]**2 + ImJsy02[:,zi:,:,:]**2 + ReJsx02[:,zi:,:,:]**2 + ImJsx02[:,zi:,:,:]**2\n",
    "\n",
    "TimeSum_00_t, TimeSum_00_t_index = TimeSum(out_funcs_00, t, z[zi:])\n",
    "TimeSum_01_t, TimeSum_01_t_index = TimeSum(out_funcs_01, t, z[zi:])\n",
    "TimeSum_02_t, TimeSum_02_t_index = TimeSum(out_funcs_02, t, z[zi:])\n",
    "\n",
    "# this is the location of the max error\n",
    "# it is closer to the inner boundary\n",
    "# remember from above that we removed the first 3 points of the resol-0\n",
    "print(TimeSum_00_t_index)\n",
    "print(TimeSum_01_t_index)\n",
    "print(TimeSum_02_t_index)\n",
    "\n",
    "# rescaled time norm plots\n",
    "plt.plot(t[:],TimeSum_00_t)\n",
    "plt.plot(t[:],16*TimeSum_01_t)\n",
    "plt.plot(t[:],16*16*TimeSum_02_t)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[11.22517038 12.26438797 12.52195752 13.14010429 12.16434266 12.28835826\n",
      " 13.09905636 12.57257651 13.21722406 13.67047602 12.89520917 12.59430241\n",
      " 13.06535836 12.844917   12.75195574 12.92716276 12.3849334  12.09585724\n",
      " 12.54914201 12.36465467 13.16391424 12.57335469 12.44834907 12.41357703\n",
      " 12.34894608 12.05602183 12.53435685 12.63249998 11.92376069 12.14203436\n",
      " 12.93061333 12.63352056 12.58327455 12.93341815 12.92230705 12.8656908\n",
      " 13.11087569 13.02130069 12.07035476 12.6058881  12.51410008]\n",
      "[7.02076289 8.2791768  8.49828235 7.37108125 8.13852693 8.38947427\n",
      " 7.94080129 7.79379014 7.81986472 7.58364994 7.54870354 7.23700798\n",
      " 8.16585962 8.01356793 8.18439923 8.53512197 8.19798111 8.39147999\n",
      " 8.1009228  7.93506009 8.0122033  8.36935798 8.18137229 8.25653878\n",
      " 8.31752865 7.86819643 7.99884844 7.94295498 8.00439438 8.27571854\n",
      " 7.89598684 7.81865789 8.04081241 8.00045766 8.12079906 7.90878027\n",
      " 8.1845164  8.19108942 8.56342051 7.77388269 8.42761962]\n"
     ]
    }
   ],
   "source": [
    "# a manual check for time sums over a chosen radial position\n",
    "zii = 0; # now this is the index in the list from which we may have removed the first few points (see above)\n",
    "BD_t00 = np.sum(out_funcs_00[:,zii,:,:],axis=(1,2))\n",
    "BD_t01 = np.sum(out_funcs_01[:,zii,:,:],axis=(1,2))\n",
    "BD_t02 = np.sum(out_funcs_02[:,zii,:,:],axis=(1,2))\n",
    "\n",
    "# the perfect convergence should give 16 here for the following ratio (no sqrt yet)\n",
    "print(BD_t00/BD_t01)\n",
    "print(BD_t01/BD_t02)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f0783cc1240>]"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# full norm = sqrt(null_norm) + sqrt(time_norm)\n",
    "full_norm_00_t = np.sqrt(NullSum00_t) + np.sqrt(TimeSum_00_t[:])\n",
    "full_norm_01_t = np.sqrt(NullSum01_t) + np.sqrt(TimeSum_01_t[:])\n",
    "full_norm_02_t = np.sqrt(NullSum02_t) + np.sqrt(TimeSum_02_t[:])\n",
    "\n",
    "# rescaled full norm plot\n",
    "plt.plot(t[:],full_norm_00_t)\n",
    "plt.plot(t[:],4*full_norm_01_t)\n",
    "plt.plot(t[:],4*4*full_norm_02_t)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[1.10987384 1.14004191 1.16005994 1.19405176 1.20229397 1.19608021\n",
      " 1.2165088  1.20588615 1.2211501  1.22629305 1.2246093  1.24075207\n",
      " 1.23752459 1.2373095  1.23528931 1.24043242 1.23564023 1.23884893\n",
      " 1.24136497 1.23699377 1.23618895 1.23237183 1.23123244 1.22979388\n",
      " 1.23412267 1.22992361 1.23008668 1.22904947 1.2244473  1.22754462\n",
      " 1.22825536 1.226566   1.22643204 1.22789069 1.22695546 1.22504505\n",
      " 1.22382795 1.22152013 1.22014647 1.22049882 1.22066439]\n",
      "[1.01933288 1.09417668 1.13259294 1.1481362  1.14960761 1.15905717\n",
      " 1.14692203 1.16066271 1.15905112 1.16259619 1.16716508 1.1624869\n",
      " 1.17656915 1.1856536  1.19396546 1.19610692 1.1998599  1.20365123\n",
      " 1.20303636 1.20371848 1.20629513 1.21077119 1.21428704 1.21498008\n",
      " 1.21188967 1.21002136 1.21013236 1.2112805  1.21410629 1.21256983\n",
      " 1.21344098 1.21363798 1.21551663 1.21584544 1.21510938 1.21666719\n",
      " 1.21642389 1.21945033 1.22183878 1.22230708 1.22078711]\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "(1.0, 3.0)"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "exact_conv_full_01 = np.log2(full_norm_00_t/full_norm_01_t)\n",
    "exact_conv_full_12 = np.log2(full_norm_01_t/full_norm_02_t)\n",
    "\n",
    "# self convergence rate\n",
    "print(exact_conv_full_01)\n",
    "print(exact_conv_full_12)\n",
    "\n",
    "plt.plot(t[:],exact_conv_full_01)\n",
    "plt.plot(t[:],exact_conv_full_12)\n",
    "plt.ylim(1,3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "# out dir to save norms\n",
    "out_dir  = \"/home/thanasis/repos/BSWP/Papers/drafts/anc/numerics/data/\"\n",
    "if not os.path.exists(out_dir):\n",
    "    os.makedirs(out_dir)\n",
    "\n",
    "np.savez_compressed(out_dir+\"noise_WH.npz\",\n",
    "                    full00 = full_norm_00_t,\n",
    "                    full01 = full_norm_01_t,\n",
    "                    full02 = full_norm_02_t,\n",
    "                    null00 = np.sqrt(NullSum00_t),\n",
    "                    null01 = np.sqrt(NullSum01_t),\n",
    "                    null02 = np.sqrt(NullSum02_t),\n",
    "                    Jnorm00 = np.sqrt(Jnorm00_t),\n",
    "                    Jnorm01 = np.sqrt(Jnorm01_t),\n",
    "                    Jnorm02 = np.sqrt(Jnorm02_t)\n",
    "                   )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "@webio": {
   "lastCommId": null,
   "lastKernelId": null
  },
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/numerics/scripts/norms_all.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pylab as mp\n",
    "import matplotlib.pyplot as plt\n",
    "from mpl_toolkits.mplot3d import Axes3D\n",
    "\n",
    "%matplotlib widget\n",
    "%matplotlib inline\n",
    "\n",
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# give directories of datafiles\n",
    "base = \"/home/thanasis/repos/BSWP/Papers/GaugeBondiHyp/anc/numerics/data/\"\n",
    "\n",
    "smooth_WH  = np.load(\"%ssmooth_WH.npz\" % (base))\n",
    "smooth_SH  = np.load(\"%ssmooth_SH.npz\" % (base))\n",
    "noise_WH  = np.load(\"%snoise_WH.npz\" % (base))\n",
    "noise_SH  = np.load(\"%snoise_SH.npz\" % (base))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "# load data\n",
    "t = smooth_WH['t']\n",
    "\n",
    "smooth_full01_WH = smooth_WH['full01']\n",
    "smooth_full12_WH = smooth_WH['full12']\n",
    "smooth_full23_WH = smooth_WH['full23']\n",
    "\n",
    "smooth_full01_SH = smooth_SH['full01']\n",
    "smooth_full12_SH = smooth_SH['full12']\n",
    "smooth_full23_SH = smooth_SH['full23']\n",
    "\n",
    "noise_full00_WH = noise_WH['full00']\n",
    "noise_full01_WH = noise_WH['full01']\n",
    "noise_full02_WH = noise_WH['full02']\n",
    "noise_null00_WH = noise_WH['null00']\n",
    "noise_null01_WH = noise_WH['null01']\n",
    "noise_null02_WH = noise_WH['null02']\n",
    "noise_J00_WH = noise_WH['Jnorm00']\n",
    "noise_J01_WH = noise_WH['Jnorm01']\n",
    "noise_J02_WH = noise_WH['Jnorm02']\n",
    "\n",
    "noise_full00_SH = noise_SH['full00']\n",
    "noise_full01_SH = noise_SH['full01']\n",
    "noise_full02_SH = noise_SH['full02']\n",
    "noise_null00_SH = noise_SH['null00']\n",
    "noise_null01_SH = noise_SH['null01']\n",
    "noise_null02_SH = noise_SH['null02']\n",
    "noise_J00_SH = noise_SH['Jnorm00']\n",
    "noise_J01_SH = noise_SH['Jnorm01']\n",
    "noise_J02_SH = noise_SH['Jnorm02']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "self_conv_full_012_WH = np.log2(smooth_full01_WH/smooth_full12_WH)\n",
    "self_conv_full_123_WH = np.log2(smooth_full12_WH/smooth_full23_WH)\n",
    "\n",
    "self_conv_full_012_SH = np.log2(smooth_full01_SH/smooth_full12_SH)\n",
    "self_conv_full_123_SH = np.log2(smooth_full12_SH/smooth_full23_SH)\n",
    "\n",
    "exact_conv_full_01_WH = np.log2(noise_full00_WH/noise_full01_WH)\n",
    "exact_conv_full_12_WH = np.log2(noise_full01_WH/noise_full02_WH)\n",
    "\n",
    "exact_conv_full_01_SH = np.log2(noise_full00_SH/noise_full01_SH)\n",
    "exact_conv_full_12_SH = np.log2(noise_full01_SH/noise_full02_SH)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1728x864 with 4 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = mp.figure(figsize=(24,12))\n",
    "\n",
    "ax1 = fig.add_subplot(221)\n",
    "ax2 = fig.add_subplot(222)\n",
    "ax3 = fig.add_subplot(223)\n",
    "ax4 = fig.add_subplot(224)\n",
    "\n",
    "ax1.set_xlabel('time', fontsize=0)\n",
    "ax1.set_ylabel('$C_{self}$', fontsize=35)\n",
    "ax1.set_xlim(0,12.8)\n",
    "ax1.set_xticks([0,3,6,9,12])\n",
    "ax1.set_xticklabels(('0','3','6','9','12'), fontsize=0)\n",
    "ax1.set_ylim(1,3)\n",
    "ax1.set_yticks([1,1.5,2,2.5,3])\n",
    "ax1.set_yticklabels(('1','1.5','2','2.5','3'), fontsize=24)\n",
    "#ax1.text(0, 1, \"High res\", fontsize=24)\n",
    "ax1.grid()\n",
    "ax1.plot(t, self_conv_full_012_WH, label='smooth WH resols-012',linewidth=7.0)\n",
    "ax1.plot(t, self_conv_full_123_WH, label='smooth WH resols-123',linewidth=8.0,linestyle='dashed')\n",
    "\n",
    "ax2.set_xlabel('time', fontsize=0)\n",
    "ax2.set_ylabel('$C_{exact}$', fontsize=0)\n",
    "ax2.set_xlim(0,12.8)\n",
    "ax2.set_xticks([0,3,6,9,12])\n",
    "ax2.set_xticklabels(('0','3','6','9','12'), fontsize=0)\n",
    "ax2.set_ylim(1,3)\n",
    "ax2.set_yticks([1,1.5,2,2.5,3])\n",
    "ax2.set_yticklabels(('1','1.5','2','2.5','3'), fontsize=0)\n",
    "ax2.grid()\n",
    "ax2.plot(t, self_conv_full_012_SH, label='smooth SH resols-012',linewidth=7.0)\n",
    "ax2.plot(t, self_conv_full_123_SH, label='smooth SH resols-123',linewidth=8.0,linestyle='dashed')\n",
    "\n",
    "ax3.set_xlabel('time', fontsize=35)\n",
    "ax3.set_ylabel('$C_{exact}$', fontsize=35)\n",
    "ax3.set_xlim(0,12.8)\n",
    "ax3.set_xticks([0,3,6,9,12])\n",
    "ax3.set_xticklabels(('0','3','6','9','12'), fontsize=24)\n",
    "ax3.set_ylim(1,3)\n",
    "ax3.set_yticks([1,1.5,2,2.5,3])\n",
    "ax3.set_yticklabels(('1','1.5','2','2.5','3'), fontsize=24)\n",
    "ax3.grid()\n",
    "ax3.plot(t, exact_conv_full_01_WH, label='noise WH resols-01',linewidth=7.0)\n",
    "ax3.plot(t, exact_conv_full_12_WH, label='noise WH resols-12',linewidth=8.0,linestyle='dashed')\n",
    "\n",
    "ax4.set_xlabel('time', fontsize=35)\n",
    "ax4.set_ylabel('$C_{exact}$', fontsize=0)\n",
    "ax4.set_xlim(0,12.8)\n",
    "ax4.set_xticks([0,3,6,9,12])\n",
    "ax4.set_xticklabels(('0','3','6','9','12'), fontsize=24)\n",
    "ax4.set_ylim(1,3)\n",
    "ax4.set_yticks([1,1.5,2,2.5,3])\n",
    "ax4.set_yticklabels(('1','1.5','2','2.5','3'), fontsize=0)\n",
    "ax4.grid()\n",
    "ax4.plot(t, exact_conv_full_01_SH, label='noise SH resols-01',linewidth=7.0)\n",
    "ax4.plot(t, exact_conv_full_12_SH, label='noise SH resols-12',linewidth=8.0,linestyle='dashed')\n",
    "\n",
    "ax1.legend(frameon=False, fontsize = 25)\n",
    "ax2.legend(frameon=False, fontsize = 25)\n",
    "ax3.legend(frameon=False, fontsize = 25)\n",
    "ax4.legend(frameon=False, fontsize = 25)\n",
    "\n",
    "plt.subplots_adjust(left=0.0,\n",
    "                    bottom=0.0, \n",
    "                    right=1, \n",
    "                    top=1, \n",
    "                    wspace=0.035, \n",
    "                    hspace=0.085)\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 2016x936 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = mp.figure(figsize=(28,13))\n",
    "\n",
    "ax1 = fig.add_subplot(321)\n",
    "ax2 = fig.add_subplot(322)\n",
    "ax3 = fig.add_subplot(323)\n",
    "ax4 = fig.add_subplot(324)\n",
    "ax5 = fig.add_subplot(325)\n",
    "ax6 = fig.add_subplot(326)\n",
    "\n",
    "ax1.set_title('SH smooth', fontsize=35)\n",
    "ax1.set_xlabel('time', fontsize=0)\n",
    "ax1.set_ylabel('norm $(10^{-3})$', fontsize=35)\n",
    "ax1.set_xlim(0,12.8)\n",
    "ax1.set_xticks([0,3,6,9,12])\n",
    "ax1.set_xticklabels(('0','3','6','9','12'), fontsize=0)\n",
    "ax1.set_ylim(0.001,0.0115)\n",
    "ax1.set_yticks([0.001,0.004,0.007,0.01])\n",
    "ax1.set_yticklabels(('1','4','7','10'), fontsize=24)\n",
    "ax1.grid()\n",
    "ax1.plot(t, smooth_full01_SH, label='$||\\mathbf{u}_0 - \\perp_{h_0}^{h_1} \\mathbf{u}_1||$',linewidth=7.0)\n",
    "ax1.plot(t, 4*smooth_full12_SH, \n",
    "         label='$Q ||\\perp_{h_0}^{h_1} \\mathbf{u}_1 - \\perp_{h_0}^{h_2} \\mathbf{u}_2||$',\n",
    "         linewidth=8.0,linestyle='dashed')\n",
    "ax1.plot(t, 16*smooth_full23_SH, \n",
    "         label='$Q^2 ||\\perp_{h_0}^{h_2} \\mathbf{u}_2 - \\perp_{h_0}^{h_3} \\mathbf{u}_3||$',\n",
    "         linewidth=9.0,linestyle='dotted')\n",
    "\n",
    "ax2.set_title('WH smooth', fontsize=35)\n",
    "ax2.set_xlabel('time', fontsize=0)\n",
    "ax2.set_ylabel('$(10^{-3})$', fontsize=35)\n",
    "ax2.set_xlim(0,12.8)\n",
    "ax2.set_xticks([0,3,6,9,12])\n",
    "ax2.set_xticklabels(('0','3','6','9','12'), fontsize=0)\n",
    "ax2.set_ylim(0.001,0.0115)\n",
    "ax2.set_yticks([0.001,0.004,0.007,0.01])\n",
    "ax2.set_yticklabels(('1','4','7','10'), fontsize=24)\n",
    "ax2.grid()\n",
    "ax2.plot(t, smooth_full01_WH, label='$||\\mathbf{u}_0 - \\perp_{h_0}^{h_1} \\mathbf{u}_1||$',linewidth=7.0)\n",
    "ax2.plot(t, 4*smooth_full12_WH, \n",
    "         label='$Q ||\\perp_{h_0}^{h_1} \\mathbf{u}_1 - \\perp_{h_0}^{h_2} \\mathbf{u}_2||$',\n",
    "         linewidth=8.0,linestyle='dashed')\n",
    "ax2.plot(t, 16*smooth_full23_WH, \n",
    "         label='$Q^2 ||\\perp_{h_0}^{h_2} \\mathbf{u}_2 - \\perp_{h_0}^{h_3} \\mathbf{u}_3||$',\n",
    "         linewidth=9.0,linestyle='dotted')\n",
    "\n",
    "ax3.set_title('SH noisy', fontsize=35)\n",
    "ax3.set_xlabel('time', fontsize=0)\n",
    "ax3.set_ylabel('norm $(10^{-5})$', fontsize=35)\n",
    "ax3.set_xlim(0,12.8)\n",
    "ax3.set_xticks([0,3,6,9,12])\n",
    "ax3.set_xticklabels(('0','3','6','9','12'), fontsize=0)\n",
    "ax3.set_ylim(0.0,0.000033)\n",
    "ax3.set_yticks([0,0.00001,0.00002,0.00003])\n",
    "ax3.set_yticklabels(('0','1','2','3'), fontsize=24)\n",
    "ax3.grid()\n",
    "ax3.plot(t, noise_full00_SH, label='$||\\mathbf{u}_0||$',linewidth=7.0)\n",
    "ax3.plot(t, 4*noise_full01_SH, label='$Q ||\\perp_{h_0}^{h_1} \\mathbf{u}_1||$',\n",
    "         linewidth=8.0,linestyle='dashed')\n",
    "ax3.plot(t, 16*noise_full02_SH, label='$Q^2 ||\\perp_{h_0}^{h_2} \\mathbf{u}_2||$',\n",
    "         linewidth=9.0,linestyle='dotted')\n",
    "\n",
    "ax4.set_title('WH noisy', fontsize=35)\n",
    "ax4.set_xlabel('time', fontsize=0)\n",
    "ax4.set_ylabel('$(10^{-4})$', fontsize=35)\n",
    "ax4.set_xlim(0,12.8)\n",
    "ax4.set_xticks([0,3,6,9,12])\n",
    "ax4.set_xticklabels(('0','3','6','9','12'), fontsize=0)\n",
    "ax4.set_ylim(0.0,0.0005)\n",
    "ax4.set_yticks([0.0,0.00015, 0.0003, 0.00045])\n",
    "ax4.set_yticklabels(('0','$1.5$','3','4.5'), fontsize=24)\n",
    "ax4.grid()\n",
    "ax4.plot(t, noise_full00_WH, label='$||\\mathbf{u}_0||$',linewidth=7.0)\n",
    "ax4.plot(t, 4*noise_full01_WH, label='$Q ||\\perp_{h_0}^{h_1} \\mathbf{u}_1||$',\n",
    "         linewidth=8.0,linestyle='dashed')\n",
    "ax4.plot(t, 16*noise_full02_WH, label='$Q^2 ||\\perp_{h_0}^{h_2} \\mathbf{u}_2||$',\n",
    "         linewidth=9.0,linestyle='dotted')\n",
    "\n",
    "ax5.set_title('SH noisy', fontsize=35)\n",
    "ax5.set_xlabel('time', fontsize=35)\n",
    "ax5.set_ylabel('norm $(10^{-5})$', fontsize=35)\n",
    "ax5.set_xlim(0,12.8)\n",
    "ax5.set_xticks([0,3,6,9,12])\n",
    "ax5.set_xticklabels(('0','3','6','9','12'), fontsize=24)\n",
    "ax5.set_ylim(0.0,0.0000275)\n",
    "ax5.set_yticks([0,0.000009,0.000017,0.000025])\n",
    "ax5.set_yticklabels(('0','0.9','1.7','2.5'), fontsize=24)\n",
    "ax5.grid()\n",
    "ax5.plot(t, noise_full00_SH, label='$||\\mathbf{u}_0||$',linewidth=7.0)\n",
    "ax5.plot(t, noise_full01_SH, label='$||\\perp_{h_0}^{h_1} \\mathbf{u}_1||$',\n",
    "         linewidth=8.0,linestyle='dashed')\n",
    "ax5.plot(t, noise_full02_SH, label='$||\\perp_{h_0}^{h_2} \\mathbf{u}_2||$',\n",
    "         linewidth=9.0,linestyle='dotted')\n",
    "\n",
    "ax6.set_title('WH noisy', fontsize=35)\n",
    "ax6.set_xlabel('time', fontsize=35)\n",
    "ax6.set_ylabel('$(10^{-4})$', fontsize=35)\n",
    "ax6.set_xlim(0,12.8)\n",
    "ax6.set_xticks([0,3,6,9,12])\n",
    "ax6.set_xticklabels(('0','3','6','9','12'), fontsize=24)\n",
    "ax6.set_ylim(0.0,0.000275)\n",
    "ax6.set_yticks([0.0,0.00009, 0.00017, 0.00025])\n",
    "ax6.set_yticklabels(('0','0.9','1.7','2.5'), fontsize=24)\n",
    "ax6.grid()\n",
    "ax6.plot(t, noise_full00_WH, label='$||\\mathbf{u}_0||$',linewidth=7.0)\n",
    "ax6.plot(t, noise_full01_WH, label='$||\\perp_{h_0}^{h_1} \\mathbf{u}_1||$',\n",
    "         linewidth=8.0,linestyle='dashed')\n",
    "ax6.plot(t, noise_full02_WH, label='$||\\perp_{h_0}^{h_2} \\mathbf{u}_2||$',\n",
    "         linewidth=9.0,linestyle='dotted')\n",
    "\n",
    "ax1.legend(frameon=False, fontsize = 23, loc = 2)\n",
    "ax2.legend(frameon=False, fontsize = 23, loc = 2)\n",
    "ax3.legend(frameon=False, fontsize = 23, loc = 2)\n",
    "ax4.legend(frameon=False, fontsize = 23, loc = 2)\n",
    "ax5.legend(frameon=False, fontsize = 23, loc = 2)\n",
    "ax6.legend(frameon=False, fontsize = 23, loc = 2)\n",
    "\n",
    "plt.subplots_adjust(left=0.0,\n",
    "                    bottom=0.0, \n",
    "                    right=1, \n",
    "                    top=1, \n",
    "                    wspace=0.13, \n",
    "                    hspace=0.15)\n",
    "\n",
    "plt.show()\n",
    "fig.savefig('/home/thanasis/repos/BSWP/Papers/GaugeBondiHyp/images/norms_all.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f6dcf44bda0>]"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(t, noise_null00_WH)\n",
    "plt.plot(t, 4*noise_null01_WH)\n",
    "plt.plot(t, 4*4*noise_null02_WH)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1728x504 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = mp.figure(figsize=(24,7))\n",
    "\n",
    "ax1 = fig.add_subplot(221)\n",
    "ax2 = fig.add_subplot(222)\n",
    "\n",
    "ax1.set_title('SH noisy', fontsize=35)\n",
    "ax1.set_xlabel('time', fontsize=35)\n",
    "ax1.set_ylabel('norm $(10^{-6})$', fontsize=35)\n",
    "ax1.set_xlim(0,12.8)\n",
    "ax1.set_xticks([0,3,6,9,12])\n",
    "ax1.set_xticklabels(('0','3','6','9','12'), fontsize=24)\n",
    "ax1.set_ylim(0.0*1e-6,2.0*1e-6)\n",
    "ax1.set_yticks([0.0*1e-6,0.5*1e-6, 1.0*1e-6, 1.5*1e-6, 2.0*1e-6])\n",
    "ax1.set_yticklabels(('0','0.5','1.0','1.5','2.0'), fontsize=24)\n",
    "ax1.grid()\n",
    "ax1.plot(t, noise_null00_SH, label='$||\\mathbf{u}_0||_{null}$',linewidth=7.0)\n",
    "ax1.plot(t, 4*noise_null01_SH, label='$Q ||\\perp_{h_0}^{h_1} \\mathbf{u}_1||_{null}$',\n",
    "         linewidth=8.0,linestyle='dashed')\n",
    "ax1.plot(t, 16*noise_null02_SH, label='$Q^2 ||\\perp_{h_0}^{h_2} \\mathbf{u}_2||_{null}$',\n",
    "         linewidth=9.0,linestyle='dotted')\n",
    "\n",
    "ax2.set_title('WH noisy', fontsize=35)\n",
    "ax2.set_xlabel('time', fontsize=35)\n",
    "ax2.set_ylabel('$(10^{-6})$', fontsize=0)\n",
    "ax2.set_xlim(0,12.8)\n",
    "ax2.set_xticks([0,3,6,9,12])\n",
    "ax2.set_xticklabels(('0','3','6','9','12'), fontsize=24)\n",
    "ax2.set_ylim(0.0*1e-6,2.0*1e-6)\n",
    "ax2.set_yticks([0.0*1e-6,0.5*1e-6, 1.0*1e-6, 1.5*1e-6, 2.0*1e-6])\n",
    "ax2.set_yticklabels(('0','0.5','1.0','1.5','2.0'), fontsize=0)\n",
    "ax2.grid()\n",
    "ax2.plot(t, noise_null00_WH, label='$||\\mathbf{u}_0||$',linewidth=7.0)\n",
    "ax2.plot(t, 4*noise_null01_WH, label='$Q ||\\perp_{h_0}^{h_1} \\mathbf{u}_1||$',\n",
    "         linewidth=8.0,linestyle='dashed')\n",
    "ax2.plot(t, 16*noise_null02_WH, label='$Q^2 ||\\perp_{h_0}^{h_2} \\mathbf{u}_2||$',\n",
    "         linewidth=9.0,linestyle='dotted')\n",
    "\n",
    "ax1.legend(frameon=False, fontsize = 23, loc = 0)\n",
    "#ax2.legend(frameon=False, fontsize = 22, loc = 1)\n",
    "\n",
    "plt.subplots_adjust(left=0.0,\n",
    "                    bottom=0.0, \n",
    "                    right=1, \n",
    "                    top=1, \n",
    "                    wspace=0.05, \n",
    "                    hspace=0.15)\n",
    "\n",
    "plt.show()\n",
    "fig.savefig('/home/thanasis/repos/BSWP/Papers/drafts/images/null_noisy_norms.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1728x1008 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = mp.figure(figsize=(24,14))\n",
    "\n",
    "ax1 = fig.add_subplot(211)\n",
    "ax2 = fig.add_subplot(212)\n",
    "\n",
    "ax1.set_title('SH noisy', fontsize=35)\n",
    "ax1.set_xlabel('time', fontsize=0)\n",
    "ax1.set_ylabel('norm $(10^{-6})$', fontsize=35)\n",
    "ax1.set_xlim(0,12.8)\n",
    "ax1.set_xticks([0,3,6,9,12])\n",
    "ax1.set_xticklabels(('0','3','6','9','12'), fontsize=24)\n",
    "ax1.set_ylim(0.0*1e-6,2.0*1e-6)\n",
    "ax1.set_yticks([0.0*1e-6,0.5*1e-6, 1.0*1e-6, 1.5*1e-6, 2.0*1e-6])\n",
    "ax1.set_yticklabels(('0','0.5','1.0','1.5','2.0'), fontsize=24)\n",
    "ax1.grid()\n",
    "ax1.plot(t, noise_null00_SH, label='$||\\mathbf{u}_0||_{null}$',linewidth=7.0)\n",
    "ax1.plot(t, 4*noise_null01_SH, label='$Q ||\\perp_{h_0}^{h_1} \\mathbf{u}_1||_{null}$',\n",
    "         linewidth=8.0,linestyle='dashed')\n",
    "ax1.plot(t, 16*noise_null02_SH, label='$Q^2 ||\\perp_{h_0}^{h_2} \\mathbf{u}_2||_{null}$',\n",
    "         linewidth=9.0,linestyle='dotted')\n",
    "\n",
    "ax2.set_title('WH noisy', fontsize=35)\n",
    "ax2.set_xlabel('time', fontsize=35)\n",
    "ax2.set_ylabel('norm $(10^{-6})$', fontsize=35)\n",
    "ax2.set_xlim(0,12.8)\n",
    "ax2.set_xticks([0,3,6,9,12])\n",
    "ax2.set_xticklabels(('0','3','6','9','12'), fontsize=24)\n",
    "ax2.set_ylim(0.0*1e-6,2.0*1e-6)\n",
    "ax2.set_yticks([0.0*1e-6,0.5*1e-6, 1.0*1e-6, 1.5*1e-6, 2.0*1e-6])\n",
    "ax2.set_yticklabels(('0','0.5','1.0','1.5','2.0'), fontsize=24)\n",
    "ax2.grid()\n",
    "ax2.plot(t, noise_null00_WH, label='$||\\mathbf{u}_0||$',linewidth=7.0)\n",
    "ax2.plot(t, 4*noise_null01_WH, label='$Q ||\\perp_{h_0}^{h_1} \\mathbf{u}_1||$',\n",
    "         linewidth=8.0,linestyle='dashed')\n",
    "ax2.plot(t, 16*noise_null02_WH, label='$Q^2 ||\\perp_{h_0}^{h_2} \\mathbf{u}_2||$',\n",
    "         linewidth=9.0,linestyle='dotted')\n",
    "\n",
    "ax1.legend(frameon=False, fontsize = 30, loc = 0)\n",
    "#ax2.legend(frameon=False, fontsize = 22, loc = 1)\n",
    "\n",
    "plt.subplots_adjust(left=0.0,\n",
    "                    bottom=0.0, \n",
    "                    right=1, \n",
    "                    top=1, \n",
    "                    wspace=0.05, \n",
    "                    hspace=0.25)\n",
    "\n",
    "plt.show()\n",
    "#fig.savefig('/home/thanasis/repos/BSWP/data/norms_all/null_noisy_norms_beamer.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1728x720 with 4 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = mp.figure(figsize=(24,10))\n",
    "\n",
    "ax1 = fig.add_subplot(221)\n",
    "ax2 = fig.add_subplot(222)\n",
    "ax3 = fig.add_subplot(223)\n",
    "ax4 = fig.add_subplot(224)\n",
    "\n",
    "ax1.set_title('SH smooth', fontsize=35)\n",
    "ax1.set_xlabel('time', fontsize=0)\n",
    "ax1.set_ylabel('norm $(10^{-3})$', fontsize=35)\n",
    "ax1.set_xlim(0,12.8)\n",
    "ax1.set_xticks([0,3,6,9,12])\n",
    "ax1.set_xticklabels(('0','3','6','9','12'), fontsize=0)\n",
    "ax1.set_ylim(0.001,0.0115)\n",
    "ax1.set_yticks([0.001,0.004,0.007,0.01])\n",
    "ax1.set_yticklabels(('1','4','7','10'), fontsize=24)\n",
    "ax1.grid()\n",
    "ax1.plot(t, smooth_full01_SH, label='$||\\mathbf{u}_0 - \\perp_{h_0}^{h_1} \\mathbf{u}_1||$',linewidth=7.0)\n",
    "ax1.plot(t, smooth_full12_SH, \n",
    "         label='$||\\perp_{h_0}^{h_1} \\mathbf{u}_1 - \\perp_{h_0}^{h_2} \\mathbf{u}_2||$',\n",
    "         linewidth=8.0,linestyle='dashed')\n",
    "ax1.plot(t, smooth_full23_SH, \n",
    "         label='$||\\perp_{h_0}^{h_2} \\mathbf{u}_2 - \\perp_{h_0}^{h_3} \\mathbf{u}_3||$',\n",
    "         linewidth=9.0,linestyle='dotted')\n",
    "\n",
    "ax2.set_title('WH smooth', fontsize=35)\n",
    "ax2.set_xlabel('time', fontsize=0)\n",
    "ax2.set_ylabel('$(10^{-3})$', fontsize=35)\n",
    "ax2.set_xlim(0,12.8)\n",
    "ax2.set_xticks([0,3,6,9,12])\n",
    "ax2.set_xticklabels(('0','3','6','9','12'), fontsize=0)\n",
    "ax2.set_ylim(0.001,0.0115)\n",
    "ax2.set_yticks([0.001,0.004,0.007,0.01])\n",
    "ax2.set_yticklabels(('1','4','7','10'), fontsize=24)\n",
    "ax2.grid()\n",
    "ax2.plot(t, smooth_full01_WH, label='$||\\mathbf{u}_0 - \\perp_{h_0}^{h_1} \\mathbf{u}_1||$',linewidth=7.0)\n",
    "ax2.plot(t, smooth_full12_WH, \n",
    "         label='$||\\perp_{h_0}^{h_1} \\mathbf{u}_1 - \\perp_{h_0}^{h_2} \\mathbf{u}_2||$',\n",
    "         linewidth=8.0,linestyle='dashed')\n",
    "ax2.plot(t, smooth_full23_WH, \n",
    "         label='$||\\perp_{h_0}^{h_2} \\mathbf{u}_2 - \\perp_{h_0}^{h_3} \\mathbf{u}_3||$',\n",
    "         linewidth=9.0,linestyle='dotted')\n",
    "\n",
    "ax3.set_title('SH noisy', fontsize=35)\n",
    "ax3.set_xlabel('time', fontsize=35)\n",
    "ax3.set_ylabel('norm $(10^{-5})$', fontsize=35)\n",
    "ax3.set_xlim(0,12.8)\n",
    "ax3.set_xticks([0,3,6,9,12])\n",
    "ax3.set_xticklabels(('0','3','6','9','12'), fontsize=24)\n",
    "ax3.set_ylim(0.0,0.000033)\n",
    "ax3.set_yticks([0,0.00001,0.00002,0.00003])\n",
    "ax3.set_yticklabels(('0','1','2','3'), fontsize=24)\n",
    "ax3.grid()\n",
    "ax3.plot(t, noise_full00_SH, label='$||\\mathbf{u}_0||$',linewidth=7.0)\n",
    "ax3.plot(t, noise_full01_SH, label='$||\\perp_{h_0}^{h_1} \\mathbf{u}_1||$',\n",
    "         linewidth=8.0,linestyle='dashed')\n",
    "ax3.plot(t, noise_full02_SH, label='$||\\perp_{h_0}^{h_2} \\mathbf{u}_2||$',\n",
    "         linewidth=9.0,linestyle='dotted')\n",
    "\n",
    "ax4.set_title('WH noisy', fontsize=35)\n",
    "ax4.set_xlabel('time', fontsize=35)\n",
    "ax4.set_ylabel('$(10^{-4})$', fontsize=35)\n",
    "ax4.set_xlim(0,12.8)\n",
    "ax4.set_xticks([0,3,6,9,12])\n",
    "ax4.set_xticklabels(('0','3','6','9','12'), fontsize=24)\n",
    "ax4.set_ylim(0.0,0.0005)\n",
    "ax4.set_yticks([0.0,0.00015, 0.0003, 0.00045])\n",
    "ax4.set_yticklabels(('0','$1.5$','3','4.5'), fontsize=24)\n",
    "ax4.grid()\n",
    "ax4.plot(t, noise_full00_WH, label='$||\\mathbf{u}_0||$',linewidth=7.0)\n",
    "ax4.plot(t, noise_full01_WH, label='$||\\perp_{h_0}^{h_1} \\mathbf{u}_1||$',\n",
    "         linewidth=8.0,linestyle='dashed')\n",
    "ax4.plot(t, noise_full02_WH, label='$||\\perp_{h_0}^{h_2} \\mathbf{u}_2||$',\n",
    "         linewidth=9.0,linestyle='dotted')\n",
    "\n",
    "ax1.legend(frameon=False, fontsize = 23, loc = 2)\n",
    "ax2.legend(frameon=False, fontsize = 23, loc = 2)\n",
    "ax3.legend(frameon=False, fontsize = 23, loc = 2)\n",
    "ax4.legend(frameon=False, fontsize = 23, loc = 2)\n",
    "\n",
    "plt.subplots_adjust(left=0.0,\n",
    "                    bottom=0.0, \n",
    "                    right=1, \n",
    "                    top=1, \n",
    "                    wspace=0.13, \n",
    "                    hspace=0.15)\n",
    "\n",
    "plt.show()\n",
    "#fig.savefig('/home/thanasis/repos/BSWP/Papers/drafts/images/norms_all.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "@webio": {
   "lastCommId": null,
   "lastKernelId": null
  },
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/numerics/scripts/proj_all_012.py <==
import numpy as np
import os
from time import sleep
from progressbar import progressbar

# give the accuracy order of the FD operators (2nd and 4th order are implemented)
FD_ord = 4

# give the dir to load data from (base) and the one to write data to (out_dir)
base = "/home/thanasis/repos/einstein_toolkit_2020/Cactus/data/null_testbed1k"
out_dir  = base+"-012_proj_FD_"+str(FD_ord)+"/"
if not os.path.exists(out_dir):
    os.makedirs(out_dir)

# radial dir is z, and angular are y and x
# the first is the compactified radial coord and the others correspond to p and q 

def dz_f(f,z,f_dev, FD_order):
    hz = z[1]-z[0]
    if FD_order ==2:
        for j in progressbar(range(1,len(z)-1)):
            f_dev[:,j,:,:] = 0.5*(f[:,j+1,:,:] - f[:,j-1,:,:])/(hz)
            sleep(0.1)
        f_dev[:,0,:,:]  = (-1.5*f[:,0,:,:] + 2*f[:,1,:,:] -0.5*f[:,2,:,:])/(hz)
        f_dev[:,-1,:,:] = (1.5*f[:,-1,:,:] - 2*f[:,-2,:,:] +0.5*f[:,-3,:,:])/(hz)
    elif FD_order==4:
        for j in progressbar(range(2,len(z)-2)):
            f_dev[:,j,:,:] = f[:,j-2,:,:]/(12*hz) - 2*f[:,j-1,:,:]/(3*hz)\
                             + 2*f[:,j+1,:,:]/(3*hz) - f[:,j+2,:,:]/(12*hz)
            sleep(0.1)
        f_dev[:,0,:,:]  = (-25*f[:,0,:,:] + 48*f[:,1,:,:] - 36*f[:,2,:,:]\
                           + 16*f[:,3,:,:] - 3*f[:,4,:,:])/(12*hz)
        f_dev[:,1,:,:]  =  (-3*f[:,0,:,:] - 10*f[:,1,:,:] + 18*f[:,2,:,:]\
                           - 6*f[:,3,:,:] + f[:,4,:,:])/(12*hz)
        f_dev[:,-2,:,:] = (- f[:,-5,:,:] + 6*f[:,-4,:,:] - 18*f[:,-3,:,:]\
                           + 10*f[:,-2,:,:] + 3*f[:,-1,:,:])/(12*hz)
        f_dev[:,-1,:,:] = ( 3*f[:,-5,:,:] - 16*f[:,-4,:,:] + 36*f[:,-3,:,:]\
                           - 48*f[:,-2,:,:] + 25*f[:,-1,:,:])/(12*hz)
    else:
        print("FD_order not implemented")
    return f_dev

def dy_f(f,y,f_dev, FD_order):
    hy = y[1]-y[0]
    if FD_order ==2:
        for j in progressbar(range(1,len(y)-1)):
            f_dev[:,:,j,:] = 0.5*(f[:,:,j+1,:] - f[:,:,j-1,:])/(hy)
            sleep(0.1)
        f_dev[:,:,0,:]  = (-1.5*f[:,:,0,:] + 2*f[:,:,1,:] -0.5*f[:,:,2,:])/(hy)
        f_dev[:,:,-1,:] = (1.5*f[:,:,-1,:] - 2*f[:,:,-2,:] +0.5*f[:,:,-3,:])/(hy)
    elif FD_order==4:
        for j in progressbar(range(2,len(y)-2)):
            f_dev[:,:,j,:] = f[:,:,j-2,:]/(12*hy) - 2*f[:,:,j-1,:]/(3*hy)\
                             + 2*f[:,:,j+1,:]/(3*hy) - f[:,:,j+2,:]/(12*hy)
            sleep(0.1)
        f_dev[:,:,0,:]  = (-25*f[:,:,0,:] + 48*f[:,:,1,:] - 36*f[:,:,2,:]\
                           + 16*f[:,:,3,:] - 3*f[:,:,4,:])/(12*hy)
        f_dev[:,:,1,:]  =  (-3*f[:,:,0,:] - 10*f[:,:,1,:] + 18*f[:,:,2,:]\
                           - 6*f[:,:,3,:] + f[:,:,4,:])/(12*hy)
        f_dev[:,:,-2,:] = (- f[:,:,-5,:] + 6*f[:,:,-4,:] - 18*f[:,:,-3,:]\
                           + 10*f[:,:,-2,:] + 3*f[:,:,-1,:])/(12*hy)
        f_dev[:,:,-1,:] = ( 3*f[:,:,-5,:] - 16*f[:,:,-4,:] + 36*f[:,:,-3,:]\
                           - 48*f[:,:,-2,:] + 25*f[:,:,-1,:])/(12*hy)
    else:
        print("FD_order not implemented")
    return f_dev

def dx_f(f,x,f_dev, FD_order):
    hx = x[1]-x[0]
    if FD_order ==2:
        for j in progressbar(range(1,len(x)-1)):
            f_dev[:,:,:,j] = 0.5*(f[:,:,:,j+1] - f[:,:,:,j-1])/(hx)
            sleep(0.1)
        f_dev[:,:,:,0]  = (-1.5*f[:,:,:,0] + 2*f[:,:,:,1] -0.5*f[:,:,:,2])/(hx)
        f_dev[:,:,:,-1] = (1.5*f[:,:,:,-1] - 2*f[:,:,:,-2] +0.5*f[:,:,:,-3])/(hx)
    elif FD_order==4:
        for j in progressbar(range(2,len(x)-2)):
            f_dev[:,:,:,j] = f[:,:,:,j-2]/(12*hx) - 2*f[:,:,:,j-1]/(3*hx)\
                             + 2*f[:,:,:,j+1]/(3*hx) - f[:,:,:,j+2]/(12*hx)
            sleep(0.1)
        f_dev[:,:,:,0]  = (-25*f[:,:,:,0] + 48*f[:,:,:,1] - 36*f[:,:,:,2]\
                           + 16*f[:,:,:,3] - 3*f[:,:,:,4])/(12*hx)
        f_dev[:,:,:,1]  =  (-3*f[:,:,:,0] - 10*f[:,:,:,1] + 18*f[:,:,:,2]\
                           - 6*f[:,:,:,3] + f[:,:,:,4])/(12*hx)
        f_dev[:,:,:,-2] = (- f[:,:,:,-5] + 6*f[:,:,:,-4] - 18*f[:,:,:,-3]\
                           + 10*f[:,:,:,-2] + 3*f[:,:,:,-1])/(12*hx)
        f_dev[:,:,:,-1] = ( 3*f[:,:,:,-5] - 16*f[:,:,:,-4] + 36*f[:,:,:,-3]\
                           - 48*f[:,:,:,-2] + 25*f[:,:,:,-1])/(12*hx)
    else:
        print("FD_order not implemented")
    return f_dev

#############################################################################
gf_name = "Jn"
#############################################################################

# give directory of data
f0 = np.load(base+"-0/numpy_data/"+gf_name+".npz")
f1 = np.load(base+"-1/numpy_data/"+gf_name+".npz")
f2 = np.load(base+"-2/numpy_data/"+gf_name+".npz")
#f3 = np.load(base+"-3/numpy_data/"+gf_name+".npz")

# load t, z, x, y
print("Loading t,z,y,z...")
t0, z0, y0, x0 = f0['t'], f0['z'], f0['y'], f0['x']
t1, z1, y1, x1 = f1['t'], f1['z'], f1['y'], f1['x']
t2, z2, y2, x2 = f2['t'], f2['z'], f2['y'], f2['x']
#t3, z3, y3, x3 = f3['t'], f3['z'], f3['y'], f3['x']

np.savez_compressed(out_dir+"tzyx.npz", t = t0, z = z0, y = y0, x = x0 )

# start structures to save the derivatives and the differences
f_dev0 = np.zeros((len(t0),len(z0),len(y0),len(x0)))
f_dev1 = np.zeros((len(t1),len(z1),len(y1),len(x1)))
f_dev2 = np.zeros((len(t2),len(z2),len(y2),len(x2)))
#f_dev3 = np.zeros((len(t3),len(z3),len(y3),len(x3)))

#############################################################################
# some more functions
# The EQ_mask for the resol-0
#############################################################################

# for the coarse resolution the stereographic grid
# -------> CAREFUL <---------
# manually given, not read from somewhere
N_ang_pts_inside_eq  = 17
N_ang_stencil_size   = 4
N_ang_ev_outside_eq  = 4

null_delta = 2/(N_ang_pts_inside_eq-1)
qsize = 1 + null_delta *(N_ang_stencil_size + N_ang_ev_outside_eq)
q0 = np.zeros(len(x0))
for i in range(0,len(x0)):
    q0[i] = - qsize + i*null_delta
    
p0 = q0

# take the physical part on the angular part; that is p^2 + q^2 <=1
# define a function to do this filtering/masking

def EQ_mask(f,t,z,p,q):

    f_masked = np.zeros((len(t),len(z),len(p),len(q)))

    for k in range(0,len(p)):
        for l in range(0,len(q)):
            if q[k]**2 + p[l]**2 <= 1:
                f_masked[:,:,k,l] = f[:,:,k,l]

    return f_masked

# define the following function to avoid repeating code
def process_data(name, func0, func1, func2):
                 #, func3):
    ff00 = np.zeros((len(t0),len(z0),len(y0),len(x0)))
    ff01 = np.zeros((len(t0),len(z0),len(y0),len(x0)))
    ff02 = np.zeros((len(t0),len(z0),len(y0),len(x0)))
    #ff03 = np.zeros((len(t0),len(z0),len(y0),len(x0)))
    print("Taking diffs "+name+"...")
    ff00 = func0[:,::1,::1,::1]
    ff01 = func1[:,::2,::2,::2]
    ff02 = func2[:,::4,::4,::4]
    #ff03 = func3[:,::8,::8,::8]
    print("EQ masking "+name+"...")
    ff00 = EQ_mask(ff00,t0,z0,p0,q0)
    ff01 = EQ_mask(ff01,t0,z0,p0,q0)
    ff02 = EQ_mask(ff02,t0,z0,p0,q0)
    #ff03 = EQ_mask(ff03,t0,z0,p0,q0)
    print("Saving diffs "+name+"...")
    np.savez_compressed(out_dir+name+".npz",
                        proj00 = ff00,
                        proj01 = ff01,
                        proj02 = ff02#,
                        #proj03 = ff03
    )
    ff00 = np.zeros((len(t0),len(z0),len(y0),len(x0)))
    ff01 = np.zeros((len(t0),len(z0),len(y0),len(x0)))
    ff02 = np.zeros((len(t0),len(z0),len(y0),len(x0)))
    #ff03 = np.zeros((len(t0),len(z0),len(y0),len(x0)))
    return
#############################################################################

#############################################################################
gf_name = "Jn"
#############################################################################

############
# REAL PARTS
############

# load data
print("Loading "+gf_name+"...")
ff0 = f0['Re']
ff1 = f1['Re']
ff2 = f2['Re']
#ff3 = f3['Re']

process_data("Re"+gf_name, ff0, ff1, ff2)

# take d/dz derivative
print("Calculating Re"+gf_name+"z...")
f_dev0 = dz_f(ff0,z0,f_dev0,FD_ord)
f_dev1 = dz_f(ff1,z1,f_dev1,FD_ord)
f_dev2 = dz_f(ff2,z2,f_dev2,FD_ord)
#f_dev3 = dz_f(ff3,z3,f_dev3,FD_ord)
process_data("Re"+gf_name+"z", f_dev0, f_dev1, f_dev2)

# take d/dy derivative
print("Calculating Re"+gf_name+"y...")
f_dev0 = dy_f(ff0,y0,f_dev0,FD_ord)
f_dev1 = dy_f(ff1,y1,f_dev1,FD_ord)
f_dev2 = dy_f(ff2,y2,f_dev2,FD_ord)
#f_dev3 = dy_f(ff3,y3,f_dev3,FD_ord)
process_data("Re"+gf_name+"y", f_dev0, f_dev1, f_dev2)

# take d/dx derivative
print("Calculating Re"+gf_name+"x...")
f_dev0 = dx_f(ff0,x0,f_dev0,FD_ord)
f_dev1 = dx_f(ff1,x1,f_dev1,FD_ord)
f_dev2 = dx_f(ff2,x2,f_dev2,FD_ord)
#f_dev3 = dx_f(ff3,x3,f_dev3,FD_ord)
process_data("Re"+gf_name+"x", f_dev0, f_dev1, f_dev2)

#################
# IMAGINARY PARTS
#################

ff0 = f0['Im']
ff1 = f1['Im']
ff2 = f2['Im']
#ff3 = f3['Im']
process_data("Im"+gf_name, ff0, ff1, ff2)


# take d/dz derivative
print("Calculating Im"+gf_name+"z...")
f_dev0 = dz_f(ff0,z0,f_dev0,FD_ord)
f_dev1 = dz_f(ff1,z1,f_dev1,FD_ord)
f_dev2 = dz_f(ff2,z2,f_dev2,FD_ord)
#f_dev3 = dz_f(ff3,z3,f_dev3,FD_ord)
process_data("Im"+gf_name+"z", f_dev0, f_dev1, f_dev2)

# take d/dy derivative
print("Calculating Im"+gf_name+"y...")
f_dev0 = dy_f(ff0,y0,f_dev0,FD_ord)
f_dev1 = dy_f(ff1,y1,f_dev1,FD_ord)
f_dev2 = dy_f(ff2,y2,f_dev2,FD_ord)
#f_dev3 = dy_f(ff3,y3,f_dev3,FD_ord)
process_data("Im"+gf_name+"y", f_dev0, f_dev1, f_dev2)

# take d/dx derivative
print("Calculating Im"+gf_name+"x...")
f_dev0 = dx_f(ff0,x0,f_dev0,FD_ord)
f_dev1 = dx_f(ff1,x1,f_dev1,FD_ord)
f_dev2 = dx_f(ff2,x2,f_dev2,FD_ord)
#f_dev3 = dx_f(ff3,x3,f_dev3,FD_ord)
process_data("Im"+gf_name+"x", f_dev0, f_dev1, f_dev2)

#############################################################################
gf_name = "Js"
#############################################################################

# give directory of data
f0 = np.load(base+"-0/numpy_data/"+gf_name+".npz")
f1 = np.load(base+"-1/numpy_data/"+gf_name+".npz")
f2 = np.load(base+"-2/numpy_data/"+gf_name+".npz")
#f3 = np.load(base+"-3/numpy_data/"+gf_name+".npz")

############
# REAL PARTS
############

# load data
print("Loading "+gf_name+"...")
ff0 =  f0['Re']
ff1 =  f1['Re']
ff2 =  f2['Re']
# ff3 =  f3['Re']

process_data("Re"+gf_name, ff0, ff1, ff2)

# take d/dz derivative
print("Calculating Re"+gf_name+"z...")
f_dev0 = dz_f(ff0,z0,f_dev0,FD_ord)
f_dev1 = dz_f(ff1,z1,f_dev1,FD_ord)
f_dev2 = dz_f(ff2,z2,f_dev2,FD_ord)
#f_dev3 = dz_f(ff3,z3,f_dev3,FD_ord)
process_data("Re"+gf_name+"z", f_dev0, f_dev1, f_dev2)

# take d/dy derivative
print("Calculating Re"+gf_name+"y...")
f_dev0 = dy_f(ff0,y0,f_dev0,FD_ord)
f_dev1 = dy_f(ff1,y1,f_dev1,FD_ord)
f_dev2 = dy_f(ff2,y2,f_dev2,FD_ord)
#f_dev3 = dy_f(ff3,y3,f_dev3,FD_ord)
process_data("Re"+gf_name+"y", f_dev0, f_dev1, f_dev2)

# take d/dx derivative
print("Calculating Re"+gf_name+"x...")
f_dev0 = dx_f(ff0,x0,f_dev0,FD_ord)
f_dev1 = dx_f(ff1,x1,f_dev1,FD_ord)
f_dev2 = dx_f(ff2,x2,f_dev2,FD_ord)
#f_dev3 = dx_f(ff3,x3,f_dev3,FD_ord)
process_data("Re"+gf_name+"x", f_dev0, f_dev1, f_dev2)

#################
# IMAGINARY PARTS
#################

ff0 = f0['Im']
ff1 = f1['Im']
ff2 = f2['Im']
#ff3 = f3['Im']
process_data("Im"+gf_name, ff0, ff1, ff2)

# take d/dz derivative
print("Calculating Im"+gf_name+"z...")
f_dev0 = dz_f(ff0,z0,f_dev0,FD_ord)
f_dev1 = dz_f(ff1,z1,f_dev1,FD_ord)
f_dev2 = dz_f(ff2,z2,f_dev2,FD_ord)
#f_dev3 = dz_f(ff3,z3,f_dev3,FD_ord)
process_data("Im"+gf_name+"z", f_dev0, f_dev1, f_dev2)

# take d/dy derivative
print("Calculating Im"+gf_name+"y...")
f_dev0 = dy_f(ff0,y0,f_dev0,FD_ord)
f_dev1 = dy_f(ff1,y1,f_dev1,FD_ord)
f_dev2 = dy_f(ff2,y2,f_dev2,FD_ord)
#f_dev3 = dy_f(ff3,y3,f_dev3,FD_ord)
process_data("Im"+gf_name+"y", f_dev0, f_dev1, f_dev2)

# take d/dx derivative
print("Calculating Im"+gf_name+"x...")
f_dev0 = dx_f(ff0,x0,f_dev0,FD_ord)
f_dev1 = dx_f(ff1,x1,f_dev1,FD_ord)
f_dev2 = dx_f(ff2,x2,f_dev2,FD_ord)
#f_dev3 = dx_f(ff3,x3,f_dev3,FD_ord)
process_data("Im"+gf_name+"x", f_dev0, f_dev1, f_dev2)

#############################################################################
gf_name = "Un"
#############################################################################

# give directory of data
f0 = np.load(base+"-0/numpy_data/"+gf_name+".npz")
f1 = np.load(base+"-1/numpy_data/"+gf_name+".npz")
f2 = np.load(base+"-2/numpy_data/"+gf_name+".npz")
#f3 = np.load(base+"-3/numpy_data/"+gf_name+".npz")

############
# REAL PARTS
############

# load data
print("Loading "+gf_name+"...")
ff0 = f0['Re']
ff1 = f1['Re']
ff2 = f2['Re']
#ff3 =  f3['Re']

process_data("Re"+gf_name, ff0, ff1, ff2)

# take d/dy derivative
print("Calculating Re"+gf_name+"y...")
f_dev0 = dy_f(ff0,y0,f_dev0,FD_ord)
f_dev1 = dy_f(ff1,y1,f_dev1,FD_ord)
f_dev2 = dy_f(ff2,y2,f_dev2,FD_ord)
#f_dev3 = dy_f(ff3,y3,f_dev3,FD_ord)
process_data("Re"+gf_name+"y", f_dev0, f_dev1, f_dev2)

# take d/dx derivative
print("Calculating Re"+gf_name+"x...")
f_dev0 = dx_f(ff0,x0,f_dev0,FD_ord)
f_dev1 = dx_f(ff1,x1,f_dev1,FD_ord)
f_dev2 = dx_f(ff2,x2,f_dev2,FD_ord)
#f_dev3 = dx_f(ff3,x3,f_dev3,FD_ord)
process_data("Re"+gf_name+"x", f_dev0, f_dev1, f_dev2)

#################
# IMAGINARY PARTS
#################

ff0 = f0['Im']
ff1 = f1['Im']
ff2 = f2['Im']
#ff3 = f3['Im']
process_data("Im"+gf_name, ff0, ff1, ff2)

# take d/dy derivative
print("Calculating Im"+gf_name+"y...")
f_dev0 = dy_f(ff0,y0,f_dev0,FD_ord)
f_dev1 = dy_f(ff1,y1,f_dev1,FD_ord)
f_dev2 = dy_f(ff2,y2,f_dev2,FD_ord)
#f_dev3 = dy_f(ff3,y3,f_dev3,FD_ord)
process_data("Im"+gf_name+"y", f_dev0, f_dev1, f_dev2)

# take d/dx derivative
print("Calculating Im"+gf_name+"x...")
f_dev0 = dx_f(ff0,x0,f_dev0,FD_ord)
f_dev1 = dx_f(ff1,x1,f_dev1,FD_ord)
f_dev2 = dx_f(ff2,x2,f_dev2,FD_ord)
#f_dev3 = dx_f(ff3,x3,f_dev3,FD_ord)
process_data("Im"+gf_name+"x", f_dev0, f_dev1, f_dev2)

#############################################################################
gf_name = "Us"
#############################################################################

# give directory of data
f0 = np.load(base+"-0/numpy_data/"+gf_name+".npz")
f1 = np.load(base+"-1/numpy_data/"+gf_name+".npz")
f2 = np.load(base+"-2/numpy_data/"+gf_name+".npz")
#f3 = np.load(base+"-3/numpy_data/"+gf_name+".npz")

############
# REAL PARTS
############

# load data
print("Loading "+gf_name+"...")
ff0 =  f0['Re']
ff1 =  f1['Re']
ff2 =  f2['Re']
# ff3 =  f3['Re']

process_data("Re"+gf_name, ff0, ff1, ff2)

# take d/dy derivative
print("Calculating Re"+gf_name+"y...")
f_dev0 = dy_f(ff0,y0,f_dev0,FD_ord)
f_dev1 = dy_f(ff1,y1,f_dev1,FD_ord)
f_dev2 = dy_f(ff2,y2,f_dev2,FD_ord)
#f_dev3 = dy_f(ff3,y3,f_dev3,FD_ord)
process_data("Re"+gf_name+"y", f_dev0, f_dev1, f_dev2)

# take d/dx derivative
print("Calculating Re"+gf_name+"x...")
f_dev0 = dx_f(ff0,x0,f_dev0,FD_ord)
f_dev1 = dx_f(ff1,x1,f_dev1,FD_ord)
f_dev2 = dx_f(ff2,x2,f_dev2,FD_ord)
#f_dev3 = dx_f(ff3,x3,f_dev3,FD_ord)
process_data("Re"+gf_name+"x", f_dev0, f_dev1, f_dev2)

#################
# IMAGINARY PARTS
#################

ff0 = f0['Im']
ff1 = f1['Im']
ff2 = f2['Im']
#ff3 = f3['Im']
process_data("Im"+gf_name, ff0, ff1, ff2)

# take d/dy derivative
print("Calculating Im"+gf_name+"y...")
f_dev0 = dy_f(ff0,y0,f_dev0,FD_ord)
f_dev1 = dy_f(ff1,y1,f_dev1,FD_ord)
f_dev2 = dy_f(ff2,y2,f_dev2,FD_ord)
#f_dev3 = dy_f(ff3,y3,f_dev3,FD_ord)
process_data("Im"+gf_name+"y", f_dev0, f_dev1, f_dev2)

# take d/dx derivative
print("Calculating Im"+gf_name+"x...")
f_dev0 = dx_f(ff0,x0,f_dev0,FD_ord)
f_dev1 = dx_f(ff1,x1,f_dev1,FD_ord)
f_dev2 = dx_f(ff2,x2,f_dev2,FD_ord)
#f_dev3 = dx_f(ff3,x3,f_dev3,FD_ord)
process_data("Im"+gf_name+"x", f_dev0, f_dev1, f_dev2)

#############################################################################
gf_name = "Bn"
#############################################################################

# give directory of data
f0 = np.load(base+"-0/numpy_data/"+gf_name+".npz")
f1 = np.load(base+"-1/numpy_data/"+gf_name+".npz")
f2 = np.load(base+"-2/numpy_data/"+gf_name+".npz")
#f3 = np.load(base+"-3/numpy_data/"+gf_name+".npz")

############
# REAL PARTS
############

# load data
print("Loading "+gf_name+"...")
ff0 = f0['Re']
ff1 = f1['Re']
ff2 = f2['Re']
#ff3 = f3['Re']

process_data("Re"+gf_name, ff0, ff1, ff2)

# take d/dy derivative
print("Calculating Re"+gf_name+"y...")
f_dev0 = dy_f(ff0,y0,f_dev0,FD_ord)
f_dev1 = dy_f(ff1,y1,f_dev1,FD_ord)
f_dev2 = dy_f(ff2,y2,f_dev2,FD_ord)
#f_dev3 = dy_f(ff3,y3,f_dev3,FD_ord)
process_data("Re"+gf_name+"y", f_dev0, f_dev1, f_dev2)

# take d/dx derivative
print("Calculating Re"+gf_name+"x...")
f_dev0 = dx_f(ff0,x0,f_dev0,FD_ord)
f_dev1 = dx_f(ff1,x1,f_dev1,FD_ord)
f_dev2 = dx_f(ff2,x2,f_dev2,FD_ord)
#f_dev3 = dx_f(ff3,x3,f_dev3,FD_ord)
process_data("Re"+gf_name+"x", f_dev0, f_dev1, f_dev2)

#############################################################################
gf_name = "Bs"
#############################################################################

# give directory of data
f0 = np.load(base+"-0/numpy_data/"+gf_name+".npz")
f1 = np.load(base+"-1/numpy_data/"+gf_name+".npz")
f2 = np.load(base+"-2/numpy_data/"+gf_name+".npz")
#f3 = np.load(base+"-3/numpy_data/"+gf_name+".npz")

############
# REAL PARTS
############

# load data
print("Loading "+gf_name+"...")
ff0 =  f0['Re']
ff1 =  f1['Re']
ff2 =  f2['Re']
# ff3 =  f3['Re']

process_data("Re"+gf_name, ff0, ff1, ff2)

# take d/dy derivative
print("Calculating Re"+gf_name+"y...")
f_dev0 = dy_f(ff0,y0,f_dev0,FD_ord)
f_dev1 = dy_f(ff1,y1,f_dev1,FD_ord)
f_dev2 = dy_f(ff2,y2,f_dev2,FD_ord)
#f_dev3 = dy_f(ff3,y3,f_dev3,FD_ord)
process_data("Re"+gf_name+"y", f_dev0, f_dev1, f_dev2)

# take d/dx derivative
print("Calculating Re"+gf_name+"x...")
f_dev0 = dx_f(ff0,x0,f_dev0,FD_ord)
f_dev1 = dx_f(ff1,x1,f_dev1,FD_ord)
f_dev2 = dx_f(ff2,x2,f_dev2,FD_ord)
#f_dev3 = dx_f(ff3,x3,f_dev3,FD_ord)
process_data("Re"+gf_name+"x", f_dev0, f_dev1, f_dev2)

#############################################################################
gf_name = "Qn"
#############################################################################

# give directory of data
f0 = np.load(base+"-0/numpy_data/"+gf_name+".npz")
f1 = np.load(base+"-1/numpy_data/"+gf_name+".npz")
f2 = np.load(base+"-2/numpy_data/"+gf_name+".npz")
#f3 = np.load(base+"-3/numpy_data/"+gf_name+".npz")

############
# REAL PARTS
############

# load data
print("Loading "+gf_name+"...")
ff0 =  f0['Re']
ff1 =  f1['Re']
ff2 =  f2['Re']
# ff3 =  f3['Re']

process_data("Re"+gf_name, ff0, ff1, ff2)

#################
# IMAGINARY PARTS
#################

ff0 = f0['Im']
ff1 = f1['Im']
ff2 = f2['Im']
#ff3 = f3['Im']

process_data("Im"+gf_name, ff0, ff1, ff2)

#############################################################################
gf_name = "Qs"
#############################################################################

# give directory of data
f0 = np.load(base+"-0/numpy_data/"+gf_name+".npz")
f1 = np.load(base+"-1/numpy_data/"+gf_name+".npz")
f2 = np.load(base+"-2/numpy_data/"+gf_name+".npz")
#f3 = np.load(base+"-3/numpy_data/"+gf_name+".npz")

############
# REAL PARTS
############

# load data
print("Loading "+gf_name+"...")
ff0 =  f0['Re']
ff1 =  f1['Re']
ff2 =  f2['Re']
# ff3 =  f3['Re']

process_data("Re"+gf_name, ff0, ff1, ff2)

#################
# IMAGINARY PARTS
#################

ff0 = f0['Im']
ff1 = f1['Im']
ff2 = f2['Im']
#ff3 = f3['Im']

process_data("Im"+gf_name, ff0, ff1, ff2)

#############################################################################
gf_name = "Wn"
#############################################################################

# give directory of data
f0 = np.load(base+"-0/numpy_data/"+gf_name+".npz")
f1 = np.load(base+"-1/numpy_data/"+gf_name+".npz")
f2 = np.load(base+"-2/numpy_data/"+gf_name+".npz")
#f3 = np.load(base+"-3/numpy_data/"+gf_name+".npz")

############
# REAL PARTS
############

# load data
print("Loading "+gf_name+"...")
ff0 =  f0['Re']
ff1 =  f1['Re']
ff2 =  f2['Re']
# ff3 =  f3['Re']

process_data("Re"+gf_name, ff0, ff1, ff2)

#############################################################################
gf_name = "Ws"
#############################################################################

# give directory of data
f0 = np.load(base+"-0/numpy_data/"+gf_name+".npz")
f1 = np.load(base+"-1/numpy_data/"+gf_name+".npz")
f2 = np.load(base+"-2/numpy_data/"+gf_name+".npz")
#f3 = np.load(base+"-3/numpy_data/"+gf_name+".npz")

############
# REAL PARTS
############

# load data
print("Loading "+gf_name+"...")
ff0 =  f0['Re']
ff1 =  f1['Re']
ff2 =  f2['Re']
# ff3 =  f3['Re']

process_data("Re"+gf_name, ff0, ff1, ff2)


==> anc/numerics/scripts/self_convergence_smooth_analyse_diffs_SH.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pylab as mp\n",
    "import matplotlib.pyplot as plt\n",
    "from mpl_toolkits.mplot3d import Axes3D\n",
    "\n",
    "%matplotlib widget\n",
    "%matplotlib inline\n",
    "\n",
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# give directories of datafiles\n",
    "base = \"/home/thanasis/Dropbox/BSWP_data/null_testbed2k-0123_diffs_self_FD_4/\"\n",
    "\n",
    "tzyx  = np.load(\"%stzyx.npz\" % (base))\n",
    "\n",
    "ReJn  = np.load(\"%sReJn.npz\" % (base))\n",
    "ReJnz = np.load(\"%sReJnz.npz\" % (base))\n",
    "ReJny = np.load(\"%sReJny.npz\" % (base))\n",
    "ReJnx = np.load(\"%sReJnx.npz\" % (base))\n",
    "ImJn  = np.load(\"%sImJn.npz\" % (base))\n",
    "ImJnz = np.load(\"%sImJnz.npz\" % (base))\n",
    "ImJny = np.load(\"%sImJny.npz\" % (base))\n",
    "ImJnx = np.load(\"%sImJnx.npz\" % (base))\n",
    "ReJs  = np.load(\"%sReJs.npz\" % (base))\n",
    "ReJsz = np.load(\"%sReJsz.npz\" % (base))\n",
    "ReJsy = np.load(\"%sReJsy.npz\" % (base))\n",
    "ReJsx = np.load(\"%sReJsx.npz\" % (base))\n",
    "ImJs  = np.load(\"%sImJs.npz\" % (base))\n",
    "ImJsz = np.load(\"%sImJsz.npz\" % (base))\n",
    "ImJsy = np.load(\"%sImJsy.npz\" % (base))\n",
    "ImJsx = np.load(\"%sImJsx.npz\" % (base))\n",
    "\n",
    "ReUn  = np.load(\"%sReUn.npz\" % (base))\n",
    "ReUny = np.load(\"%sReUny.npz\" % (base))\n",
    "ReUnx = np.load(\"%sReUnx.npz\" % (base))\n",
    "ImUn  = np.load(\"%sImUn.npz\" % (base))\n",
    "ImUny = np.load(\"%sImUny.npz\" % (base))\n",
    "ImUnx = np.load(\"%sImUnx.npz\" % (base))\n",
    "ReUs  = np.load(\"%sReUs.npz\" % (base))\n",
    "ReUsy = np.load(\"%sReUsy.npz\" % (base))\n",
    "ReUsx = np.load(\"%sReUsx.npz\" % (base))\n",
    "ImUs  = np.load(\"%sImUs.npz\" % (base))\n",
    "ImUsy = np.load(\"%sImUsy.npz\" % (base))\n",
    "ImUsx = np.load(\"%sImUsx.npz\" % (base))\n",
    "\n",
    "ReBn  = np.load(\"%sReBn.npz\" % (base))\n",
    "ReBny = np.load(\"%sReBny.npz\" % (base))\n",
    "ReBnx = np.load(\"%sReBnx.npz\" % (base))\n",
    "ReBs  = np.load(\"%sReBs.npz\" % (base))\n",
    "ReBsy = np.load(\"%sReBsy.npz\" % (base))\n",
    "ReBsx = np.load(\"%sReBsx.npz\" % (base))\n",
    "\n",
    "ReQn  = np.load(\"%sReQn.npz\" % (base))\n",
    "ImQn  = np.load(\"%sImQn.npz\" % (base))\n",
    "ReQs  = np.load(\"%sReQs.npz\" % (base))\n",
    "ImQs  = np.load(\"%sImQs.npz\" % (base))\n",
    "\n",
    "ReWn  = np.load(\"%sReWn.npz\" % (base))\n",
    "ReWs  = np.load(\"%sReWs.npz\" % (base))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "# load data\n",
    "t, z, y, x = tzyx['t'], tzyx['z'], tzyx['y'], tzyx['x']\n",
    "\n",
    "# north patch\n",
    "ReJn01 = ReJn['dif01']\n",
    "ReJn12 = ReJn['dif12']\n",
    "ReJn23 = ReJn['dif23']\n",
    "ImJn01 = ImJn['dif01']\n",
    "ImJn12 = ImJn['dif12']\n",
    "ImJn23 = ImJn['dif23']\n",
    "\n",
    "ReJnz01 = ReJnz['dif01']\n",
    "ReJnz12 = ReJnz['dif12']\n",
    "ReJnz23 = ReJnz['dif23']\n",
    "ImJnz01 = ImJnz['dif01']\n",
    "ImJnz12 = ImJnz['dif12']\n",
    "ImJnz23 = ImJnz['dif23']\n",
    "\n",
    "ReJny01 = ReJny['dif01']\n",
    "ReJny12 = ReJny['dif12']\n",
    "ReJny23 = ReJny['dif23']\n",
    "ImJny01 = ImJny['dif01']\n",
    "ImJny12 = ImJny['dif12']\n",
    "ImJny23 = ImJny['dif23']\n",
    "\n",
    "ReJnx01 = ReJnx['dif01']\n",
    "ReJnx12 = ReJnx['dif12']\n",
    "ReJnx23 = ReJnx['dif23']\n",
    "ImJnx01 = ImJnx['dif01']\n",
    "ImJnx12 = ImJnx['dif12']\n",
    "ImJnx23 = ImJnx['dif23']\n",
    "\n",
    "ReUn01 = ReUn['dif01']\n",
    "ReUn12 = ReUn['dif12']\n",
    "ReUn23 = ReUn['dif23']\n",
    "ImUn01 = ImUn['dif01']\n",
    "ImUn12 = ImUn['dif12']\n",
    "ImUn23 = ImUn['dif23']\n",
    "\n",
    "ReUny01 = ReUny['dif01']\n",
    "ReUny12 = ReUny['dif12']\n",
    "ReUny23 = ReUny['dif23']\n",
    "ImUny01 = ImUny['dif01']\n",
    "ImUny12 = ImUny['dif12']\n",
    "ImUny23 = ImUny['dif23']\n",
    "\n",
    "ReUnx01 = ReUnx['dif01']\n",
    "ReUnx12 = ReUnx['dif12']\n",
    "ReUnx23 = ReUnx['dif23']\n",
    "ImUnx01 = ImUnx['dif01']\n",
    "ImUnx12 = ImUnx['dif12']\n",
    "ImUnx23 = ImUnx['dif23']\n",
    "\n",
    "ReBn01 = ReBn['dif01']\n",
    "ReBn12 = ReBn['dif12']\n",
    "ReBn23 = ReBn['dif23']\n",
    "\n",
    "ReBny01 = ReBny['dif01']\n",
    "ReBny12 = ReBny['dif12']\n",
    "ReBny23 = ReBny['dif23']\n",
    "\n",
    "ReBnx01 = ReBnx['dif01']\n",
    "ReBnx12 = ReBnx['dif12']\n",
    "ReBnx23 = ReBnx['dif23']\n",
    "\n",
    "ReQn01 = ReQn['dif01']\n",
    "ReQn12 = ReQn['dif12']\n",
    "ReQn23 = ReQn['dif23']\n",
    "ImQn01 = ImQn['dif01']\n",
    "ImQn12 = ImQn['dif12']\n",
    "ImQn23 = ImQn['dif23']\n",
    "\n",
    "ReWn01 = ReWn['dif01']\n",
    "ReWn12 = ReWn['dif12']\n",
    "ReWn23 = ReWn['dif23']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "# south patch\n",
    "ReJs01 = ReJs['dif01']\n",
    "ReJs12 = ReJs['dif12']\n",
    "ReJs23 = ReJs['dif23']\n",
    "ImJs01 = ImJs['dif01']\n",
    "ImJs12 = ImJs['dif12']\n",
    "ImJs23 = ImJs['dif23']\n",
    "\n",
    "ReJsz01 = ReJsz['dif01']\n",
    "ReJsz12 = ReJsz['dif12']\n",
    "ReJsz23 = ReJsz['dif23']\n",
    "ImJsz01 = ImJsz['dif01']\n",
    "ImJsz12 = ImJsz['dif12']\n",
    "ImJsz23 = ImJsz['dif23']\n",
    "\n",
    "ReJsy01 = ReJsy['dif01']\n",
    "ReJsy12 = ReJsy['dif12']\n",
    "ReJsy23 = ReJsy['dif23']\n",
    "ImJsy01 = ImJsy['dif01']\n",
    "ImJsy12 = ImJsy['dif12']\n",
    "ImJsy23 = ImJsy['dif23']\n",
    "\n",
    "ReJsx01 = ReJsx['dif01']\n",
    "ReJsx12 = ReJsx['dif12']\n",
    "ReJsx23 = ReJsx['dif23']\n",
    "ImJsx01 = ImJsx['dif01']\n",
    "ImJsx12 = ImJsx['dif12']\n",
    "ImJsx23 = ImJsx['dif23']\n",
    "\n",
    "ReUs01 = ReUs['dif01']\n",
    "ReUs12 = ReUs['dif12']\n",
    "ReUs23 = ReUs['dif23']\n",
    "ImUs01 = ImUs['dif01']\n",
    "ImUs12 = ImUs['dif12']\n",
    "ImUs23 = ImUs['dif23']\n",
    "\n",
    "ReUsy01 = ReUsy['dif01']\n",
    "ReUsy12 = ReUsy['dif12']\n",
    "ReUsy23 = ReUsy['dif23']\n",
    "ImUsy01 = ImUsy['dif01']\n",
    "ImUsy12 = ImUsy['dif12']\n",
    "ImUsy23 = ImUsy['dif23']\n",
    "\n",
    "ReUsx01 = ReUsx['dif01']\n",
    "ReUsx12 = ReUsx['dif12']\n",
    "ReUsx23 = ReUsx['dif23']\n",
    "ImUsx01 = ImUsx['dif01']\n",
    "ImUsx12 = ImUsx['dif12']\n",
    "ImUsx23 = ImUsx['dif23']\n",
    "\n",
    "ReBs01 = ReBs['dif01']\n",
    "ReBs12 = ReBs['dif12']\n",
    "ReBs23 = ReBs['dif23']\n",
    "\n",
    "ReBsy01 = ReBsy['dif01']\n",
    "ReBsy12 = ReBsy['dif12']\n",
    "ReBsy23 = ReBsy['dif23']\n",
    "\n",
    "ReBsx01 = ReBsx['dif01']\n",
    "ReBsx12 = ReBsx['dif12']\n",
    "ReBsx23 = ReBsx['dif23']\n",
    "\n",
    "ReQs01 = ReQs['dif01']\n",
    "ReQs12 = ReQs['dif12']\n",
    "ReQs23 = ReQs['dif23']\n",
    "ImQs01 = ImQs['dif01']\n",
    "ImQs12 = ImQs['dif12']\n",
    "ImQs23 = ImQs['dif23']\n",
    "\n",
    "ReWs01 = ReWs['dif01']\n",
    "ReWs12 = ReWs['dif12']\n",
    "ReWs23 = ReWs['dif23']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "# take grid spacings\n",
    "# it is al; in the coarse resolutions\n",
    "# the differences are projected on the common points\n",
    "ht = t[1]-t[0]\n",
    "hz = z[1]-z[0]\n",
    "hy = y[1]-y[0]\n",
    "hx = x[1]-x[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f58f0df4550>]"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# check the mask\n",
    "plt.plot(ReJn12[5,20,:,20])\n",
    "#plt.plot(ReJs12[5,20,:,20])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f58e8ce5470>]"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# check pointwise convergence in the radial dir\n",
    "ti=1;yi=13;xi=10;\n",
    "\n",
    "#print(p[yi]**2+q[xi]**2)\n",
    "\n",
    "plt.plot(ReJn01[ti,:,yi,xi])\n",
    "plt.plot(4*ReJn12[ti,:,yi,xi])\n",
    "plt.plot(4*4*ReJn23[ti,:,yi,xi])\n",
    "\n",
    "# this disagreement can also be seen just by plotting the different num solutions on each other\n",
    "# it is also apparent in the comparison against the exact solution script\n",
    "# ainly in the rest of the variables and not so much on J"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f58e8c61470>]"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# check pointwise convergence in the radial dir\n",
    "ti=1;yi=13;xi=10;\n",
    "\n",
    "#print(p[yi]**2+q[xi]**2)\n",
    "\n",
    "plt.plot(ReJnz01[ti,:,yi,xi])\n",
    "plt.plot(4*ReJnz12[ti,:,yi,xi])\n",
    "plt.plot(4*4*ReJnz23[ti,:,yi,xi])\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f58e8c40898>]"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# angular pointwise convergence\n",
    "\n",
    "plt.plot(ReWn01[5,5,:,15])\n",
    "plt.plot(4*ReWn12[5,5,:,15])\n",
    "plt.plot(4*4*ReWn23[5,5,:,15])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f58e8d5c7f0>]"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(ReWn01[5,5,:,15])\n",
    "plt.plot(4*ReWn12[5,5,:,15])\n",
    "plt.plot(4*4*ReWn23[5,5,:,15])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "Rwt = 1 # worldtube radius;\n",
    "\n",
    "invr = abs((1-z)/(Rwt*z))\n",
    "dzdr = - (1-z)**2/Rwt\n",
    "\n",
    "ReInVarn01 = invr*ReJn01 + dzdr*ReJnz01\n",
    "ReInVarn12 = invr*ReJn12 + dzdr*ReJnz12\n",
    "ReInVarn23 = invr*ReJn23 + dzdr*ReJnz23\n",
    "\n",
    "ImInVarn01 = invr*ImJn01 + dzdr*ImJnz01\n",
    "ImInVarn12 = invr*ImJn12 + dzdr*ImJnz12\n",
    "ImInVarn23 = invr*ImJn23 + dzdr*ImJnz23\n",
    "\n",
    "ReInVars01 = invr*ReJs01 + dzdr*ReJsz01\n",
    "ReInVars12 = invr*ReJs12 + dzdr*ReJsz12\n",
    "ReInVars23 = invr*ReJs23 + dzdr*ReJsz23\n",
    "\n",
    "ImInVars01 = invr*ImJs01 + dzdr*ImJsz01\n",
    "ImInVars12 = invr*ImJs12 + dzdr*ImJsz12\n",
    "ImInVars23 = invr*ImJs23 + dzdr*ImJsz23"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f58e7fef048>]"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# if we change zi for the null sum then we lose convergence more with the resol-3, if we start from zi=<4\n",
    "# \n",
    "zi = 4;\n",
    "NullSum01_t = np.sum(hx*hy*hz*(\n",
    "    ReInVarn01[:,zi:,:,:]**2 + ImInVarn01[:,zi:,:,:]**2 +\n",
    "    ReInVars01[:,zi:,:,:]**2 + ImInVars01[:,zi:,:,:]**2\n",
    "    ),axis=(1,2,3))[:]\n",
    "NullSum12_t = np.sum(hx*hy*hz*(\n",
    "    ReInVarn12[:,zi:,:,:]**2 + ImInVarn12[:,zi:,:,:]**2 +\n",
    "    ReInVars12[:,zi:,:,:]**2 + ImInVars12[:,zi:,:,:]**2\n",
    "    ),axis=(1,2,3))[:]\n",
    "NullSum23_t = np.sum(hx*hy*hz*(\n",
    "    ReInVarn23[:,zi:,:,:]**2 + ImInVarn23[:,zi:,:,:]**2 +\n",
    "    ReInVars23[:,zi:,:,:]**2 + ImInVars23[:,zi:,:,:]**2\n",
    "),axis=(1,2,3))[:]\n",
    "\n",
    "plt.plot(t[:],NullSum01_t)\n",
    "plt.plot(t[:],16*NullSum12_t)\n",
    "plt.plot(t[:],16*16*NullSum23_t)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "# define a function to do the sum in time and get the max and the location of the max,\n",
    "# in the radial dir for each time\n",
    "\n",
    "def TimeSum(f,t,z):\n",
    "\n",
    "    t_slice = np.zeros(len(t))\n",
    "    max_index_list = np.zeros(len(t))\n",
    "\n",
    "    z_slice = np.zeros(len(z))\n",
    "\n",
    "    ff = np.sum(hx*hy*f, axis=(2,3))\n",
    "\n",
    "    for i in range(0,len(t)):\n",
    "        z_slice += ht*ff[i,:]\n",
    "        maxval = np.amax(z_slice)\n",
    "        t_slice[i] = maxval\n",
    "        maxpos = np.where(z_slice == maxval)\n",
    "        max_index_list[i] = maxpos[0][0] \n",
    "\n",
    "    return t_slice, max_index_list"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[ 0.  9. 12. 12.  9.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.\n",
      "  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.\n",
      "  0.  0.  0.  0.  0.]\n",
      "[ 0. 10. 13. 13. 11.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.\n",
      "  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.\n",
      "  0.  0.  0.  0.  0.]\n",
      "[ 0.  0. 13. 14. 14.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.\n",
      "  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.\n",
      "  0.  0.  0.  0.  0.]\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f58e7f0cb38>]"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# sums of outgoing vars that are involved in time sums\n",
    "zi = 4;\n",
    "out_funcs_01 = ReBn01[:,zi:,:,:]**2  + ReBny01[:,zi:,:,:]**2 +\\\n",
    "ReBnx01[:,zi:,:,:]**2 + ReWn01[:,zi:,:,:]**2 + ReQn01[:,zi:,:,:]**2 +\\\n",
    "ReUn01[:,zi:,:,:]**2  + ImUn01[:,zi:,:,:]**2 +\\\n",
    "ReUny01[:,zi:,:,:]**2 + ImUny01[:,zi:,:,:]**2 +\\\n",
    "ReUnx01[:,zi:,:,:]**2 + ImUnx01[:,zi:,:,:]**2 +\\\n",
    "ReBs01[:,zi:,:,:]**2  + ReBsy01[:,zi:,:,:]**2 +\\\n",
    "ReBsx01[:,zi:,:,:]**2 + ReWs01[:,zi:,:,:]**2 + ReQs01[:,zi:,:,:]**2 +\\\n",
    "ReUs01[:,zi:,:,:]**2  + ImUs01[:,zi:,:,:]**2 +\\\n",
    "ReUsy01[:,zi:,:,:]**2 + ImUsy01[:,zi:,:,:]**2 +\\\n",
    "ReUsx01[:,zi:,:,:]**2 + ImUsx01[:,zi:,:,:]**2 +\\\n",
    "invr**2*(ReJn01[:,zi:,:,:]**2 + ImJn01[:,zi:,:,:]**2 +\\\n",
    "         ReJs01[:,zi:,:,:]**2 + ImJs01[:,zi:,:,:]**2)\n",
    "\n",
    "out_funcs_12 = ReBn12[:,zi:,:,:]**2  + ReBny12[:,zi:,:,:]**2 +\\\n",
    "ReBnx12[:,zi:,:,:]**2 + ReWn12[:,zi:,:,:]**2 + ReQn12[:,zi:,:,:]**2 +\\\n",
    "ReUn12[:,zi:,:,:]**2  + ImUn12[:,zi:,:,:]**2 +\\\n",
    "ReUny12[:,zi:,:,:]**2 + ImUny12[:,zi:,:,:]**2 +\\\n",
    "ReUnx12[:,zi:,:,:]**2 + ImUnx12[:,zi:,:,:]**2 +\\\n",
    "ReBs12[:,zi:,:,:]**2  + ReBsy12[:,zi:,:,:]**2 +\\\n",
    "ReBsx12[:,zi:,:,:]**2 + ReWs12[:,zi:,:,:]**2 + ReQs12[:,zi:,:,:]**2 +\\\n",
    "ReUs12[:,zi:,:,:]**2  + ImUs12[:,zi:,:,:]**2 +\\\n",
    "ReUsy12[:,zi:,:,:]**2 + ImUsy12[:,zi:,:,:]**2 +\\\n",
    "ReUsx12[:,zi:,:,:]**2 + ImUsx12[:,zi:,:,:]**2 +\\\n",
    "invr**2*(ReJn12[:,zi:,:,:]**2 + ImJn12[:,zi:,:,:]**2 +\\\n",
    "         ReJs12[:,zi:,:,:]**2 + ImJs12[:,zi:,:,:]**2)\n",
    "\n",
    "out_funcs_23 = ReBn23[:,zi:,:,:]**2  + ReBny23[:,zi:,:,:]**2 + ReBnx23[:,zi:,:,:]**2 +\\\n",
    "ReWn23[:,zi:,:,:]**2  + ReQn23[:,zi:,:,:]**2 +\\\n",
    "ReUn23[:,zi:,:,:]**2  + ImUn23[:,zi:,:,:]**2 +\\\n",
    "ReUny23[:,zi:,:,:]**2 + ImUny23[:,zi:,:,:]**2 +\\\n",
    "ReUnx23[:,zi:,:,:]**2 + ImUnx23[:,zi:,:,:]**2 +\\\n",
    "ReBs23[:,zi:,:,:]**2  + ReBsy23[:,zi:,:,:]**2 + ReBsx23[:,zi:,:,:]**2 +\\\n",
    "ReWs23[:,zi:,:,:]**2  + ReQs23[:,zi:,:,:]**2 +\\\n",
    "ReUs23[:,zi:,:,:]**2  + ImUs23[:,zi:,:,:]**2 +\\\n",
    "ReUsy23[:,zi:,:,:]**2 + ImUsy23[:,zi:,:,:]**2 +\\\n",
    "ReUsx23[:,zi:,:,:]**2 + ImUsx23[:,zi:,:,:]**2 +\\\n",
    "invr**2*(ReJn23[:,zi:,:,:]**2 + ImJn23[:,zi:,:,:]**2 +\\\n",
    "         ReJs23[:,zi:,:,:]**2 + ImJs23[:,zi:,:,:]**2)\n",
    "\n",
    "TimeSum_01_t, TimeSum_01_t_index = TimeSum(out_funcs_01, t, z[zi:])\n",
    "TimeSum_12_t, TimeSum_12_t_index = TimeSum(out_funcs_12, t, z[zi:])\n",
    "TimeSum_23_t, TimeSum_23_t_index = TimeSum(out_funcs_23, t, z[zi:])\n",
    "\n",
    "# this is the location of the max error\n",
    "# it is closer to the inner boundary\n",
    "# remember from above that we removed the first 3 points of the resol-0\n",
    "print(TimeSum_01_t_index)\n",
    "print(TimeSum_12_t_index)\n",
    "print(TimeSum_23_t_index)\n",
    "\n",
    "# rescaled time norm plots\n",
    "plt.plot(t[:],TimeSum_01_t)\n",
    "plt.plot(t[:],16*TimeSum_12_t)\n",
    "plt.plot(t[:],16*16*TimeSum_23_t)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[17.62120178 17.51533303 17.12272553  5.12327936 17.46839231 17.6887321\n",
      " 17.70051972 17.68908461 17.67006619 17.64205019 17.59319857 17.47616349\n",
      " 16.91185015  9.7108174  17.5778112  17.71283498 17.71878379 17.70538681\n",
      " 17.68288761 17.64851897 17.58781145 17.43719786 16.53912112 14.97976449\n",
      " 17.61846048 17.69870179 17.69752829 17.68291316 17.66120107 17.62778047\n",
      " 17.56371705 17.37964944 15.79466374 16.57829475 17.66697938 17.71926102\n",
      " 17.71512559 17.69820467 17.67211758 17.63086403 17.55072816]\n",
      "[15.66739256 14.94010882 13.11914493  4.10317981 17.94820731 17.45926235\n",
      " 16.98561169 16.63354269 16.32085997 15.9846411  15.5363632  14.73941401\n",
      " 12.39499185  6.77705847 17.95522841 17.39022476 16.9480506  16.60665282\n",
      " 16.28981453 15.93463554 15.44061836 14.50792625 11.36692573 12.84439449\n",
      " 17.84312253 17.2656194  16.8481079  16.51818047 16.20433415 15.84094798\n",
      " 15.3094907  14.21767306  9.85040559 16.28615012 17.76100167 17.2107782\n",
      " 16.81647923 16.4913511  16.16836381 15.77871221 15.18227937]\n"
     ]
    }
   ],
   "source": [
    "# a manual check for time sums over a chosen radial position\n",
    "zii = 0; # now this is the index in the list from which we may have removed the first few points (see above)\n",
    "BD_t01 = np.sum(out_funcs_01[:,zii,:,:],axis=(1,2))\n",
    "BD_t12 = np.sum(out_funcs_12[:,zii,:,:],axis=(1,2))\n",
    "BD_t23 = np.sum(out_funcs_23[:,zii,:,:],axis=(1,2))\n",
    "\n",
    "# the perfect convergence should give 16 here for the following ratio (no sqrt yet)\n",
    "print(BD_t01/BD_t12)\n",
    "print(BD_t12/BD_t23)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f58e7ed8a58>]"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# full norm = sqrt(null_norm) + sqrt(time_norm)\n",
    "full_norm_01_t = np.sqrt(NullSum01_t) + np.sqrt(TimeSum_01_t[:])\n",
    "full_norm_12_t = np.sqrt(NullSum12_t) + np.sqrt(TimeSum_12_t[:])\n",
    "full_norm_23_t = np.sqrt(NullSum23_t) + np.sqrt(TimeSum_23_t[:])\n",
    "\n",
    "# rescaled full norm plot\n",
    "plt.plot(t[:],full_norm_01_t)\n",
    "plt.plot(t[:],4*full_norm_12_t)\n",
    "plt.plot(t[:],4*4*full_norm_23_t)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[2.06962286 2.04689672 2.03372776 2.03195115 2.05659134 2.07405881\n",
      " 2.07163963 2.06942411 2.06751931 2.0661315  2.06501784 2.06427969\n",
      " 2.06422217 2.06542422 2.06912473 2.07262445 2.07097003 2.06953285\n",
      " 2.06828378 2.06723558 2.06644084 2.06600889 2.06615482 2.06740127\n",
      " 2.07051715 2.07210032 2.07074023 2.06950993 2.06843195 2.06755093\n",
      " 2.06692701 2.06665521 2.06692209 2.06821959 2.07106745 2.07157858\n",
      " 2.07047326 2.06946448 2.06857601 2.0678541  2.06736545]\n",
      "[1.9848473  1.96273951 1.93582364 1.92125605 1.94774969 1.98295059\n",
      " 1.99346216 1.99758897 1.99723562 1.99482898 1.99194742 1.98966002\n",
      " 1.9890364  1.99113607 1.99638385 2.00161983 2.00185597 2.00156105\n",
      " 2.00040994 1.99870315 1.99700628 1.99597056 1.99625114 1.99833056\n",
      " 2.00217762 2.00437931 2.0036932  2.0027889  2.00153831 2.00014004\n",
      " 1.99897746 1.99850615 1.99915605 2.00117245 2.00440329 2.0051532\n",
      " 2.00433747 2.00341207 2.00231298 2.00120457 2.00040005]\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "(1.0, 3.0)"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "self_conv_full_012 = np.log2(full_norm_01_t/full_norm_12_t)\n",
    "self_conv_full_123 = np.log2(full_norm_12_t/full_norm_23_t)\n",
    "\n",
    "# self convergence rate\n",
    "print(self_conv_full_012)\n",
    "print(self_conv_full_123)\n",
    "\n",
    "plt.plot(t[:],self_conv_full_012)\n",
    "plt.plot(t[:],self_conv_full_123)\n",
    "plt.ylim(1,3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "# out dir to save norms\n",
    "out_dir  = \"/home/thanasis/repos/BSWP/Papers/drafts/anc/numerics/data/\"\n",
    "if not os.path.exists(out_dir):\n",
    "    os.makedirs(out_dir)\n",
    "\n",
    "np.savez_compressed(out_dir+\"smooth_SH.npz\",\n",
    "                    full01 = full_norm_01_t,\n",
    "                    full12 = full_norm_12_t,\n",
    "                    full23 = full_norm_23_t\n",
    "                   )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "@webio": {
   "lastCommId": null,
   "lastKernelId": null
  },
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/numerics/scripts/self_convergence_smooth_analyse_diffs_WH.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pylab as mp\n",
    "import matplotlib.pyplot as plt\n",
    "from mpl_toolkits.mplot3d import Axes3D\n",
    "\n",
    "%matplotlib widget\n",
    "%matplotlib inline\n",
    "\n",
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# give directories of datafiles\n",
    "base = \"/home/thanasis/Dropbox/BSWP_data/bw_null_testbed2k-0123_diffs_self_FD_4/\"\n",
    "\n",
    "tzyx  = np.load(\"%stzyx.npz\" % (base))\n",
    "\n",
    "ReJn  = np.load(\"%sReJn.npz\" % (base))\n",
    "ReJnz = np.load(\"%sReJnz.npz\" % (base))\n",
    "ReJny = np.load(\"%sReJny.npz\" % (base))\n",
    "ReJnx = np.load(\"%sReJnx.npz\" % (base))\n",
    "ImJn  = np.load(\"%sImJn.npz\" % (base))\n",
    "ImJnz = np.load(\"%sImJnz.npz\" % (base))\n",
    "ImJny = np.load(\"%sImJny.npz\" % (base))\n",
    "ImJnx = np.load(\"%sImJnx.npz\" % (base))\n",
    "ReJs  = np.load(\"%sReJs.npz\" % (base))\n",
    "ReJsz = np.load(\"%sReJsz.npz\" % (base))\n",
    "ReJsy = np.load(\"%sReJsy.npz\" % (base))\n",
    "ReJsx = np.load(\"%sReJsx.npz\" % (base))\n",
    "ImJs  = np.load(\"%sImJs.npz\" % (base))\n",
    "ImJsz = np.load(\"%sImJsz.npz\" % (base))\n",
    "ImJsy = np.load(\"%sImJsy.npz\" % (base))\n",
    "ImJsx = np.load(\"%sImJsx.npz\" % (base))\n",
    "\n",
    "ReUn  = np.load(\"%sReUn.npz\" % (base))\n",
    "ReUny = np.load(\"%sReUny.npz\" % (base))\n",
    "ReUnx = np.load(\"%sReUnx.npz\" % (base))\n",
    "ImUn  = np.load(\"%sImUn.npz\" % (base))\n",
    "ImUny = np.load(\"%sImUny.npz\" % (base))\n",
    "ImUnx = np.load(\"%sImUnx.npz\" % (base))\n",
    "ReUs  = np.load(\"%sReUs.npz\" % (base))\n",
    "ReUsy = np.load(\"%sReUsy.npz\" % (base))\n",
    "ReUsx = np.load(\"%sReUsx.npz\" % (base))\n",
    "ImUs  = np.load(\"%sImUs.npz\" % (base))\n",
    "ImUsy = np.load(\"%sImUsy.npz\" % (base))\n",
    "ImUsx = np.load(\"%sImUsx.npz\" % (base))\n",
    "\n",
    "ReBn  = np.load(\"%sReBn.npz\" % (base))\n",
    "ReBny = np.load(\"%sReBny.npz\" % (base))\n",
    "ReBnx = np.load(\"%sReBnx.npz\" % (base))\n",
    "ReBs  = np.load(\"%sReBs.npz\" % (base))\n",
    "ReBsy = np.load(\"%sReBsy.npz\" % (base))\n",
    "ReBsx = np.load(\"%sReBsx.npz\" % (base))\n",
    "\n",
    "ReQn  = np.load(\"%sReQn.npz\" % (base))\n",
    "ImQn  = np.load(\"%sImQn.npz\" % (base))\n",
    "ReQs  = np.load(\"%sReQs.npz\" % (base))\n",
    "ImQs  = np.load(\"%sImQs.npz\" % (base))\n",
    "\n",
    "ReWn  = np.load(\"%sReWn.npz\" % (base))\n",
    "ReWs  = np.load(\"%sReWs.npz\" % (base))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "# load data\n",
    "t, z, y, x = tzyx['t'], tzyx['z'], tzyx['y'], tzyx['x']\n",
    "\n",
    "# north patch\n",
    "ReJn01 = ReJn['dif01']\n",
    "ReJn12 = ReJn['dif12']\n",
    "ReJn23 = ReJn['dif23']\n",
    "ImJn01 = ImJn['dif01']\n",
    "ImJn12 = ImJn['dif12']\n",
    "ImJn23 = ImJn['dif23']\n",
    "\n",
    "ReJnz01 = ReJnz['dif01']\n",
    "ReJnz12 = ReJnz['dif12']\n",
    "ReJnz23 = ReJnz['dif23']\n",
    "ImJnz01 = ImJnz['dif01']\n",
    "ImJnz12 = ImJnz['dif12']\n",
    "ImJnz23 = ImJnz['dif23']\n",
    "\n",
    "ReJny01 = ReJny['dif01']\n",
    "ReJny12 = ReJny['dif12']\n",
    "ReJny23 = ReJny['dif23']\n",
    "ImJny01 = ImJny['dif01']\n",
    "ImJny12 = ImJny['dif12']\n",
    "ImJny23 = ImJny['dif23']\n",
    "\n",
    "ReJnx01 = ReJnx['dif01']\n",
    "ReJnx12 = ReJnx['dif12']\n",
    "ReJnx23 = ReJnx['dif23']\n",
    "ImJnx01 = ImJnx['dif01']\n",
    "ImJnx12 = ImJnx['dif12']\n",
    "ImJnx23 = ImJnx['dif23']\n",
    "\n",
    "ReUn01 = ReUn['dif01']\n",
    "ReUn12 = ReUn['dif12']\n",
    "ReUn23 = ReUn['dif23']\n",
    "ImUn01 = ImUn['dif01']\n",
    "ImUn12 = ImUn['dif12']\n",
    "ImUn23 = ImUn['dif23']\n",
    "\n",
    "ReUny01 = ReUny['dif01']\n",
    "ReUny12 = ReUny['dif12']\n",
    "ReUny23 = ReUny['dif23']\n",
    "ImUny01 = ImUny['dif01']\n",
    "ImUny12 = ImUny['dif12']\n",
    "ImUny23 = ImUny['dif23']\n",
    "\n",
    "ReUnx01 = ReUnx['dif01']\n",
    "ReUnx12 = ReUnx['dif12']\n",
    "ReUnx23 = ReUnx['dif23']\n",
    "ImUnx01 = ImUnx['dif01']\n",
    "ImUnx12 = ImUnx['dif12']\n",
    "ImUnx23 = ImUnx['dif23']\n",
    "\n",
    "ReBn01 = ReBn['dif01']\n",
    "ReBn12 = ReBn['dif12']\n",
    "ReBn23 = ReBn['dif23']\n",
    "\n",
    "ReBny01 = ReBny['dif01']\n",
    "ReBny12 = ReBny['dif12']\n",
    "ReBny23 = ReBny['dif23']\n",
    "\n",
    "ReBnx01 = ReBnx['dif01']\n",
    "ReBnx12 = ReBnx['dif12']\n",
    "ReBnx23 = ReBnx['dif23']\n",
    "\n",
    "ReQn01 = ReQn['dif01']\n",
    "ReQn12 = ReQn['dif12']\n",
    "ReQn23 = ReQn['dif23']\n",
    "ImQn01 = ImQn['dif01']\n",
    "ImQn12 = ImQn['dif12']\n",
    "ImQn23 = ImQn['dif23']\n",
    "\n",
    "ReWn01 = ReWn['dif01']\n",
    "ReWn12 = ReWn['dif12']\n",
    "ReWn23 = ReWn['dif23']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "# south patch\n",
    "ReJs01 = ReJs['dif01']\n",
    "ReJs12 = ReJs['dif12']\n",
    "ReJs23 = ReJs['dif23']\n",
    "ImJs01 = ImJs['dif01']\n",
    "ImJs12 = ImJs['dif12']\n",
    "ImJs23 = ImJs['dif23']\n",
    "\n",
    "ReJsz01 = ReJsz['dif01']\n",
    "ReJsz12 = ReJsz['dif12']\n",
    "ReJsz23 = ReJsz['dif23']\n",
    "ImJsz01 = ImJsz['dif01']\n",
    "ImJsz12 = ImJsz['dif12']\n",
    "ImJsz23 = ImJsz['dif23']\n",
    "\n",
    "ReJsy01 = ReJsy['dif01']\n",
    "ReJsy12 = ReJsy['dif12']\n",
    "ReJsy23 = ReJsy['dif23']\n",
    "ImJsy01 = ImJsy['dif01']\n",
    "ImJsy12 = ImJsy['dif12']\n",
    "ImJsy23 = ImJsy['dif23']\n",
    "\n",
    "ReJsx01 = ReJsx['dif01']\n",
    "ReJsx12 = ReJsx['dif12']\n",
    "ReJsx23 = ReJsx['dif23']\n",
    "ImJsx01 = ImJsx['dif01']\n",
    "ImJsx12 = ImJsx['dif12']\n",
    "ImJsx23 = ImJsx['dif23']\n",
    "\n",
    "ReUs01 = ReUs['dif01']\n",
    "ReUs12 = ReUs['dif12']\n",
    "ReUs23 = ReUs['dif23']\n",
    "ImUs01 = ImUs['dif01']\n",
    "ImUs12 = ImUs['dif12']\n",
    "ImUs23 = ImUs['dif23']\n",
    "\n",
    "ReUsy01 = ReUsy['dif01']\n",
    "ReUsy12 = ReUsy['dif12']\n",
    "ReUsy23 = ReUsy['dif23']\n",
    "ImUsy01 = ImUsy['dif01']\n",
    "ImUsy12 = ImUsy['dif12']\n",
    "ImUsy23 = ImUsy['dif23']\n",
    "\n",
    "ReUsx01 = ReUsx['dif01']\n",
    "ReUsx12 = ReUsx['dif12']\n",
    "ReUsx23 = ReUsx['dif23']\n",
    "ImUsx01 = ImUsx['dif01']\n",
    "ImUsx12 = ImUsx['dif12']\n",
    "ImUsx23 = ImUsx['dif23']\n",
    "\n",
    "ReBs01 = ReBs['dif01']\n",
    "ReBs12 = ReBs['dif12']\n",
    "ReBs23 = ReBs['dif23']\n",
    "\n",
    "ReBsy01 = ReBsy['dif01']\n",
    "ReBsy12 = ReBsy['dif12']\n",
    "ReBsy23 = ReBsy['dif23']\n",
    "\n",
    "ReBsx01 = ReBsx['dif01']\n",
    "ReBsx12 = ReBsx['dif12']\n",
    "ReBsx23 = ReBsx['dif23']\n",
    "\n",
    "ReQs01 = ReQs['dif01']\n",
    "ReQs12 = ReQs['dif12']\n",
    "ReQs23 = ReQs['dif23']\n",
    "ImQs01 = ImQs['dif01']\n",
    "ImQs12 = ImQs['dif12']\n",
    "ImQs23 = ImQs['dif23']\n",
    "\n",
    "ReWs01 = ReWs['dif01']\n",
    "ReWs12 = ReWs['dif12']\n",
    "ReWs23 = ReWs['dif23']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "# take grid spacings\n",
    "# it is al; in the coarse resolutions\n",
    "# the differences are projected on the common points\n",
    "ht = t[1]-t[0]\n",
    "hz = z[1]-z[0]\n",
    "hy = y[1]-y[0]\n",
    "hx = x[1]-x[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f38f373e0f0>]"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# check the mask\n",
    "plt.plot(ReJn12[5,20,:,20])\n",
    "#plt.plot(ReJs12[5,20,:,20])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f38eb62bb70>]"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# check pointwise convergence in the radial dir\n",
    "ti=1;yi=13;xi=10;\n",
    "\n",
    "#print(p[yi]**2+q[xi]**2)\n",
    "\n",
    "plt.plot(ReJn01[ti,:,yi,xi])\n",
    "plt.plot(4*ReJn12[ti,:,yi,xi])\n",
    "plt.plot(4*4*ReJn23[ti,:,yi,xi])\n",
    "\n",
    "# this disagreement can also be seen just by plotting the different num solutions on each other\n",
    "# it is also apparent in the comparison against the exact solution script\n",
    "# ainly in the rest of the variables and not so much on J"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f38eb59cdd8>]"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYgAAAD4CAYAAAD2FnFTAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuNCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8QVMy6AAAACXBIWXMAAAsTAAALEwEAmpwYAAAuyElEQVR4nO3de3xd1X3n/c/v3HS3wZIwvkomGIpNExJcEyCTZgIE01ycdqCBV5uQKTNk+kCbNOnreaB9DUl56j5JwyRNJ5cZJqEhaVLjoU3qSdwCCbkQSIxFgOILBoFtbGNs+W5Jts7t9/yx9z46ko9kXY50tsj3/XqdnL3XXmtr6Zicn9Zlr2XujoiIyHCJWldARETiSQFCREQqUoAQEZGKFCBERKQiBQgREakoVesKVFNbW5t3dnbWuhoiIjPKU089ddDd24env64CRGdnJ11dXbWuhojIjGJmuyqlq4tJREQqUoAQEZGKFCBERKQiBQgREalIAUJERCpSgBARkYoUIEREpCIFiBp5eOfDHD51uNbVEBEZkQJEDZzInuATP/kE/9z9z7WuiojIiBQgaqA32wsEgUJEJK4UIGqgN9c75F1EJI4UIGqgL9cHDLYkRETiqCoBwsxWmdl2M+s2szsqXK8zswfC6xvNrLPs2p1h+nYzuzZMu9DMnil7HTezj1WjrnFQChBqQYhIjE16NVczSwJfAq4B9gCbzGy9u28ty3YLcMTdzzezG4HPAB8ws2XAjcByYD7wAzO7wN23A5eU3X8v8J3J1jUuosAQBQoRkTiqRgtiJdDt7i+7exZYC6welmc1cH94/CBwlZlZmL7W3QfcfQfQHd6v3FXAS+5ecTnamag/1w9okFpE4q0aAWIBsLvsfE+YVjGPu+eBY0DrGMveCPzDSD/czG41sy4z6+rp6ZnQLzDd1IIQkZkg1oPUZpYB3gf875HyuPu97r7C3Ve0t5+2IVIsaRaTiMwE1QgQe4FFZecLw7SKecwsBcwGDo2h7HXAL919fxXqGRtRF5NaECISZ9UIEJuApWa2JPyL/0Zg/bA864Gbw+PrgUfd3cP0G8NZTkuApcCTZeVuYpTupZkqajkMFAbIFXI1ro2ISGWTnsXk7nkzux14CEgC97n7FjO7G+hy9/XA14Bvmlk3cJggiBDmWwdsBfLAbe5eADCzJoKZUR+ZbB3jprzl0Jvr5ezk2TWsjYhIZZMOEADuvgHYMCztrrLjU8ANI5RdA6ypkN5HMJD9unNagKhXgBCR+In1IPXrVfkT1BqHEJG4UoCogf58P42pRkDPQohIfClA1EBvtpe5TXMBtSBEJL4UIGqgP9/P3MYgQOhZCBGJKwWIGujN9nJO4zmlYxGROFKAmGa5Qo5sMasWhIjEngLENIvGHFobWklZSmMQIhJbChDTLGoxNKWbaM40q4tJRGJLAWKaRS2G5nQzTekmdTGJSGwpQEyzKEA0phtpTjcrQIhIbClATLMoIDSnm2nONGsMQkRiSwFimkVLfTenm4MWhMYgRCSmFCCmWdSCaEw3agxCRGJNAWKalQ9SN6fVxSQi8aUAMc2GDFJrmquIxJgCxDTrzfXSmGokYQma081ki1myhWytqyUicpqqBAgzW2Vm282s28zuqHC9zsweCK9vNLPOsmt3hunbzezasvSzzOxBM3vezLaZ2eXVqGut9ef6aU43A8HDcqDlNkQkniYdIMwsCXwJuA5YBtxkZsuGZbsFOOLu5wOfBz4Tll1GsP3ocmAV8OXwfgBfAP7V3X8NeBOwbbJ1jYPeXC+N6WAviOZMECj6shqHEJH4qUYLYiXQ7e4vu3sWWAusHpZnNXB/ePwgcJWZWZi+1t0H3H0H0A2sNLPZwNsJ9rLG3bPufrQKda253lxvqQURvZ/IadMgEYmfagSIBcDusvM9YVrFPO6eB44R7Dc9UtklQA/wd2b2tJl91cyaKv1wM7vVzLrMrKunp6cKv87U6s/1l7qWogChmUwiEkdxHaROAW8BvuLubwb6gNPGNgDc/V53X+HuK9rb26ezjhPSm+stBYimTDgGoZlMIhJD1QgQe4FFZecLw7SKecwsBcwGDo1Sdg+wx903hukPEgSMGa8/118ae2hJtwAapBaReKpGgNgELDWzJWaWIRh0Xj8sz3rg5vD4euBRd/cw/cZwltMSYCnwpLu/Buw2swvDMlcBW6tQ15qLprmCZjGJSLylJnsDd8+b2e3AQ0ASuM/dt5jZ3UCXu68nGGz+ppl1A4cJgghhvnUEX/554DZ3L4S3/iPgW2HQeRn4j5Ota625O33ZvlILojSLSWMQIhJDkw4QAO6+AdgwLO2usuNTwA0jlF0DrKmQ/gywohr1i4tsMUve86WWQyaRIZVIaQxCRGIproPUr0tRIIgChJnRkm5RF5OIxJICxDQqX+o7ohVdRSSuFCCmUflS35HmTLOepBaRWFKAmEblu8lFtO2oiMSVAsQ0qtTFpAAhInGlADGNKnUxNWWaNItJRGJJAWIale8mF9GuciISVwoQ0ygKBNE0V1AXk4jElwLENOrN9WIYDamGUlpzpplcMcdAYaCGNRMROZ0CxDSKdpMLtsIIlNZj0jiEiMSMAsQ0Kt9NLqI9IUQkrhQgplFfrm/IADVoVzkRiS8FiGnUl+sbMkAN2pdaROJLAWIale8mF9GeECISVwoQ06h8N7lItKucxiBEJG6qEiDMbJWZbTezbjM7be/ocMe4B8LrG82ss+zanWH6djO7tix9p5k9Z2bPmFlXNepZa+W7yUWifalPZDUGISLxMukNg8wsCXwJuIZgL+lNZrbe3cu3CL0FOOLu55vZjcBngA+Y2TKC3eWWA/OBH5jZBWW7yv17dz842TrGRV+u77QWhGYxiUhcVaMFsRLodveX3T0LrAVWD8uzGrg/PH4QuMqChwFWA2vdfcDddwDd4f1ed9ydvlzfaS2ITDJDOpHWGISIxE41AsQCYHfZ+Z4wrWIed88Dx4DWM5R14GEze8rMbh3ph5vZrWbWZWZdPT09k/pFptLJ/EmKXjytBQHQkmlRC0JEYifOg9Rvc/e3ANcBt5nZ2ytlcvd73X2Fu69ob2+f3hqOQ3/+9KW+I03pJo1BiEjsVCNA7AUWlZ0vDNMq5jGzFDAbODRaWXeP3g8A32GGdz1FS2kMf5IatKKriMRTNQLEJmCpmS0xswzBoPP6YXnWAzeHx9cDj7q7h+k3hrOclgBLgSfNrMnMWgDMrAl4F7C5CnWtmb786Ut9R5ozWtFVROJn0rOY3D1vZrcDDwFJ4D5332JmdwNd7r4e+BrwTTPrBg4TBBHCfOuArUAeuM3dC2Y2F/hOuKhdCvi2u//rZOtaS9GT0sMflIvS9vXum+4qiYiMatIBAsDdNwAbhqXdVXZ8CrhhhLJrgDXD0l4G3lSNusVF1EKoFCC0J4SIxFGcB6lfVyrtJhdpSjdpDEJEYkcBYppEAaDSIHVLpoXeXC/BsIyISDwoQEyTqAtppBZEvpjXrnIiEisKENOkP9dP0pLUJetOuxYFDY1DiEicKEBMk2ip7/LtRiOlPSE0DiEiMaIAMU0q7SYXKbUgtC+1iMSIAsQ06cv1VRygBm0aJCLxpAAxTXpzvWduQShAiEiMKEBMk/5cf8WH5EBjECISTwoQ06TSftSRqAWhFV1FJE4UIKZJpd3kItpVTkTiSAFimlTaTS6STqapS9ZpDEJEYkUBYhoUvThqCwLC9ZiyakGISHwoQEyDk/mTADSlKo9BQNDNdCKnMQgRiQ8FiGkQPQDXlBk5QGhFVxGJGwWIaTDabnKRlkyLnqQWkVipSoAws1Vmtt3Mus3sjgrX68zsgfD6RjPrLLt2Z5i+3cyuHVYuaWZPm9n3qlHPWhltN7lIU7pJg9QiEiuTDhBmlgS+BFwHLANuMrNlw7LdAhxx9/OBzwOfCcsuI9h+dDmwCvhyeL/IR4Ftk61jrY22m1ykOd2sLiYRiZVqtCBWAt3u/rK7Z4G1wOpheVYD94fHDwJXWbCs6WpgrbsPuPsOoDu8H2a2EHg38NUq1LGm+nP9gFoQIjKzVCNALAB2l53vCdMq5nH3PHAMaD1D2b8B/m+gONoPN7NbzazLzLp6enom+CtMrbG0IFoyLfRl+7SrnIjERiwHqc3sPcABd3/qTHnd/V53X+HuK9rb26ehduM32n7UkaZ0E3nPc6pwarqqJSIyqmoEiL3AorLzhWFaxTxmlgJmA4dGKXsl8D4z20nQZfVOM/v7KtS1JqIAcaYxiPK8IiK1Vo0AsQlYamZLzCxDMOi8flie9cDN4fH1wKMe9KWsB24MZzktAZYCT7r7ne6+0N07w/s96u6/X4W61kRvrpd0Ik0mmRkxT/SUtaa6ikhcpCZ7A3fPm9ntwENAErjP3beY2d1Al7uvB74GfNPMuoHDBF/6hPnWAVuBPHCbuxcmW6e46cv1jdp6AO0JISLxM+kAAeDuG4ANw9LuKjs+BdwwQtk1wJpR7v1j4MfVqGetjCVAaFc5EYmbWA5Sv96Mth91pLRpkBbsE5GYUICYBupiEpGZSAFiGoy2m1xEAUJE4kYBYhqMth91JFrpVbOYRCQuFCCmwVhaEOlEmvpkvZ6DEJHYUICYBmMZpAatxyQi8aIAMcUKxQIn8yfP2IKAYCaTuphEJC4UIKZYtFnQWAKEWhAiEicKEFNsLEt9R1rSLRqDEJHYUICYYmPZjzrSlG7iRO7EVFdJRGRMFCCmWNRlNJZB6uZMs56kFpHYUICYYuPpYmpON2sMQkRiQwFiio1lN7lIU7qJvpx2lROReFCAmGJj2Swo0pxppuDBtFgRkVpTgJhiY9luNKJd5UQkTqoSIMxslZltN7NuM7ujwvU6M3sgvL7RzDrLrt0Zpm83s2vDtHoze9LMnjWzLWb2F9WoZy1EXUyN6cYz5tWCfSISJ5MOEGaWBL4EXAcsA24ys2XDst0CHHH384HPA58Jyy4j2F1uObAK+HJ4vwHgne7+JuASYJWZvXWyda2F/lw/dck60on0GfNq21ERiZNqtCBWAt3u/rK7Z4G1wOpheVYD94fHDwJXmZmF6WvdfcDddwDdwEoPRN+S6fA1I0dux7JQX0S7yolInFQjQCwAdped7wnTKuZx9zxwDGgdrayZJc3sGeAA8Ii7b6z0w83sVjPrMrOunp6eyf82VTaWzYIiGoMQkTiJ7SC1uxfc/RJgIbDSzC4eId+97r7C3Ve0t7dPax3HYqwruUJZF5NaECISA9UIEHuBRWXnC8O0innMLAXMBg6Npay7HwV+RDBGMeOMp4upNEitMQgRiYFqBIhNwFIzW2JmGYJB5/XD8qwHbg6Prwce9eBpsPXAjeEspyXAUuBJM2s3s7MAzKwBuAZ4vgp1nXZj2U0uEs10UgtCROIgNdkbuHvezG4HHgKSwH3uvsXM7ga63H098DXgm2bWDRwmCCKE+dYBW4E8cJu7F8xsHnB/OKMpAaxz9+9Ntq610JvrZUl6yZjyphNpGlINGoMQkViYdIAAcPcNwIZhaXeVHZ8Cbhih7BpgzbC0fwPeXI261dp4BqlBe0KISHzEdpD69WI8g9QQLtinMQgRiQEFiCmUK+YYKAyoBSEiM5ICxBQaz1LfkeZMs8YgRCQWFCCm0HiW+o40p5s5kdWuciJSewoQU2g8S31Hoj0hRERqTQFiCo1nqe9IS6ZFYxAiEgsKEFMomo3UlBl/C0K7yolIrSlATKG+fNjFlBrfGETRi9pVTkRqTgFiCvVlwy6mzNi7mLTkt4jEhQLEFJrIIHVLpgVQgBCR2lOAmEJRgGhMnXm70UipBaGnqUWkxhQgplBvrpeGVAPJRHLMZbQvtYjEhQLEFBrvQn0wOF6hZyFEpNYUIKbQeBfqA20aJCLxoQAxhSbSgtAsJhGJCwWIKaQAISIzWVUChJmtMrPtZtZtZndUuF5nZg+E1zeaWWfZtTvD9O1mdm2YtsjMfmRmW81si5l9tBr1nG7j2Y86kkqkgl3lshqDEJHamnSACLcF/RJwHbAMuMnMlg3LdgtwxN3PBz4PfCYsu4xg+9HlwCrgy+H98sAn3H0Z8Fbgtgr3jL2JtCAg3DRILQgRqbFqtCBWAt3u/rK7Z4G1wOpheVYD94fHDwJXmZmF6WvdfcDddwDdwEp33+fuvwRw9xPANmBBFeo6rSYaILRpkIjEQTUCxAJgd9n5Hk7/Mi/lcfc8cAxoHUvZsDvqzcDGSj/czG41sy4z6+rp6ZnQL/DZh57nui88NqGyo+nN9Y57FhNoRVcRiYdYD1KbWTPwj8DH3P14pTzufq+7r3D3Fe3t7RP6OclEgu2vHWcgX5hEbYfKFrLki/kJtyA0BiEitVaNALEXWFR2vjBMq5jHzFLAbODQaGXNLE0QHL7l7v9UhXqOaElbI0WH3Yert4LqRHaTi2gMQkTioBoBYhOw1MyWmFmGYNB5/bA864Gbw+PrgUc92PBgPXBjOMtpCbAUeDIcn/gasM3dP1eFOo6qozX4Et91qHp/tU9kob6IxiBEJA5Sk72Bu+fN7HbgISAJ3OfuW8zsbqDL3dcTfNl/08y6gcMEQYQw3zpgK8HMpdvcvWBmbwM+CDxnZs+EP+rP3H3DZOtbSWcYIHYe6q/aPSeym1ykJdOiLiYRqblJBwiA8It7w7C0u8qOTwE3jFB2DbBmWNrPAKtG3cbi7MY0s+pT7DxYvS/liewmF4laEO5O0JgSEZl+sR6kni5mRmdbEzur2MXUnw9aI+PZTS7SnG7G8dI9RERqQQEi1NHaxK4qdjFNqgWR0Z4QIlJ7ChChJa2N7DnSTzZfrMr9JrIfdaQlHewqpyW/RaSWFCBCHa1NFB32HKlOK2Ii+1FHoplPJ3InqlIXEZGJUIAIdbYF24JWq5upN9eLYTSkGsZdtrRpkGYyiUgNKUCEoqmuO6o0k6kv10djupGEjf8j1rajIhIHChChOU0ZWupSVXtYbqIL9cFggNAYhIjUkgJEyMzoaGus2sNykwkQ0SymE1mNQYhI7ShAlOlsrd6zEBPZjzoSzXxSC0JEakkBokxnaxN7jpwkV5j8VNeJ7CYXSSaSNKYaNQYhIjWlAFGmo7WRQtHZe2Tyq7pOposJtKKriNSeAkSZJW3hTKYqdDNNNkA0ZZr0JLWI1FRVFut7vSgt+32wDy6c2D2eeOkgP3/p0KQDREu6RWMQIlJTChBl2pozNGWSk5rJ9Pe/2MWG5/Yxe9nEB6lBe0KISO2pi6mMmdExyZlMm/ceB8tR9MLkxiAyzepiEpGaqkqAMLNVZrbdzLrN7I4K1+vM7IHw+kYz6yy7dmeYvt3Mri1Lv8/MDpjZ5mrUcayWtE18Vddj/TleOdxPQ10egITXTbgeakGISK1NOkCYWRL4EnAdsAy4ycyWDct2C3DE3c8HPg98Jiy7jGB3ueXAKuDL4f0Avh6mTauO1kZ2H+4nP4Gprlv2HQPgw287Nzjfk51wPZrTzRqDEJGaqkYLYiXQ7e4vu3sWWAusHpZnNXB/ePwgcFW47/RqYK27D7j7DqA7vB/u/lOC7UmnVWdrE/mis/fo+Ke6bn31OAD/7sJZADz+4gmKRT89Y7EID/05vDZy46g5EwSIoldn+XERkfGqRoBYAOwuO98TplXM4+554BjQOsay06qzbeL7U2/ee4xzZ9WTTgcthwPHjMe6D56e8cBW+PkX4QefGvFepV3lctpVTkRqY8YPUpvZrWbWZWZdPT09k75fZ2u07Pf4u3c2v3qcixfMKg0uz65r4Zs/33l6xl1PBO/dj8DB7or30oquIlJr1QgQe4FFZecLw7SKecwsBcwGDo2x7Kjc/V53X+HuK9rb28dZ9dO1t9TRmEmOe9nv/myel3p6WT5/dmk3uff8eic/fP4Auw8PawXsehwa2yCZgSfvrXi/aME+jUOISK1UI0BsApaa2RIzyxAMOq8flmc9cHN4fD3wqLt7mH5jOMtpCbAUeLIKdZqwaKrreGcybdt3Ane4eMHs0kY/v/uW8zHg20++MpjRPWhBnH8VLP8deOZbcOrYafeLWhBa0VVEamXSASIcU7gdeAjYBqxz9y1mdreZvS/M9jWg1cy6gY8Dd4RltwDrgK3AvwK3uXsBwMz+Afg5cKGZ7TGzWyZb17HqbG0c97MQW14NvuQvXjCr1II4r7WVa5bN5YFNuzmVKwQZD70EfQeg4wq47COQ7YVnvn3a/bQnhIjUWlWepHb3DcCGYWl3lR2fAm4YoewaYE2F9JuqUbeJ6Ght4gfb9lMoOsmEjanM5r3HaG3KcO6senqzvSQsQUOqgQ++tZOHtuznXzbv47ffvDDoXgLouBLalsKiy2Dj/4SVH4HEYLzWGISI1NqMH6SeCkvaGskVnFfHMdV1897jLJs/CzMrrcNkZlx5fivntTfxjZ/vCjLuegKa2qH1/OD8so/AkR3w4sND7lfal1otCBGpEQWICqJF+8bazTSQL/DC/hNcvGA2MHQlVzPj9y/r4OlXjrJ577EgQHRcARa2TC56H7TMh43/Y8g9o/IagxCRWlGAqKCzdXzPQry4v5d80bl4/mCAKF+o7z9cupCGdJL/85ONcOyVoHspkkzDb9wCL/8IDjxfSm5MNZbuJSJSCwoQFcydVUd9OsHOMU513bx3cIAagnGDxnRj6frshjTvf/MCDj//4yCh44qhN7j0w5Csgyf/ZykpmUhqPSYRqSkFiArMjM7WpjE/LLf51WO01KdYPCcICv25/tOW+v7gWzt4c3ErA6kWOGfYUlVNbfDrN8Cza+HkkcHktDYNEpHaUYAYQUdr45i7mDbvPc6yecEANVTej3rZ/Fn8Zt2LPOUXUqz0sV/2Ecj1wy+/WUrStqMiUksKECPobGvilUP9FCottlcmXyiybd/x0gA1jLDdaO8BFhT28ONTS/lZpfWZ5r0xGJt48n9BMXhmIlqwT0SkFhQgRtDZ2kS2UGTfsdGnur58sI+BfLE0/gCnD1IDpfWXttf/+uCU1+Eu+0gwiL39XwC1IESkthQgRtBRWrRv9G6m0gB1OIPJ3enL9Q0ZpA5u9ASkG3nTinfw6PP72XOkwn0vfDfMXkTxF1/hJy/0sLOnwIs9B/nWxl3sP35q8r+UiMg4KECMIJrqeqZF+zbvPU59OsF57UGL4WT+JI5XbkEsWskHLj8PgG9vfGXI5cN9Wf7xmdf4Tuo6Ert+xv/3dw+y51CRU4U+/vw7m7nsr37I6i/+jC8++iLPv3acYCkrEZGpU5WlNl6Pzp1VT10qccaZTJtfPcZF82aVluSIuoSGjEGcPAL7N8O//zMWnNXA1RcF6zO975L5/GR7Dz/cdoCuXYcpOixtuYJ32/3cd9FTfOPCi1j3wjN88T+2suvVNh7Zup97Hn6Bex5+gUVzgvtcc9FcfmPJHNJJxXoRqS4FiBEkEnbGmUzForPt1eO8/82DexxFg8pDAsQrGwEvPf/wwcs7eHjrflb9zWMALJs3i9vfuZSrLzqHi+fPJvH9HzP/2bV84F238eM9P+S/bvxDPnbpx/jOOz5Ez4kBfvj8AX6wdT/f3vgKf/f4TmbVp/itX5/H9Zcu5NKOs0uzqeg7GLRcdj0evI7vg/YLg2m2c5fBOcvhnIugfhancgUe2RqsGdXaVMeV57dy+XltzG5MV/eDFZEZQwFiFB2tTaM+LPfK4X5ODORPG6AGhnYx7Xo82PthwaUAXPmGNv7k6gs4uynNVRfNZcFZDUNvvPIj8NTXWfLij1j33nXc9fhd3NN1D137u/jLK/+Sm1Yu5qaVi+nP5nnsxYM8tOU11j/7Kj/e9Azvmb2D98/Zxa8NPEfq8AvB/VINsOg3YN6boOeF4HmLsiU8Dqfn8Wx2PrsKCzm77jyez7Xz/V/M4Yi1cPH8s7ji/Fbedn4bKzrm0JBJIiK/GhQgRrGkrYmfvNBDsegkKqzqujlc4nv5/MEprlEX05BB6l1PBMEhHQSCRML46NVLR/7Bc5fBkrfDpq8y64o/4vPv+Dzffv7b3NN1Dzf8nxv47G9+ljfNWUbjwc1c2/8U16af4p45T5A4uhMG4MSrDfyseAH7W29hwZuuYsXl72TAsuw5sYfFsxZz+Ljxg5938cJzG2nt6+Zi381b6vfxjuwzWKEQjEzVQy5Rz/6j7bz887PZ/Xgbm6yddGsH8xZfwILFb6A/0cDRQj19eaN3IE//QIG+bJ6+gTx92QL9A3kyqQSzG9LMqk8zqyHNrPoUsxvLz9M016eoSyXIpBJkksGr0uctItNLAWIUHa2NZPNFXjt+ivnD/8onGKBOJ40L5raU0k5rQWT7YN8zcOVHx/fDL/tDWHsTPP89bNn7+b25l/OmpR/mT1/8Fh/+/u/zsaMn+NDRIxhAYxuJxW8Npsl2XMGh1Hl0Pb2PB3+5g4NPPEvDtm+RaNpGkTwAxdxsigNzmXduB1d2vJW2i/4vWtovwCwFB1+EIzvh2G7SR3ez8NgrzDvyCoUjT5MZOAJHCV7/NljVk56hlwb6vJ7+RCMnrYmBRAMDySb6qeNEPsXxQpoT+RR7qKObDKfIcMoznAyPBzzNABkGSDNAmmIiQzFZB6l6SNaTTKepSyWoSyeoSyVLAaUuNXhel06QSSaDQBNeyyQTpJNGJjWYnkkG19LhtXQpX3ieDPKVn6eTiTEv/S7yeqEAMYrSon0H+yoGiC2vHuPCc1vIpAYHiE8LEHs2QTF/+vpLZ3LBtXBWB3z/T+F7H4eTh7kYWJdu4JPzF3HP2dDVeSl/eflfMPuc5aXVYYtepGf/U/S2fB/reJiG3AkyzKb/yOXk+hbTfvYJ5p9zjEJqH3t6f8p39zzCd/cEP3Je0zzecNYbaGtoozndzKxzF9G8+CKa0820ZFposTTN2T4SRw8xcLCH2Z5jtmepL/ZzdqGPtlwfNnACSq8DkDsJdgroB8uP7zMAKAavQi5J3tLkLU2ONFlS5CxN1tMMkGLAg9cpTwXBxpNBHk+RJcUpUhwnRS5My5EiR5IcKfIEefOePC09F6YXSJC3FCTSwQKLiRQk01giCckMlkxiifA9mcYSaVJhkEkljFTZezphJKPjZHAcBaDgWoJUmJ4KX8mwfJSWHHKcGJIWpSeid7PgfjY0TzIxNC1Rdp4ovTM4piW/cqoSIMxsFfAFIAl81d0/Pex6HfAN4FKCvag/4O47w2t3ArcABeCP3f2hsdxzOnS2Da7qesX5Q6+5O1tePc41F80dkh4FiFIX064nwBLBxkDjkUjCO/8rPPG3wVPWCy6FBSuYdc5FfC6RGuxyeuzj/PXb/5qmdBPfe/l7bNixgdf6XqMh1cDVi6/mPee9h5XzVtI34PScOMUb2ptL/4cvFAvs6d1D99FuXjr6Et1Hu9lxbAcvHHmB3mwv/fmxLTVSl6yjPlVPfbKehsYG6mc1U59sK6VlkhnqU/VkLEWdJYMXRgajHiPjThrIOGS8SKbopL1AplgkUyyQKRTIFHOkC3nSxTypQp66Yp7mfJZ0IUcqn8WKWchnIX8KiifxQhbyA+F7DopZKGSxQhbz4vj+LSpx4AzxrkgiCCykKJCkYMF5gSR5D9+jPB4ee6KUViBJwaPjBHmSpXsG5wkGSFAM8xTDPNFx9F7EBo/dhl23EY7Dc0/giQROEhIGJPBEErMEbkG6JSw8T0IigRFcs0Qi+G/fElj4isqaWZC3lC8ZpFkCSwTHiUR0n/A8uldisEwi/NmWSIKBWVCfIG9wPZmwsDwkbDDoJcrSrJQ29jzl58ZgGRtyjzCNKC0qF5QJ3oNuZyP6O28wPSpbnj8yPG3RnEaa66r7N/+k72ZmSeBLwDXAHmCTma13961l2W4Bjrj7+WZ2I/AZ4ANmtoxgD+vlwHzgB2Z2QVjmTPeccvNm1ZMZYarrvmOnONyXHTJADWUtiHDDH3Y9EQwO17UMv8WZvfGG4DWMAb930e9xSfslfOInn+BD//IhHCdpSa6YfwV/8pY/4R2L3jFsRdlgVdlyyUSSjlkddMzq4KrFV532cwrFAr25Xk5kTwy+Z3vpzQWvgfwAJ/MnOVk4yan8qdIrOj+ZP8mxgWMMFAYGX/ngPVvMjv/zGEUqkSJdnw7eE2lSVk8qkTr9ZSlSliSVSJAkQdISpDCSliAJJEmQMki6kcRIBl+B4TVIuJMK35NA0j08dhIOSS+SwAfTi0XMi0G6OwkvBi+GXrNisXTNikXMC1ixSNqL1BULUMyT8CyJQiG45kUSxQLmjhULYdlCeJ8CiTDNKJIoOkkvYBQJv+KDLx0Pv5zC/6YI0xNhevRdFFz3Un7CsqV8VYi3U6nowW/upU9g6LmXXlRIG7wW/KsxmOZnLlN+zGnpw68PzRPdEwjDNRV+SvDbFIHnr/k0K/7du6v62VUj3KwEut39ZQAzWwusJthnOrIa+FR4/CDwRQv+jF0NrHX3AWBHuGf1yjDfme5ZNQ899v/y9L4nK157+7xe9ryS4NPrGoO/hs69GOpaeOVQH3VzD/B0/yb2Pllfyv/sgWdJWYpMIgP5gaCL6Tf+01RUm+Vty1n33nV8ffPXaWto49rOa2ltaK3a/ZOJJLPrZjO7bvaZM49T0YtkC9lS4MgWsmSLWXKFHLlirnSeLQRp2WKWXDFHrpAjX8wHx+GrdF4YPM97vpSeL+aHvjxPvlhgwLMUigUKXiDv+cHjYr70XvQiBS+UrhWKBYpeJO8T6C4bDyOISGPKGI+eYiP8a7f0V60R/W/pWvgX8WCJodejAuXnVsrpDC3NkDzl7wzJP+zdHR+lrAPmPux+5b9nlNErp0fHZdejn+els7ILQ/hpiUWcPEGDtWDRcfBewCmGP/iz9fsr1HZyqvFf1gJgd9n5HmB4f0opj7vnzewY0Bqm/2JY2eihgjPdEwAzuxW4FWDx4sUT+gWee+0p1vftqHyxIfjHerov+A+Lvh1Q18xArkh6doFf7E/DgaFFVs5bGTSXX3066PIY7/jDOMzKzOKP3/LHU3b/qZKwRNAFlao/c+aYKnqxFDiiQDLkPQwmRYoUi2E6RdydgheGvEflnOC46EG+IsXSeZQW5cMpXXe8dJ/oHu5eSi+lReeV0iq9h3mAitcqlQOC+pWXCetbKd2HfJEO3qs8X+l62f3L85Qbnl4pX/k9R7o20s8ty1jxfsPvPRJ3H9P4ToJE5dZw1CIOj5d3XjOmnzse8fjTYxLc/V7gXoAVK1ZMaP2JP73hu/zpCNf+8ntb+fuNu9j6F6tIbP0nePAP4OpPcUv329h9rJ+H/+A3R77xrseD98WXT6RaEnMJS5BIJkijhwnl9aka6zPsBRaVnS8M0yrmMbMUMJtgsHqksmO557ToaGviVK7I/hOnYPnvwLLV8KO/on/P5iHPP1S064ngqeXGOdNTWRGRKqpGgNgELDWzJWaWIRh0Xj8sz3rg5vD4euBRD9ps64EbzazOzJYAS4Enx3jPabGkNNW1P5g28O7PUczM4s7sF7j43NOnvpYU8sESG1PYvSQiMpUmHSDcPQ/cDjwEbAPWufsWM7vbzN4XZvsa0BoOQn8cuCMsuwVYRzD4/K/Abe5eGOmek63rRAwu+x3OZGpqY+uln+SNiR1cc+SBkQvufy5YzkIBQkRmqKqMQbj7BmDDsLS7yo5PAafP1wyurQHWjOWetTD/rAYyyQQ7yqa6/iR5BS8XLue9//a38NbfCWY2DRduEMRiBQgRmZm0RvQZJBPGojkN7Do4+NDY5r3H+GrLH2INZ8N3/wsUcqcX3PUEzDkPZs2bxtqKiFSPAsQYdLY2sbOsBbHl1eMsWrgI3vs38Npz8Nh/G1qgWAwChLqXRGQGU4AYg47WJnYd6sfdOdaf45XD/SyfPwt+7d3wxg/ATz8L+54dLHBwO5w8DB1X1q7SIiKTpAAxBp1tjZzMFThwYoAt+4buQc2qT0NjG3znD4O1gGDw+Qe1IERkBlOAGIPyVV237D0OELQgIHjG4b1fgANb4Kd/HaTtegJmLQhWYxURmaEUIMagFCAO9bHl1WPMn11Pa3PdYIYLV8ElvwePfQ72/nJw/EHLJIvIDKYAMQbzz6onlTB2Hupn86vHWb6gwhPU1/4VNM+FBz4IJ/ape0lEZjwFiDFIJRMsntPItn3Heamnd7B7qVzDWfC+/w7Hw913NEAtIjOcAsQYdbQ28nj3QdzLBqiHW3p1sLT32Z3QdkHlPCIiM8SMX811unS0NvGj7T0AXFypiynyW/cEW4xq/EFEZji1IMZoSbj9aFtzhrmz6kbOaBbsWSwiMsMpQIxRtGjf8vmztYm7iPxKUIAYo2iq6/A9qEVEXq80BjFGi+c08sfvPJ//cOnCWldFRGRaKECMUSJhfPxdF9a6GiIi00ZdTCIiUtGkAoSZzTGzR8zsxfD97BHy3RzmedHMbi5Lv9TMnjOzbjP7WwtHf83sBjPbYmZFM1sxmTqKiMjETLYFcQfwQ3dfCvwwPB/CzOYAnwQuA1YCnywLJF8B/jPBXtRLgVVh+mbgd4CfTrJ+IiIyQZMNEKuB+8Pj+4H3V8hzLfCIux929yPAI8AqM5sHzHL3X7i7A9+Iyrv7NnffPsm6iYjIJEw2QMx1933h8WvA3Ap5FgC7y873hGkLwuPh6eNiZreaWZeZdfX09Iy3uIiIjOCMs5jM7AfAuRUu/Xn5ibu7mXm1KjZW7n4vcC/AihUrpv3ni4i8Xp0xQLj71SNdM7P9ZjbP3feFXUYHKmTbC7yj7Hwh8OMwfeGw9L1jqLOIiEyDyXYxrQeiWUk3A/9cIc9DwLvM7OxwcPpdwENh19RxM3trOHvpQyOUFxGRGrBgfHiChc1agXXAYmAX8Lvufjicmvpf3P0/hfn+APizsNgad/+7MH0F8HWgAfgX4I/CrqrfBv470A4cBZ5x92vHUJ+esB4T0QYcnGDZOJjJ9Z/JdYeZXf+ZXHdQ/aulw93bhydOKkC8nphZl7vP2GcuZnL9Z3LdYWbXfybXHVT/qaYnqUVEpCIFCBERqUgBYtC9ta7AJM3k+s/kusPMrv9Mrjuo/lNKYxAiIlKRWhAiIlKRAoSIiFSkAAGY2Soz2x4uO37airRxZmY7wyXTnzGzrlrX50zM7D4zO2Bmm8vSxrRsfByMUP9Pmdne8N/gGTP7rVrWcSRmtsjMfmRmW8Pl9D8apsf+8x+l7jPls683syfN7Nmw/n8Rpi8xs43hd88DZpapdV3L/cqPQZhZEngBuIZgwcBNwE3uvrWmFRsjM9sJrHD3ODxsc0Zm9nagF/iGu18cpv01cNjdPx0G6LPd/f+pZT1HMkL9PwX0uvs9tazbmYTL4cxz91+aWQvwFMEKyh8m5p//KHX/XWbGZ29Ak7v3mlka+BnwUeDjwD+5+1oz+x/As+7+lVrWtZxaEMEeFd3u/rK7Z4G1BMuYyxRw958Ch4clj2XZ+FgYof4zgrvvc/dfhscngG0EKyjH/vMfpe4zggd6w9N0+HLgncCDYXrsPnsFiJGXI58pHHjYzJ4ys1trXZkJGsuy8XF3u5n9W9gFFbsumuHMrBN4M7CRGfb5D6s7zJDP3sySZvYMwaKmjwAvAUfdPR9mid13jwLEzPc2d38LcB1wW9gFMmOFm0fNtH7PrwBvAC4B9gH/raa1OQMzawb+EfiYux8vvxb3z79C3WfMZ+/uBXe/hGDl6pXAr9W2RmemABEsMb6o7HxGLTvu7nvD9wPAdwj+w5tp9od9zFFfc6Vl42PL3feH/+cvAv+LGP8bhP3f/wh8y93/KUyeEZ9/pbrPpM8+4u5HgR8BlwNnmVm07ULsvnsUIIJB6aXhbIIMcCPBMuaxZ2ZN4YAdZtZEsJT65tFLxdJYlo2PrejLNfTbxPTfIBwo/Rqwzd0/V3Yp9p//SHWfQZ99u5mdFR43EEyK2UYQKK4Ps8Xus/+Vn8UEEE6N+xsgCdzn7mtqW6OxMbPzCFoNEGz+9O24193M/oFgA6k2YD/wSeC7VFg2vkZVHNUI9X8HQReHAzuBj5T16ceGmb0NeAx4DiiGyX9G0Jcf689/lLrfxMz47N9IMAidJPjDfJ273x3+f3gtMAd4Gvh9dx+oXU2HUoAQEZGK1MUkIiIVKUCIiEhFChAiIlKRAoSIiFSkACEiIhUpQIiISEUKECIiUtH/D+GBkw384zo4AAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# check pointwise convergence in the radial dir\n",
    "ti=1;yi=13;xi=10;\n",
    "\n",
    "#print(p[yi]**2+q[xi]**2)\n",
    "\n",
    "plt.plot(ReJnz01[ti,:,yi,xi])\n",
    "plt.plot(4*ReJnz12[ti,:,yi,xi])\n",
    "plt.plot(4*4*ReJnz23[ti,:,yi,xi])\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f38eb516278>]"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# angular pointwise convergence\n",
    "\n",
    "plt.plot(ReWn01[5,5,:,15])\n",
    "plt.plot(4*ReWn12[5,5,:,15])\n",
    "plt.plot(4*4*ReWn23[5,5,:,15])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f39c51e5eb8>]"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(ReWn01[5,5,:,15])\n",
    "plt.plot(4*ReWn12[5,5,:,15])\n",
    "plt.plot(4*4*ReWn23[5,5,:,15])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "Rwt = 1 # worldtube radius;\n",
    "\n",
    "invr = abs((1-z)/(Rwt*z))\n",
    "dzdr = - (1-z)**2/Rwt\n",
    "\n",
    "ReInVarn01 = invr*ReJn01 + dzdr*ReJnz01\n",
    "ReInVarn12 = invr*ReJn12 + dzdr*ReJnz12\n",
    "ReInVarn23 = invr*ReJn23 + dzdr*ReJnz23\n",
    "\n",
    "ImInVarn01 = invr*ImJn01 + dzdr*ImJnz01\n",
    "ImInVarn12 = invr*ImJn12 + dzdr*ImJnz12\n",
    "ImInVarn23 = invr*ImJn23 + dzdr*ImJnz23\n",
    "\n",
    "ReInVars01 = invr*ReJs01 + dzdr*ReJsz01\n",
    "ReInVars12 = invr*ReJs12 + dzdr*ReJsz12\n",
    "ReInVars23 = invr*ReJs23 + dzdr*ReJsz23\n",
    "\n",
    "ImInVars01 = invr*ImJs01 + dzdr*ImJsz01\n",
    "ImInVars12 = invr*ImJs12 + dzdr*ImJsz12\n",
    "ImInVars23 = invr*ImJs23 + dzdr*ImJsz23"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f38ea928e80>]"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# if we change zi for the null sum then we lose convergence more with the resol-3, if we start from zi=<4\n",
    "# \n",
    "zi = 4;\n",
    "NullSum01_t = np.sum(hx*hy*hz*(\n",
    "    ReInVarn01[:,zi:,:,:]**2 + ImInVarn01[:,zi:,:,:]**2 +\n",
    "    ReInVars01[:,zi:,:,:]**2 + ImInVars01[:,zi:,:,:]**2\n",
    "    ),axis=(1,2,3))[:]\n",
    "NullSum12_t = np.sum(hx*hy*hz*(\n",
    "    ReInVarn12[:,zi:,:,:]**2 + ImInVarn12[:,zi:,:,:]**2 +\n",
    "    ReInVars12[:,zi:,:,:]**2 + ImInVars12[:,zi:,:,:]**2\n",
    "    ),axis=(1,2,3))[:]\n",
    "NullSum23_t = np.sum(hx*hy*hz*(\n",
    "    ReInVarn23[:,zi:,:,:]**2 + ImInVarn23[:,zi:,:,:]**2 +\n",
    "    ReInVars23[:,zi:,:,:]**2 + ImInVars23[:,zi:,:,:]**2\n",
    "),axis=(1,2,3))[:]\n",
    "\n",
    "plt.plot(t[:],NullSum01_t)\n",
    "plt.plot(t[:],16*NullSum12_t)\n",
    "plt.plot(t[:],16*16*NullSum23_t)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "# define a function to do the sum in time and get the max and the location of the max,\n",
    "# in the radial dir for each time\n",
    "\n",
    "def TimeSum(f,t,z):\n",
    "\n",
    "    t_slice = np.zeros(len(t))\n",
    "    max_index_list = np.zeros(len(t))\n",
    "\n",
    "    z_slice = np.zeros(len(z))\n",
    "\n",
    "    ff = np.sum(hx*hy*f, axis=(2,3))\n",
    "\n",
    "    for i in range(0,len(t)):\n",
    "        z_slice += ht*ff[i,:]\n",
    "        maxval = np.amax(z_slice)\n",
    "        t_slice[i] = maxval\n",
    "        maxpos = np.where(z_slice == maxval)\n",
    "        max_index_list[i] = maxpos[0][0] \n",
    "\n",
    "    return t_slice, max_index_list"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[23. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28.\n",
      " 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28.\n",
      " 28. 28. 28. 28. 28.]\n",
      "[20. 22. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28.\n",
      " 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28.\n",
      " 28. 28. 28. 28. 28.]\n",
      "[16. 16. 22. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28.\n",
      " 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28. 28.\n",
      " 28. 28. 28. 28. 28.]\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f38ea86a4a8>]"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# sums of outgoing vars that are involved in time sums\n",
    "zi = 4;\n",
    "out_funcs_01 = ReBn01[:,zi:,:,:]**2  + ReBny01[:,zi:,:,:]**2 +\\\n",
    "ReBnx01[:,zi:,:,:]**2 + ReWn01[:,zi:,:,:]**2 + ReQn01[:,zi:,:,:]**2 +\\\n",
    "ReUn01[:,zi:,:,:]**2  + ImUn01[:,zi:,:,:]**2 +\\\n",
    "ReUny01[:,zi:,:,:]**2 + ImUny01[:,zi:,:,:]**2 +\\\n",
    "ReUnx01[:,zi:,:,:]**2 + ImUnx01[:,zi:,:,:]**2 +\\\n",
    "ReBs01[:,zi:,:,:]**2  + ReBsy01[:,zi:,:,:]**2 +\\\n",
    "ReBsx01[:,zi:,:,:]**2 + ReWs01[:,zi:,:,:]**2 + ReQs01[:,zi:,:,:]**2 +\\\n",
    "ReUs01[:,zi:,:,:]**2  + ImUs01[:,zi:,:,:]**2 +\\\n",
    "ReUsy01[:,zi:,:,:]**2 + ImUsy01[:,zi:,:,:]**2 +\\\n",
    "ReUsx01[:,zi:,:,:]**2 + ImUsx01[:,zi:,:,:]**2 +\\\n",
    "invr**2*(ReJn01[:,zi:,:,:]**2 + ImJn01[:,zi:,:,:]**2 + ReJs01[:,zi:,:,:]**2 + ImJs01[:,zi:,:,:]**2) +\\\n",
    "ReJny01[:,zi:,:,:]**2 + ImJny01[:,zi:,:,:]**2 + ReJnx01[:,zi:,:,:]**2 + ImJnx01[:,zi:,:,:]**2 +\\\n",
    "ReJsy01[:,zi:,:,:]**2 + ImJsy01[:,zi:,:,:]**2 + ReJsx01[:,zi:,:,:]**2 + ImJsx01[:,zi:,:,:]**2\n",
    "\n",
    "out_funcs_12 = ReBn12[:,zi:,:,:]**2  + ReBny12[:,zi:,:,:]**2 +\\\n",
    "ReBnx12[:,zi:,:,:]**2 + ReWn12[:,zi:,:,:]**2 + ReQn12[:,zi:,:,:]**2 +\\\n",
    "ReUn12[:,zi:,:,:]**2  + ImUn12[:,zi:,:,:]**2 +\\\n",
    "ReUny12[:,zi:,:,:]**2 + ImUny12[:,zi:,:,:]**2 +\\\n",
    "ReUnx12[:,zi:,:,:]**2 + ImUnx12[:,zi:,:,:]**2 +\\\n",
    "ReBs12[:,zi:,:,:]**2  + ReBsy12[:,zi:,:,:]**2 +\\\n",
    "ReBsx12[:,zi:,:,:]**2 + ReWs12[:,zi:,:,:]**2 + ReQs12[:,zi:,:,:]**2 +\\\n",
    "ReUs12[:,zi:,:,:]**2  + ImUs12[:,zi:,:,:]**2 +\\\n",
    "ReUsy12[:,zi:,:,:]**2 + ImUsy12[:,zi:,:,:]**2 +\\\n",
    "ReUsx12[:,zi:,:,:]**2 + ImUsx12[:,zi:,:,:]**2 +\\\n",
    "invr**2*(ReJn12[:,zi:,:,:]**2 + ImJn12[:,zi:,:,:]**2 + ReJs12[:,zi:,:,:]**2 + ImJs12[:,zi:,:,:]**2) +\\\n",
    "ReJny12[:,zi:,:,:]**2 + ImJny12[:,zi:,:,:]**2 + ReJnx12[:,zi:,:,:]**2 + ImJnx12[:,zi:,:,:]**2 +\\\n",
    "ReJsy12[:,zi:,:,:]**2 + ImJsy12[:,zi:,:,:]**2 + ReJsx12[:,zi:,:,:]**2 + ImJsx12[:,zi:,:,:]**2\n",
    "\n",
    "out_funcs_23 = ReBn23[:,zi:,:,:]**2  + ReBny23[:,zi:,:,:]**2 + ReBnx23[:,zi:,:,:]**2 +\\\n",
    "ReWn23[:,zi:,:,:]**2  + ReQn23[:,zi:,:,:]**2 +\\\n",
    "ReUn23[:,zi:,:,:]**2  + ImUn23[:,zi:,:,:]**2 +\\\n",
    "ReUny23[:,zi:,:,:]**2 + ImUny23[:,zi:,:,:]**2 +\\\n",
    "ReUnx23[:,zi:,:,:]**2 + ImUnx23[:,zi:,:,:]**2 +\\\n",
    "ReBs23[:,zi:,:,:]**2  + ReBsy23[:,zi:,:,:]**2 + ReBsx23[:,zi:,:,:]**2 +\\\n",
    "ReWs23[:,zi:,:,:]**2  + ReQs23[:,zi:,:,:]**2 +\\\n",
    "ReUs23[:,zi:,:,:]**2  + ImUs23[:,zi:,:,:]**2 +\\\n",
    "ReUsy23[:,zi:,:,:]**2 + ImUsy23[:,zi:,:,:]**2 +\\\n",
    "ReUsx23[:,zi:,:,:]**2 + ImUsx23[:,zi:,:,:]**2 +\\\n",
    "invr**2*(ReJn23[:,zi:,:,:]**2 + ImJn23[:,zi:,:,:]**2 + ReJs23[:,zi:,:,:]**2 + ImJs23[:,zi:,:,:]**2) +\\\n",
    "ReJny23[:,zi:,:,:]**2 + ImJny23[:,zi:,:,:]**2 + ReJnx23[:,zi:,:,:]**2 + ImJnx23[:,zi:,:,:]**2 +\\\n",
    "ReJsy23[:,zi:,:,:]**2 + ImJsy23[:,zi:,:,:]**2 + ReJsx23[:,zi:,:,:]**2 + ImJsx23[:,zi:,:,:]**2\n",
    "\n",
    "TimeSum_01_t, TimeSum_01_t_index = TimeSum(out_funcs_01, t, z[zi:])\n",
    "TimeSum_12_t, TimeSum_12_t_index = TimeSum(out_funcs_12, t, z[zi:])\n",
    "TimeSum_23_t, TimeSum_23_t_index = TimeSum(out_funcs_23, t, z[zi:])\n",
    "\n",
    "# this is the location of the max error\n",
    "# it is closer to the inner boundary\n",
    "# remember from above that we removed the first 3 points of the resol-0\n",
    "print(TimeSum_01_t_index)\n",
    "print(TimeSum_12_t_index)\n",
    "print(TimeSum_23_t_index)\n",
    "\n",
    "# rescaled time norm plots\n",
    "plt.plot(t[:],TimeSum_01_t)\n",
    "plt.plot(t[:],16*TimeSum_12_t)\n",
    "plt.plot(t[:],16*16*TimeSum_23_t)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[17.18953354 16.30861263 14.23290085  6.85978675 15.90437592 16.93119547\n",
      " 16.96876872 16.84881524 16.65475724 16.38225481 15.9445811  15.08983931\n",
      " 12.90426758 11.60978577 16.4516826  17.15704823 17.11542554 16.94558084\n",
      " 16.71778334 16.40664442 15.91089031 14.8984666  12.15369412 12.63050868\n",
      " 16.70649653 17.13953102 17.06136993 16.88475068 16.65059377 16.3221241\n",
      " 15.7745533  14.58467604 11.39124277 13.92723956 16.8970236  17.1563686\n",
      " 17.05062557 16.86151745 16.61078318 16.25104367 15.62996098]\n",
      "[14.21407774 12.12187054  9.34377787  5.56453031 13.77773625 15.88181234\n",
      " 15.65575859 15.14980596 14.57498635 13.89531782 12.98874974 11.57434317\n",
      "  9.13598997  8.41392767 14.5894713  15.97219455 15.67610622 15.13921476\n",
      " 14.5277114  13.79774925 12.80405368 11.20719423  8.48039045  9.28359529\n",
      " 15.1494644  15.93428614 15.554916   15.00847953 14.38955649 13.63386613\n",
      " 12.57022704 10.80372214  7.9760226  10.64951672 15.53243963 15.91933339\n",
      " 15.48457697 14.92009987 14.27671634 13.47522668 12.31822251]\n"
     ]
    }
   ],
   "source": [
    "# a manual check for time sums over a chosen radial position\n",
    "zii = 0; # now this is the index in the list from which we may have removed the first few points (see above)\n",
    "BD_t01 = np.sum(out_funcs_01[:,zii,:,:],axis=(1,2))\n",
    "BD_t12 = np.sum(out_funcs_12[:,zii,:,:],axis=(1,2))\n",
    "BD_t23 = np.sum(out_funcs_23[:,zii,:,:],axis=(1,2))\n",
    "\n",
    "# the perfect convergence should give 16 here for the following ratio (no sqrt yet)\n",
    "print(BD_t01/BD_t12)\n",
    "print(BD_t12/BD_t23)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f38ea807b00>]"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYAAAAD4CAYAAADlwTGnAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuNCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8QVMy6AAAACXBIWXMAAAsTAAALEwEAmpwYAAA74ElEQVR4nO3deVxU1f/H8ddhkU1lEwVZBGVxX1FJ03JNzdTK0iwzs6xvWVqZZaWVbVZWtpe5Z6bmkraopZZLbuC+oogoIAjIvjMz5/fH8DMzTFRgWD7Px4OHzMy5dz639L5nzjn3XKW1RgghRM1jZekChBBCWIYEgBBC1FASAEIIUUNJAAghRA0lASCEEDWUjaULuBb16tXT/v7+li5DCCGqjD179qRorT1Keq1KBYC/vz8RERGWLkMIIaoMpdSZK70mXUBCCFFDSQAIIUQNJQEghBA1lASAEELUUBIAQghRQ0kACCFEDSUBIIQQNZQEgBBCVGK7T6fy9eZT5bLvKnUhmBBC1BQZuUVMX3eM73fH4ufmyMibGuFYq2xP2RIAQghRiWit+flgAq//dJS03ELGdm/MhN5BZX7yBwkAIYSoNGJTc5my+jB/RibT2seZBQ93pEVD53J7PwkAIYSwMIPRxLy/Yvjw9xMoBVMHNmdUF3+srVS5vq8EgBBCWNDes2lM+fEwR85l0rtZfV4f3BJvF4cKeW8JACGEsIAL2QW8u+44yyLiaFDXji/vb0+/lp4oVb6f+i8lASCEEBXIaNJ8t+sMM9ZHklto5LHujXmqVxC17Sr+dCwBIIQQFWTPmVSm/HiEowmZdA105/VBLQisX8di9UgACCFEOUvOKmD62uOs2BuHl7M9n49oz4BWFdvdUxIJACGEKCdpOYXM2hrNgu0xFBlN/O/WJozrEYiTBbp7SlI5qhBCiGokI7eI2duimbvtNLlFRu5o3ZAJvYNo7FHb0qX9Q6kCQCnVD/gYsAZma62nX/a6HbAQ6ABcAIZprWOUUu7AcqAjMF9rPe6SbToA8wEH4FdgvNZa3/ARCSGEhWTkFTF322nmbjtNVoGB21t7Mb5XEMENrrOf32iAiLlwbh/c+WXZFkspAkApZQ18DvQB4oBwpdQarfXRS5qNAdK01oFKqeHAu8AwIB+YArQs/rnUl8CjwC7MAdAPWHtjhyOEEBUvPbeQb3ec4Zut0WTmG+jf0pPxvYNo6ln3+nd6eiusfQGSjkDALVCYC7Ucy65oSvcNoBMQpbWOBlBKLQEGA5cGwGDgteLflwOfKaWU1joH2KaUCrx0h0opL6Cu1npn8eOFwBAkAIQQVYTJpNkZfYEl4bGsO5JIocFEn+YNmNA76MaWb8iIg99egSOrwNkP7v0Wmt0B5TBgXJoA8AZiL3kcB3S+UhuttUEplQG4Ayn/sc+4y/bpXVJDpdRYYCyAn59fKcoVQojyk5SZzw974lgWEcuZC7nUtbdhRCc/hnfyvbFP/EX5sP1T2PoBoOHWl6Dr02BbflcFV/pBYK31LGAWQGhoqIwRCCEqVHaBgdjUXE4lZ/PjvnP8EZmE0aQJa+zGs32Cua2FJ/a21tf/BlpD5K+wbjKkn4Hmg6Hvm+BS/h94SxMA8YDvJY99ip8rqU2cUsoGcMY8GPxf+/S5yj6FEKJcaa3JzDeQmJHPuYw84tPyiE3LJS7V/Gdsai5puUUX29erbcfY7o25N9SXgHpON15A3B74fSqc2QYezeDBNdD4ln80yTPkcSr9FC3rXT6MeuNKEwDhQJBSKgDzSXo4MOKyNmuAUcAOYCiw6b9m9GitE5RSmUqpMMyDwA8Cn15H/UIIcVWpOYXsPZPGofgMzqXnkZCRT0KG+c/cQuM/2tpaK3xcHfFxdaBlKy98XR3xdXPAz82RZl51sbUugxsppkbDxmnmfn4nDxgwAzo8BNa2F5sUmYpYdXIVXx34CoPJwPqh63GwKdvuoKsGQHGf/jhgPeZpoHO11keUUtOACK31GmAO8K1SKgpIxRwSACilYoC6QC2l1BCgb/EMoif4exroWmQAWAhRBowmzcmkLPacSWPvmXT2nk3jdEoOAFYK6texx9PZnhDPOtwSXB8vZ/Pjhi72eDk70KCuffktw5yTApvfM0/ttLaFW16ALk+B3d/TRLXW/HbmNz7d9ylnMs/Q1qMtz3R4psxP/gCqKk29Dw0N1REREZYuQwhRyRiMJv6ITGZZRCw7Tl0gu8AAQL3atWjn50p7P1c6NHKllbczDrVuoL/+ehXmws4vYNtMKMqF9g/CrS9CHc9/NNtxbgcz987k6IWjBLoEMr79eG7xueWGloxQSu3RWoeW9FqlHwQWQogriU3NZWl4LD/sieV8ZgH169gxuG1DQv3NJ30/N0fLrreTmwrhc2D315CTDE0HQq9XwSP4H82OXDjCzD0z2ZmwEy8nL97s+iYDGw/E2qp8w0oCQAhRpRQaTPx2NJElu2PZFpWClYJbQ+rzxmBfejatj01Z9NHfqLQY2PEF7PvW/Ik/qC90ew78wv7RbO/5vcw5PIctcVtwsXNhUsdJDAsZRi3rWhVSpgSAEKJKKDAYmfdXDN9sieZCTiHeLg480zuYezv64OVcMXfQuqpz++CvT+Doj6CsodU95j7+Bs0vNtFaszV+K7MPzWZf0j5c7VwZ13Yc9ze7n9q1KnatIAkAIUSlprVm3eFE3l57jNjUPHqEeDCqiz/dgjzK/Z65pVKQDSfWwZ75ELMV7OrCTeMg7H9Qt+HFZgaTgfUx65lzeA4n007i5eTF5E6TuTPoznIZ4C0NCQAhRKV1OD6DaT8fZffpVEIa1GHRmM7cHFTP0mVBUR6c/B2OrITIdWDIg7re0GeaeTqn/d9LQaTnp/PL6V/49ui3xGfH08S5CW/f/Db9Avpha2V75feoABIAQohKJykzn/fXR7J8bxxujrV4686WDAv1tWz/vqEQov+Awyvh+C9QmAWO7tB2BLS8C/xuguJBW6PJyPZz21kVtYo/Y/+kyFREa4/WTOo4iVt9b8VKVYJxCiQAhBCVSJHRxKwt0Xz+RxRFRhNjuzXmyZ6B1LUv50/KWpvn6GfEQuY5yEqAzHjz7xd/4sGQb/5032IwtLjLvEqn9d+n0ZiMGH6M+pGfTv1EUl4SLnYuDAsZxpDAIYS4hZTvMVwHCQAhRKUQlZTFM0sPcCg+g9taNOClAc1o5F4Gyy38v6J8OH/YPEMn/Qykx0L6WfNJPz3W3I1zKSsbqNPQ3I/v1RpC+oP/zdCkJ9jYmXdpLOJI0n4izkewOXYz+5P3Y6WsuNn7ZiYHTuYWn1uwtbZsN89/kQAQQliUyaRZuCOGd9Yex7GWNV890J5+Lb1ufMcFWRC7G85sN//ER4Cx8O/XHdzMC655hJinaTr7grMPOHubT/xOHmD1z66afEM+h1IOEnE+gj2JeziQfIB8Yz4AQa5BPNPhGe5ofAcejh43Xn8FkAAQQlhMYkY+zy8/wNaTKfQI8eDdoa2pX8f++nZmMsHpPyFqo/mEn3AAtNE8HdOrDXQaa56H7x5oPtnblTzlMt+QT0JOAgkJO4nPiedc9jnOZZ8jLiuOY6nHKDIVoVCEuIVwd/DdhDYIpX2D9rjZu13/fwgLkQAQQljEmgPneGXVIQwmzdt3tuK+Tr7Xd9VudpL5gqs9881dOtZ24BMK3Z6FRl3Ap1OJJ/vcolxOpp/kZNpJTqSd4ETaCc5kniEl75+3MbFRNjRwakDD2g25v9n9dGjQgXb12+FsdwM3fakkJACEEBUqI7eIKasPs+bAOdr7ufDhvW3xv9allbWG01vMi6od/xlMBvDvBr1fg5Dbwfaf3yJM2sSRlCNsi99GZFokJ9JOEJv1932uHG0cCXINopt3N7xre9OwdkMa1m6Id21vPBw8yn1JBkuRABBCVJjdp1OZsGQfSVkFPH9bCI91b3xtUzvzM2DvQoiYB6mnwMEVOj9unntfL+gfTQuNhexO3M0fZ//gj9g/SM5LxkpZ4VfHj2ZuzRjUZBDBrsEEuwbTsHbDSjM1syJJAAghyp3RpPlsUxQfbzyBn5sjK5/oQmsfl2vYQZG5i+fPdyD3gnnO/S0vmO+edcmn/azCLLbGbeWP2D/YGr+VnKIcHGwcuNn7Znr49qC7T/dq0XVTViQAhBDlKiEjjwlL9rPrdCp3tvPmjSEtqW1XylOP1nBiPfw+BVJOmLt5+r4BDdv98z2yE1h4dCErTq4gz5CHm70b/fz70dOvJ529OmNnbVcOR1b1SQAIIcrN70fP8/zyAxQaTHxwTxvu7uBz9Y3+X8JB+O1lc1+/eyAM/948F/+SgeITaSeYf3g+a0+vRaPpH9Cfe0PupXW91tW2374sSQAIIcpcfpGR6WuPM397DC0a1uXT+9rR2KOUK11mJsCmN2H/d+Y+/v7vQ+joi7dL1FoTcT6CeYfnsTV+Kw42DgxvOpyRzUfSsHbDq+xcXEoCQAhRpk6ez2L8kv0cTchkdFd/XuzfFDubUnwaN5kgYg78/iqYiqDLOOg2ERxcLjbZfm47n+37jEMph3Czd+Opdk8xLGSY9OtfJwkAIUSZMJo0s7dG88FvJ6htb8OcUaH0atagdBtfOAVrnoYz28xLLdz+IbgFXHw5NjOW9yLe48/YP/Gu7c2UsCkMajIIe5vrvGhMABIAQogycDolh4k/HGDPmTRua9GAt+5sRb3apRh4NRlh19ewcRpY14JBn0G7By728+cU5fDNwW9YeHQhtla2TGg/gZHNR1bYHbOqOwkAIcR1M5k0C3bE8O6649SytmLmsLYMbtuwdFf0ppyE1U9C7C4Iug3umHnxBiombeLn6J+ZuWcmyXnJDGoyiPHtx1PfsX75HlANIwEghLgusam5PL/8ADujU+kR4sH0u1vToG4pumRMRtjxOfzxFtjYw51fQ+thFz/1H045zDu73uFgykFaurfkox4f0cajTTkfTc0kASCEuCZGk2bx7rNM//UYSinevbsV94aWch2flCj48XGICzcv2TDwQ6jjCUB2YTYf7/2YpZFLcbN3442ubzCoyaAaeYVuRZEAEEKU2pYTybz1yzEiz2fRNdCdd+9ujY+r49U3NJlg99ew4XXzWvp3zYZWQy9+6t94diNv73qb5NxkRjQbwbi24yr8Buk1kQSAEOKqTpzP4q1fjrH5RDJ+bo58cX97+rf0LN2n/rQYWD3OfMP0oNvgjo+hrnm9/6TcJN7e9TYbz24kyDWIj279iNYercv3YMRFEgBCiCtKzirgow0nWLL7LE52Nrw8oBkPdmlUunn9WsPeBbD+ZUD9Y4aPSZv4IfIHZu6dSZGpiPHtxzOqxSiL3yS9ppEAEEL8S26hgXl/xfDFH1EUGEw8eJM/43sF4epUyumXmedgzVMQtQECusPgz8133wKi0qJ4fcfr7E/eT2evzkwNm4pfXb9yPBpxJRIAQoiLopKyWLTzLCv2xpGVb6BP8wZM7t+09Ms4mEzmm7P8PsW8gueAGRA6BqysyC3K5euDX7PwyEKcajnxZtc3GdRk0PXdBEaUCQkAIWq4QoOJ344msmjnGXZGp2Jrrejf0otRXRrRodE13OYw8TD8/AzE7YZGXWHQp+DeBK01m85uZPru6STmJHJn4J1M6DChSt5CsbqRABCiBtJaE5eWx9LwWJaEx5KSXYCPqwOT+oVwb6hv6a7i/X8F2eZ1+nd+aV63Z8iX0OY+UIrYrFim757OlrgtBLkG8V7392hXv91VdykqhgSAENWU1prUnEJiLuQQk5Jr/vNCLjEpOcSk5JBVYEAp6BlSnwfCGtE92ANrq2vojtHafDvGtS9AZjy0H2W+JaOjG4XGQuYdnsc3h77BWlkzMXQiI5qNkEHeSkYCQIhqID23kBPns4k8n8WJxCzzn+ezSM8tutjGSoGPqyON3B25s703AfWc6NO8Qenm8V8uLQZ+nQQn10P9FjB0Hvh1vtjdM3PPTGIyY+jbqC/Pd3weTyfPsjtYUWYkAISogmJTc1l/JJEtJ1OITMzkfGbBxdfq2NsQ0qAO/Vt6EVi/NgH1HPF3d8LH1ZFaNjd4VW3mOdj6oXl6p5Ut9H3TfE9ea1t2Juzkk72fcCjlEP51/fmy95fc7H3zDR6pKE8SAEJUEVFJWaw7nMi6I4kcjs8EILhBbW4O9CDEszbBDeoQ4lkHz7r2ZT+zJisRtn1kvhm7NkLb++GWSeDsw8Hkg3yy7xN2JezC08mTaV2mcUeTO7CxktNLZVeq/0NKqX7Ax4A1MFtrPf2y1+2AhUAH4AIwTGsdU/zaZGAMYASe1lqvL37+GeARQAOHgNFa6/wyOCYhqo3jiZn8fCCBtYcTOJWcA0B7PxdeGtCU21p40sjdqXwLyDoPf82EiLnmaZ1tR0D3ieDqz8m0k3y2aTybYjfhZu/GCx1f4J6Qe+T+u1XIVQNAKWUNfA70AeKAcKXUGq310UuajQHStNaBSqnhwLvAMKVUc2A40AJoCGxQSgUDnsDTQHOtdZ5Sallxu/lld2hCVF1RSdl8+Hskvx5KxNpK0TnAjVFd/Onb3BNP5wq4CUp6LOz6CsLngLEQ2gyH7hPRrgEcSD7A4i2TWHd6HU62ToxrO44Hmj+Ak205h5Eoc6X5BtAJiNJaRwMopZYAg4FLA2Aw8Frx78uBz5T5O+hgYInWugA4rZSKKt7f2eL3dlBKFQGOwLkbPxwhqrb49Dw+3nCC5XvicLC15uleQTzUxR+30l6BeyNyLsDRVXBoBZzdDsrKvExz9+fJrevFr6d/ZelfL3A89ThOtk481OIhHm75MC72LuVfmygXpQkAbyD2ksdxQOcrtdFaG5RSGYB78fM7L9vWW2u9Qyk1A3MQ5AG/aa1/K+nNlVJjgbEAfn5yubioni5kF/D5H6dYtPMMAA91CeDJHk1wv5b5+NejIAuO/wqHfoDoP8BkAI+m0PMVaHUP0VYmlkUuY03UGrKKsghyDWJK2BQGNh6Io+11zB4SlYpFRmmUUq6Yvx0EAOnAD0qpB7TWiy5vq7WeBcwCCA0N1RVZpxDlLbvAwKwt0czZGk1ekZGhHXwY3zsYbxeHsn0jkwmyEiDttHkKZ+ppSD4OURvBkAfOvnDTOHTLoZxxrM3uxHB+2/0muxJ3YWNlQ99GfRnedDhtPdrK0g3VSGkCIB7wveSxT/FzJbWJU0rZAM6YB4OvtG1v4LTWOhlAKbUS6AL8KwCEqK4OxKbz1Pf7OJuay4BWnjzbJ4TA+je4Br6xCFJOQOIh80/KyeKT/hkw/j1VFGUNLr7Q7n7iAm8lXBWy63w44VsnkJSXBIB3bW/Gtx/PkMAh1HOod2N1iUqpNAEQDgQppQIwn7yHAyMua7MGGAXsAIYCm7TWWim1BlislPoQ8yBwELAbMAFhSilHzF1AvYCIMjgeISo9k0nzzdZo3l8fSYO69ix77CY6BVzHujjGIoiLgMSDxT+HIOmYedAWzLdbdA8CjxAI7od2aUSCkwunrDTRhixOZJwiIjGCczvNva9u9m508uxER8+OdPLsRKO6jeTTfjV31QAo7tMfB6zHPA10rtb6iFJqGhChtV4DzAG+LR7kTcUcEhS3W4Z5wNgAPKm1NgK7lFLLgb3Fz++juJtHiOosOauA5344wJYTyfRv6cn0u1rj7HgNyyMYDeYbqxxZCcd+grw08/OO9cCzlfmiLM/W5HsEs9+YzbH0E0SlRxGdHkX0yd/INeRe3JW7vTvt6rdjVItRdPLsRBOXJnLCr2GU1lWnWz00NFRHRMgXBVE1bTmRzLPL9pOVb2DqHc0Z0cmvdCdckxHObDef9I+ugdwUqFUbQgZA80Hg05FCB1cOphwiPDGc3Ym7OZB8gCKTeRkIDwcPGrs0JtAlkMbOjWni0oQmzk1k9k4NoZTao7UOLek1uVRPiHJWaDDxwW+RfL0lmuAGtfnukTBCPOtcfcPsJPjrY/MMnezzYOsIwf2g5V0Q2Jv4glTWnl7Lrh1T2J+0n3xjPgpFU7emjGg6gk5enWjj0QZnO+fyP0hRJUkACFGOEjPyeWzRHg7EpjOisx9Tbm+OQ62r3E4xPxO2fwo7PgdDPjQdAC3uguDbMNk6sPPcTr7fOoktcVswaRNBrkHcHXw3HT07EtogVE74otQkAIQoJ0fPZfLw/HCy8ov44v72DGjl9d8bFOVDxBzYMgPyUqHFndDjFagXSGZhJmuiVrEkcglnMs/gZu/GmJZjuCf4HrxqX2W/QlyBBIAQ5eCPyCTGfbeXOva2/PB4F5o3rHvlxiYjHFhivqlKRiw07gG9poJ3e06mnWTxjtf5JfoX8gx5tPFow+PdHqdvo77Usq6Aq4NFtSYBIEQZ+27XGaauPkJIgzrMfajjf6/dE73ZfEOV5GPQsB0M/gwa30p6fjqf7JjG8hPLqWVdiwEBAxjedDjN3ZtX3IGIak8CQIgyYjJp3l1/nK83R9MjxINPR7Sntt0V/okZCmDTG+a+frfGcM8CaD4YozaxInIZn+z7hOzCbO5vdj+PtX5MZuyIciEBIEQZyC8y8tyyA/xyKIEHwvx47Y4W2Fhf4eYryZGwYoz5wq3QMeabqtRyZH/Sft7e9TbHUo/R0bMjkztNJsg1qGIPRNQoEgBC3KAL2QU8ujCCfbHpvDygGY90Cyh5fr/W5kHe9S9DLSe4bwmE9CclL4WPtr3FmlNrqO9Yn/e7v89t/rfJRVmi3EkACHEDYlJyGDVvN4kZ+Xwxoj39rzTTJzsZ1oyDE+ugSS8Y8iW6dn2Wn/iBDyI+oMBYwJiWYxjbeqyssikqjASAENdpf2w6Y+aHY9KaxY+G0aGRa8kNT26AH/8H+RnQ713oNJaMoixe+/NZNpzdQGevzrzS+RX8nf0rtH4hJACEuA6bjp/nye/2Ua9OLRaM7kRjjxJW8TSZYPN02Pwu1G8OD/4IDVoQnhjO5K2TuZB/gYmhExnZfCRW6gZv1i7EdZAAEOIaLQ0/y0urDtPMyzzNs36dEqZ5FmTDqsfg+M/QZgQM/BCDtS1f7fuMbw59g28dXxYNWEQL9xYVfwBCFJMAEKKUtNZ8sjGKjzacoHuwB1/cf4VpnqmnYckI8w1XbnsHwv5HfM45XtzyIvuT9zMkcAiTO02Wvn5hcRIAQpSCwWhiyurDfL87lrvb+zD97lbYljTN8/QWWPagecbPAyugSU/Wxaxj2vZpaDTvdX+P/gH9K/4AhCiBBIAQV5FbaOCpxfvYeDyJcT0Cea5v8L+naGoN4bPNV/W6B8J931Po4st7O99kaeRS2ni0YXq36fjU8bHMQQhRAgkAIf5DbGoujy6M4MT5LN4Y0pKRYY3+3chQCL9OhL0LILg/3DWLc4Zsnls7isMXDjO6xWieav8UtlbXcOMXISqABIAQV/BXVApPLt6LyaSZN7oTtwR7/LtRdjIsGwlnd0C356DHK2w5t43JWyejtWZmj5n08utV8cULUQoSAEJcRmvNnG2nefvXYwTWr82skaH413P6d8OEg/D9fZB7AYbOxdh8CF8c+JxZB2cR4hrCR7d+hG9d34o/ACFKSQJAiEvkFxl5ccVBftx/jn4tPJlxb5uSZ/ocWQWr/geObvDwOlLd/Hhhw+PsTNjJnYF38lLnl7C3+Y9VQIWoBCQAhCgWn57HY99GcORcJhP7BvNkj8B/D/aaTPDn27DlffDtDMMWsT/3HM/9dA8ZBRlM6zKNO4PutMwBCHGNJACEAHacusCTi/dSZDAxZ1QoPZs2+HejgixY+RhE/gLtHsDY/33mHF/EF/u/wMvJi0UDFtHUrWnFFy/EdZIAEDVaXqGRD36LZO5fpwmo58SsB0NpUtKyDhcv7oqEfu+S2HIwkzc9ScT5CPoH9GdK2BTq1CrFjd6FqEQkAESNtePUBV5ceZAzF3K5v7MfL/ZvSh37EqZqRm2AFY+CNsEDK9hoY2LqT0MpMhXxZtc3GdRkkCzdLKokCQBR42TmF/HOr8f5fvdZGrk78v2jYdzUxP3fDQ2FsGma+a5d9ZuTN3QO759azg8nfqCFewve7f4ujeqWcF2AEFWEBICoUTYdP89LKw+TlJXPo90CeLZPCA61rP/d8MIpWP4wJOyHjo8Q2fFBJm2fTHRGNKNbjuaptk9hay0XdomqTQJA1AjJWQW89ctRftx/juAGtflqZFfa+rr8u6HWcGAJ/PIcWNtSeM8C5huT+Gr9aJztnJnVZxY3NbypwusXojxIAIhq7ci5DOb9FcOaA+cwmTRP9wriyR5NsLMp4VN/fqb5xH9oGTTqyo6b/8fbh2cRkxlDn0Z9eCXsFdzs3Sr+IIQoJxIAotoxGE38fvQ88/6KYXdMKo61rBkW6svorv4l37gFIG4PrHgY0s9yvtszzLDOZt32l/Cr48dXvb+iq3fXij0IISqABICoNtJzC1kSHsu3O84Qn56Hj6sDr9zejHtCfXF2uEJ/fW4qbHoT9szDUNebxb2f5fOYnzFqI0+2fZLRLUdjZ21XsQciRAWRABBVktaauLQ89semX/w5FJ9BocFEWGM3pt7RnN7NGmBtdYXpmUYD7JlnPvkXZLGn7VDe0kmcjFpGN+9uTO48Gd86so6PqN4kAESVYDRp9p5NY/fpVPadTWd/bBop2YUA2NlY0crbmVE3NeKu9j4086r73zs7vQXWvohOOsL2gI7McatHeOpOvJy8mNljJj19e8q8flEjSACISiu/yMi2kyn8djSRDceSSM0xn/AbezhxS3B92vq50M7XhRDPOiXfnety6Wfht1cwHF3NBg8/5rTozPHcBOrna54PfZ6hwUPlNo2iRpEAEJVKem4hm44n8duR82w+kUxekZE69jb0bFqfvs09uTmwHs6O1zD/Xms4tw8OfE/B3oWsdnJgflALYg1Z+NvYMa3LNAY2Hihz+kWNVKoAUEr1Az4GrIHZWuvpl71uBywEOgAXgGFa65ji1yYDYwAj8LTWen3x8y7AbKAloIGHtdY7bvyQRFWUmJHPh79HsmJvPEaTpkFdO4Z28KFviwZ0DnCnlk0pPuFfKiMODi6j6MD37M8+w1an2qzx8+aCLqKViz/PtRxDD78eWKlr3K8Q1chVA0ApZQ18DvQB4oBwpdQarfXRS5qNAdK01oFKqeHAu8AwpVRzYDjQAmgIbFBKBWutjZgDZZ3WeqhSqhYg371roOwCA19vPsU3W6MxmWBkWCOGtPOmtbczVlcawL2Sgmw49hPJB75lW/IBtjras6O2E9l1GmBjZcNNXmGMbjma0Aah0scvBKX7BtAJiNJaRwMopZYAg4FLA2Aw8Frx78uBz5T5X9hgYInWugA4rZSKAjoppY4C3YGHALTWhUDhDR+NqDIMRhNLwmOZueEEKdmFDGztxaTbmuLnXsrPAVpDZjzERVAUt5sD8TvZkR3DVntbjtnVAg836tu7c5vvrXTz6UaYVxhOtiXc1UuIGqw0AeANxF7yOA7ofKU2WmuDUioDcC9+fudl23oDeUAyME8p1QbYA4zXWudc/uZKqbHAWAA/P79SlCsqM601G48l8c7aY5xKzqGTvxuzRzUreVmGS5lMEL8HzmzDFBvOycS97NTZ7HSwZ4+9HXnWVlg5O9HWOZDxjQfQzac7wa7B8klfiP9gqUFgG6A98JTWepdS6mPgRWDK5Q211rOAWQChoaG6QqsUZSolu4DxS/bxV9QFGtdz4uuRHejbvMGVT9ImE8RHwJEfKTy6mt+NqWx2dGCXoxOpbraAKwGOXgzx6UaYd1dCPUOpW+sqU0CFEBeVJgDigUuviPEpfq6kNnFKKRvAGfNg8JW2jQPitNa7ip9fjjkARDUVnZzNQ/PCScrK5/VBLRjR2a/kqZuXnPQ5uprzOQksc3ZmubszqdTDw96dLg1vIswrjM5enfF08qzwYxGiuihNAIQDQUqpAMwn7+HAiMvarAFGATuAocAmrbVWSq0BFiulPsQ8CBwE7NZaG5VSsUqpEK11JNCLf44piGokIiaVRxZGYK0U3z8aRjs/1383MhZB+GzY/hk6M469jk587xnARncbjGi6+9zMiKYjCGsYJjN3hCgjVw2A4j79ccB6zNNA52qtjyilpgERWus1wBzg2+JB3lTMIUFxu2WYT+4G4MniGUAATwHfFc8AigZGl/GxiUpg7aEExi/dj7eLA/NHd6SR+2UDsVrDyd9h/UsUXjjJz/5tWeztSWR+EnVsNfcHjmRY02GyLIMQ5UBpXXW61UNDQ3VERISlyxClNHtrNG/9eoz2fq5882Aobk61/tkg6TisfwlObeSoR2Ne9qhHVF4igS6BjGg2gtsDbpcrc4W4QUqpPVrr0JJekyuBRZkzmjRv/HyU+dtj6N/Sk4+GtcXe9pL193NT4c93IHwORXa1mdXhTr5J248bRj7p8Qm3+t4qs3eEqAASAKJM5RUambB0H+uPnGfMzQG8PKDZ3xd0aW3u59/0JhRkEtn2Hl7WSUSm7uGOxnfwQqcXcLZztuwBCFGDSACIMmMwmhj7bQTbolJ49Y7mjO4acMmLhfDTeDiwmKKAW5gT2JGvT63E2c6ZT3p8Qg+/HpYrXIgaSgJAlJk3fznG1pMpvHt3K4Z1vOSivfwMWDoSTm/mZJcneLngFMeiljEgYACTO03Gxd7FYjULUZNJAIgysXjXWeZvj+GRmwP+efLPiIPv7oGUE/zZ41kmxv6Ek60TH936Eb0b9bZcwUIICQBx43ZGX2Dq6sPcEuzB5AHN/n4h4SAsvhcKc/ilz4u8fPI7mro15fNen+Pu4G65goUQAMgVNeKGnL2Qy/8W7aGRuyOfjmj39y0YozbAvP6grFja+1kmn/iWdvXbMbvvbDn5C1FJyDcAcd2y8ot4ZGE4Jg2zR3Wkrn3xTVX2LoSfJkD95swOvZuPj87lFp9bmHHLDOxt7C1asxDibxIA4roYTZoJS/ZzKjmHBaM7EVCv+ArfbR/BhtfQjXsyMySMuUfn0j+gP2/d/Ba2VnLXLSEqEwkAcV3eXx/JxuNJvD6oBTcH1TM/efAH2PAaxhZ385a3Hz8cX8S9wffyUueXsLay/u8dCiEqnASAuGar9sXx1eZTjOjsx4M3NTI/eWYHrH6CokZdednDjbUnVzCm5RjGtx8vV/UKUUlJAIhrcuRcBi+sOERYYzdeH9TCfHK/cAqWjMDk4ssLfo35/cx6xrcfzyOtHrF0uUKI/yCzgESpFRiMPLv0AM4Otnxxfwfzev65qeapnsBHbW/n97jNPNfhOTn5C1EFSACIUvt4w0kiz2fx7t2tzCt7GgrNV/imn2VJt7HMj/6R+5rex6gWoyxdqhCiFCQARKnsO5vGV5tPcU8HH3o2bWBe2O2np+HMNrbcOoF3opZwq8+tvNDxBenzF6KKkAAQV5VfZOS5Hw7gWdeeKXc0Nz+5ZQYc+J6jNz3GxLOraerWlHe7vyuzfYSoQmQQWFzVjPWRRCfnsGhMZ/PFXoeWwx9vktByCOMyInCxc+Gznp/JzVuEqGIkAMR/2n06lTl/neaBMD/zfP/4vfDjE2T5hfGETQZ5uXl82/9bPBw9LF2qEOIaSReQuKKcAgMTfziAr6sjk/s3g4IsWDGGIqd6POvlRUzmGT7q8RGBroGWLlUIcR0kAMQVTV97nNi0XN4f2honOxv4dRI6LYY3WnRjZ9IeXu3yKmFeYZYuUwhxnSQARIn+ikrh251nGN0lgM6N3c39/gcWs7DNQFYlbufxNo8zJHCIpcsUQtwACQDxL1n5RUxafpDGHk5M6hcCaTHw8zPs8mvLh5kH6dOoD0+0ecLSZQohbpAMAot/eeuXYyRk5LHif12wt9Kw4lESrK143sGAv4M/b3R9Q+b6C1ENyDcA8Q87oy+wJDyWR7s3pp2fK2yeTkH8bp4JaEqRNjGzx0ycbJ0sXaYQogzINwBxUYHByMurDuHr5sCEXsEQsw29ZQZvBnfkSO45PunxCQHOAZYuUwhRRiQAxEXfbInmVHIO80Z3xMGQASvH8oNnI34sOs9jrR+jh18PS5cohChD0gUkADhzIYdPN0VxeysvegR7wE9Ps78wjXccFd28u/FEWxn0FaK6kQAQaK155cfD2FpbMfWO5rBnPsknfuFZHz+8ajfknW7vYKXkr4oQ1Y38qxb8fDCBrSdTmNg3mAZF8RStf4nn/ALJxjzo62znbOkShRDlQMYAariMvCKm/XyUVt7OjOzsCwsG8J5rHfaRz3td3yPYNdjSJQohyol8A6jhZqyP5EJ2AW/f2QrrnZ+yMu0wS5zsGNV8FP0D+lu6PCFEOZIAqMH2x6azaNcZHrzJn1a2cez/633e8KhHF68uTOgwwdLlCSHKmXQB1VAGo4mXVh6ifh07nuvlT+K3fZjg4UbD2g1575b3sLGSvxpCVHel+gaglOqnlIpUSkUppV4s4XU7pdTS4td3KaX8L3ltcvHzkUqp2y7bzloptU8p9fMNH4m4JvO3x3A0IZNX72iB7Y73mWCVQp6tHZ/0+lwGfYWoIa4aAEopa+BzoD/QHLhPKdX8smZjgDStdSDwEfBu8bbNgeFAC6Af8EXx/v7feODYjR6EuDbn0vP48PcT9AjxoJ9LHK9HfssROzum3zKDJi5NLF2eEKKClOYbQCcgSmsdrbUuBJYAgy9rMxhYUPz7cqCXMq8WNhhYorUu0FqfBqKK94dSyge4HZh944chSktrzdTVRzBpzRu3N+HbXx/l59qOjGv5iFzpK0QNU5oA8AZiL3kcV/xciW201gYgA3C/yrYzgUmA6b/eXCk1VikVoZSKSE5OLkW54r+sPZzIhmPnebZPMGd3vMCHdgb61GvL2PZPW7o0IUQFs8gsIKXUQCBJa73nam211rO01qFa61APD7nv7I3IyC1i6uojtPSuSx+3fUy8sINAm7q82fdrWd5ZiBqoNAEQD/he8tin+LkS2yilbABn4MJ/bNsVGKSUisHcpdRTKbXoOuoX1+CdtcdIyy3ktX71mbD7dayVFR8PWICjraOlSxNCWEBpAiAcCFJKBSilamEe1F1zWZs1wKji34cCm7TWuvj54cWzhAKAIGC31nqy1tpHa+1fvL9NWusHyuB4xBX8/zr/o7v68PWuRzhjpfmg/UR83IIsXZoQwkKuOtlba21QSo0D1gPWwFyt9RGl1DQgQmu9BpgDfKuUigJSMZ/UKW63DDgKGIAntdbGcjoWcQX5RUYmrzyEr5sdSYXT2GlM5y33MDq1GXX1jYUQ1ZYyf1CvGkJDQ3VERISly6hy3l9/nM//OMltXX5le9o2XjTW5f5Rm8FaLvYSorpTSu3RWoeW9JqcAaq5YwmZfL35FC1abmJ72jaeyMzn/pG/yMlfCCEBUJ0ZTZoXVx7CyXMTZ40bGJmRyeM9PgQXP0uXJoSoBGQxuGpswfYYjmb/jMn5N4ZkZfO830BUq7stXZYQopKQAKim4tJy+WDHIuw9f6ZXgYlXtRtqwHuWLksIUYlIF1A1pLVm3I8LUB4/0Akn3jt/CptHNkAtJ0uXJoSoROQbQDX04m9ziVJf08TKnU9jjlOr9+vg1cbSZQkhKhn5BlCNmLSJKVve49fE7/Aw+bMwPhzHJr0h7H+WLk0IUQlJAFQTuUW5PL/5BbbE/4lddid+NR3CoVYdGPIlyDo/QogSSABUA4k5iYzbOI7ItBMUnb+dza7HcDgXBQ8sh9qygJ4QomQyBlDFHUo+xH2/3MfpjLPknh3F0rpJuMX/CbfPgCY9LV2eEKISkwCowtaeXsvo9aOxpha5MU/wmlMCbRJXQNfxEPqwpcsTQlRy0gVUBeUW5fLlgS+Zf2Q+bT3akXBiGAP1HkZmfgPNh0Cv1yxdohCiCpAAqEK01qyPWc/7Ee+TlJvE0OCh5CbcQc75zUx3/Ax8O8OdX4GVfLETQlydBEAVcTLtJO/sfofwxHCauTXjg1s+IDahPu+Hr2Od00ys63rD8O/B1sHSpQohqggJgEouqzCLL/Z/wffHv8fJ1okpYVO4O+hu4tLyeXLlWpY5zsDB1gruXw5O7pYuVwhRhUgAVFJGk5Gfo3/mwz0fkpafxtDgoTzV7ilc7V1JyS7g8fnb+VS9T0NSUPetAfcmli5ZCFHFSABUMun56ayKWsXSyKXEZ8fT2qM1X/T+ghbuLQBIyylkzDebeS7zXdqr43DnXPALs3DVQoiqSAKgkjieepzFxxbz6+lfKTAW0NGzIxNDJ9LTrydWyjyom5FXxFOz1zEt/TVaq2jo/z60lOWdhRDXRwLAgopMRWw8s5HFxxezL2kfDjYODGoyiPua3keQ6z9v1p6VX8RLs5bzTuoUGtpkoYYugmYDLVS5EKI6kACwgDxDHitOrGDekXkk5SbhW8eXSR0nMThwMHVr1f1X+5wCAzO+ns3bqW9gb2+P9YO/gncHC1QuhKhOJAAqUHZhNksjl7Lw6EJS81MJbRDKqze9ys3eN1/s5rlcXqGR+V++w8tpH1FQNwC7h1eCa6MKrlwIUR1JAFSAjIIMvjv2HYuOLSKrMIuu3l0Z22os7Ru0/8/t8gsNrP10PE9mLSLZozMeY5aBg0vFFC2EqPYkAMpRWn4a847MY+nxpeQacunp25OxrcfSol6Lq26bl53B3i8f5q6cDcT4DsF/1DdgU6sCqhZC1BQSAOVAa83qU6v5IOIDMgszuc3/Nh5p9QjBrsFX37gwl+i1H+O27wu6ksnB4HG0vu9NWdNfCFHmJADK2OmM07yx8w3CE8Np69GWqTdN/deMnhIV5ZHz1yxMWz+isTGNcOu2OPSdQuvOvcu/aCFEjSQBUEYKjYXMOTSHbw59g72NPVNvmsrdQXdfcXD3oqJ8dMRc8v/8AKeCFP4ytSS2zfsMGXQX9rbWFVO8EKJGkgAoA+GJ4UzbMY2YzBj6B/RnUsdJ1HOo998b5WfA/sUYts7EJieR/cbmrPWYxMhhI+jaoE7FFC6EqNEkAG5AdmE274W/x6qoVXjX9uar3l/R1bvrf290bj9EzEEfXI4y5LJPN+VLNZbeA+/htY6+WFlJX78QomJIAFynoxeOMnHzRM5ln+Phlg/zeJvHcbC5wlLMhblwZCU6fA7q3F4KlR0/GrvwbVEv/Fp1ZfrA5tSva1+xByCEqPEkAK6R1prFxxfzQcQHuNq7Mve2uVeez58aDbtmoQ8sRuVnEGvly5yiUfxucyt9Q0OYeVMjmnjUrtgDEEKIYhIA1yCjIIOpf01lU+wmuvt0582ub+Jq7/rvhknHYduH6EM/YMKK33Rn5hX0JMOjIyP7+jOpnTdOdvKfXghhWXIWKqUDyQeYtHkSSblJTAydyIPNH0RdPjc/4QBsmYE+9hOFyo6FRf2Za7qd9i2b8VxYIzoFuP17GyGEsBAJgKswaRMLjizgk72f0MCpAQv7L6SVR6t/Nordjd4yA3VyPbnKkdmGwfxgPZABXVuyqksAns7Svy+EqHxKFQBKqX7Ax4A1MFtrPf2y1+2AhUAH4AIwTGsdU/zaZGAMYASe1lqvV0r5FrdvAGhgltb64zI5ojKUkpfCK3+9wl/xf9Hbrzevd339n6t1Jh7CuO5lrGM2k6nqMKvoXn53uoN7e7bk146+1LG3tVzxQghxFVcNAKWUNfA50AeIA8KVUmu01kcvaTYGSNNaByqlhgPvAsOUUs2B4UALoCGwQSkVDBiA57TWe5VSdYA9SqnfL9unRW2O3czU7VPJKcrh5c4vMyxk2N/dN3lpmDa9BeFzyMKJz4ruZ6/HEB68pQUTWntha32Vi7+EEKISKM03gE5AlNY6GkAptQQYDFx6sh4MvFb8+3LgM2U+Ww4GlmitC4DTSqkooJPWegeQAKC1zlJKHQO8L9unReQZ8vgg4gOWRi4lxDWEubfNpYlL8f12TSbY/x2F66diXZDOd4ZebPR6lEf7duDlQHfp3xdCVCmlCQBvIPaSx3FA5yu10VoblFIZgHvx8zsv29b70g2VUv5AO2BXSW+ulBoLjAXw8/MrRbnX79iFY7yw9QVOZ5zmoRYP8VS7p6hlXbwCZ/xe8lc/g33Sfg6agvnC8WWG3n4781t6yolfCFElWXQQWClVG1gBTNBaZ5bURms9C5gFEBoaqsujjosDvfs+wc3OjVl9ZnFTw5vML+ZcIH/9q9Q6uIgsXZfXGUdAr9F82TUAOxtZq0cIUXWVJgDiAd9LHvsUP1dSmzillA3gjHkw+IrbKqVsMZ/8v9Nar7yu6stAan4qkzZPYlfiLvo06sPUsKm42LsAYDyymsIfx2NbmME8U38S241nYt92uNe2s1S5QghRZkoTAOFAkFIqAPPJezgw4rI2a4BRwA5gKLBJa62VUmuAxUqpDzEPAgcBu4vHB+YAx7TWH5bNoVy77MJsHv/9cU5nnGZal2kMCRxi7s7JSyNz5TPUPbmKUyZ/lnhP56E7byewvizSJoSoPq4aAMV9+uOA9Zingc7VWh9RSk0DIrTWazCfzL8tHuRNxRwSFLdbhnlw1wA8qbU2KqVuBkYCh5RS+4vf6iWt9a9lfHxXVGAs4Ok/nuZk2kk+6fkJ3Xy6AWCIXE/+iidxLLjA11b34DXkFd5o10j6+YUQ1Y7Suly61ctFaGiojoiIuOH9GEwGJm6eyMazG3mn2zsMbDwQCrJIXfU8bse/J9Lkw+qAKYy5507p7hFCVGlKqT1a69CSXqtxVwJrrXlj5xtsPLuRFzu9yMDGAymM2kzuD4/hkp/IAushNLxrGpNaN7J0qUIIUa5qXADM3DuTlSdXMrb1WO5vOoLkde/isfNt4k0NWNTkM0beMwxnR7mCVwhR/dWoAFhwZAFzD8/lnuB7GNf6CRJ+mIjX0dn8prriOPxLxjWXT/1CiJqjxgTA6qjVzIiYQZ9GfXg5dBLnFozG++xqVtneTqcnvsHb1cnSJQohRIWqEQHwZ+yfvLr9VcK8wpjeeSoJXw/FJ2Uri50epP//ZuAqA71CiBqo2gdAen46L2x5gWZuzZgZ9irJnw/EK+swC+s9w72PT8HeVq7mFULUTNU+AFzsXfiox0cEWtUl6/PbqZcfx/f+bzLiwSewkVU7hRA1WLUPAIB2uJDzzWAcDFn83Ooz7r97uFzYJYSo8ap9AGSmnkd/cxuY4K+bF3B3n9ssXZIQQlQK1T4AnFzqs6L+GBq2H0C/zp0sXY4QQlQa1T4ArK0U9/7vNUuXIYQQlY6MggohRA0lASCEEDWUBIAQQtRQEgBCCFFDSQAIIUQNJQEghBA1lASAEELUUBIAQghRQ1WpewIrpZKBM9e5eT0gpQzLqUhVuXao2vVX5dpB6rekylJ7I621R0kvVKkAuBFKqYgr3Ri5sqvKtUPVrr8q1w5SvyVVhdqlC0gIIWooCQAhhKihalIAzLJ0ATegKtcOVbv+qlw7SP2WVOlrrzFjAEIIIf6pJn0DEEIIcQkJACGEqKGqfQAopfoppSKVUlFKqRctXc+1UEr5KqX+UEodVUodUUqNt3RN10opZa2U2qeU+tnStVwrpZSLUmq5Uuq4UuqYUuomS9d0LZRSzxT/vTmslPpeKWVv6ZquRCk1VymVpJQ6fMlzbkqp35VSJ4v/dLVkjf/lCvW/X/x356BSapVSysWCJZaoWgeAUsoa+BzoDzQH7lNKNbdsVdfEADyntW4OhAFPVrH6AcYDxyxdxHX6GFintW4KtKEKHYdSyht4GgjVWrcErIHhlq3qP80H+l323IvARq11ELCx+HFlNZ9/1/870FJr3Ro4AUyu6KKuploHANAJiNJaR2utC4ElwGAL11RqWusErfXe4t+zMJ+AvC1bVekppXyA24HZlq7lWimlnIHuwBwArXWh1jrdokVdOxvAQSllAzgC5yxczxVprbcAqZc9PRhYUPz7AmBIRdZ0LUqqX2v9m9baUPxwJ+BT4YVdRXUPAG8g9pLHcVShE+illFL+QDtgl4VLuRYzgUmAycJ1XI8AIBmYV9yFNVsp5WTpokpLax0PzADOAglAhtb6N8tWdc0aaK0Tin9PBBpYspgb9DCw1tJFXK66B0C1oJSqDawAJmitMy1dT2kopQYCSVrrPZau5TrZAO2BL7XW7YAcKncXxD8U95cPxhxkDQEnpdQDlq3q+mnzfPUqOWddKfUy5u7c7yxdy+WqewDEA76XPPYpfq7KUErZYj75f6e1Xmnpeq5BV2CQUioGc9dbT6XUIsuWdE3igDit9f9/41qOORCqit7Aaa11sta6CFgJdLFwTdfqvFLKC6D4zyQL13PNlFIPAQOB+3UlvOiqugdAOBCklApQStXCPAi2xsI1lZpSSmHugz6mtf7Q0vVcC631ZK21j9baH/N/901a6yrzCVRrnQjEKqVCip/qBRy1YEnX6iwQppRyLP571IsqNIhdbA0wqvj3UcBqC9ZyzZRS/TB3gQ7SWudaup6SVOsAKB6AGQesx/yXf5nW+ohlq7omXYGRmD897y/+GWDpomqQp4DvlFIHgbbA25Ytp/SKv7ksB/YChzD/W6+0SxMopb4HdgAhSqk4pdQYYDrQRyl1EvM3mumWrPG/XKH+z4A6wO/F/3a/smiRJZClIIQQooaq1t8AhBBCXJkEgBBC1FASAEIIUUNJAAghRA0lASCEEDWUBIAQQtRQEgBCCFFD/R+n/wKojm9x2gAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# full norm = sqrt(null_norm) + sqrt(time_norm)\n",
    "full_norm_01_t = np.sqrt(NullSum01_t) + np.sqrt(TimeSum_01_t[:])\n",
    "full_norm_12_t = np.sqrt(NullSum12_t) + np.sqrt(TimeSum_12_t[:])\n",
    "full_norm_23_t = np.sqrt(NullSum23_t) + np.sqrt(TimeSum_23_t[:])\n",
    "\n",
    "# rescaled full norm plot\n",
    "plt.plot(t[:],full_norm_01_t)\n",
    "plt.plot(t[:],4*full_norm_12_t)\n",
    "plt.plot(t[:],4*4*full_norm_23_t)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[1.98766621 1.98494956 1.98011397 1.97391135 1.96928849 1.97333659\n",
      " 2.00038118 2.02880633 2.05485081 2.0721069  2.08019907 2.08165024\n",
      " 2.07920097 2.07501331 2.07072823 2.06763663 2.06678206 2.07058322\n",
      " 2.07361004 2.07661881 2.07846542 2.07860831 2.07723721 2.07499496\n",
      " 2.07270008 2.07114257 2.07123613 2.07383605 2.07555384 2.07717308\n",
      " 2.0780307  2.07781228 2.07664256 2.07496086 2.07334777 2.07235669\n",
      " 2.07316968 2.07480153 2.07605137 2.07716912 2.07769447]\n",
      "[1.84642332 1.8258425  1.83962968 1.82262769 1.80694032 1.8038318\n",
      " 1.83112108 1.89202504 1.95136974 1.99911391 2.0273741  2.03791198\n",
      " 2.03637079 2.02832173 2.0182655  2.00978531 2.00538788 2.01190352\n",
      " 2.02105659 2.02967373 2.03588496 2.03789261 2.03567566 2.03060009\n",
      " 2.02466872 2.0198793  2.01769776 2.02370008 2.02902119 2.03393924\n",
      " 2.03721262 2.03778889 2.0356765  2.03179617 2.02754149 2.02427735\n",
      " 2.02331586 2.02845647 2.03222685 2.03559507 2.03763696]\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "(1.0, 3.0)"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "self_conv_full_012 = np.log2(full_norm_01_t/full_norm_12_t)\n",
    "self_conv_full_123 = np.log2(full_norm_12_t/full_norm_23_t)\n",
    "\n",
    "# self convergence rate\n",
    "print(self_conv_full_012)\n",
    "print(self_conv_full_123)\n",
    "\n",
    "plt.plot(t[:],self_conv_full_012)\n",
    "plt.plot(t[:],self_conv_full_123)\n",
    "plt.ylim(1,3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "# out dir to save norms\n",
    "out_dir  = \"/home/thanasis/repos/BSWP/Papers/drafts/anc/numerics/data/\"\n",
    "if not os.path.exists(out_dir):\n",
    "    os.makedirs(out_dir)\n",
    "\n",
    "np.savez_compressed(out_dir+\"smooth_WH.npz\",\n",
    "                    full01 = full_norm_01_t,\n",
    "                    full12 = full_norm_12_t,\n",
    "                    full23 = full_norm_23_t,\n",
    "                    t = t\n",
    "                   )\n"
   ]
  }
 ],
 "metadata": {
  "@webio": {
   "lastCommId": null,
   "lastKernelId": null
  },
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/numerics/scripts/take_diffs/README <==
Before running the diffs, you have to change the directories from
which data are loaded and the one where data (the differences) are
saved. The are in the beginning of each script. These scripts load
data in the form of numpy arrays that are saved using the scripts
../3d_asc_to_numpy.py or ../3d_h5_to_numpy.py.

==> anc/numerics/scripts/take_diffs/diffs_all_012.py <==
import numpy as np
import os
from time import sleep
from progressbar import progressbar

# give the accuracy order of the FD operators (2nd and 4th order are implemented)
FD_ord = 4

# give the dir to load data from (base) and the one to write data to (out_dir)
base = "/home/thanasis/repos/einstein_toolkit_2020/Cactus/data/null_testbed2k"
out_dir  = base+"-012_diffs_self_FD_"+str(FD_ord)+"/"
if not os.path.exists(out_dir):
    os.makedirs(out_dir)

# radial dir is z, and angular are y and x
# the first is the compactified radial coord and the others correspond to p and q 

def dz_f(f,z,f_dev, FD_order):
    hz = z[1]-z[0]
    if FD_order ==2:
        for j in progressbar(range(1,len(z)-1)):
            f_dev[:,j,:,:] = 0.5*(f[:,j+1,:,:] - f[:,j-1,:,:])/(hz)
            sleep(0.1)
        f_dev[:,0,:,:]  = (-1.5*f[:,0,:,:] + 2*f[:,1,:,:] -0.5*f[:,2,:,:])/(hz)
        f_dev[:,-1,:,:] = (1.5*f[:,-1,:,:] - 2*f[:,-2,:,:] +0.5*f[:,-3,:,:])/(hz)
    elif FD_order==4:
        for j in progressbar(range(2,len(z)-2)):
            f_dev[:,j,:,:] = f[:,j-2,:,:]/(12*hz) - 2*f[:,j-1,:,:]/(3*hz)\
                             + 2*f[:,j+1,:,:]/(3*hz) - f[:,j+2,:,:]/(12*hz)
            sleep(0.1)
        f_dev[:,0,:,:]  = (-25*f[:,0,:,:] + 48*f[:,1,:,:] - 36*f[:,2,:,:]\
                           + 16*f[:,3,:,:] - 3*f[:,4,:,:])/(12*hz)
        f_dev[:,1,:,:]  =  (-3*f[:,0,:,:] - 10*f[:,1,:,:] + 18*f[:,2,:,:]\
                           - 6*f[:,3,:,:] + f[:,4,:,:])/(12*hz)
        f_dev[:,-2,:,:] = (- f[:,-5,:,:] + 6*f[:,-4,:,:] - 18*f[:,-3,:,:]\
                           + 10*f[:,-2,:,:] + 3*f[:,-1,:,:])/(12*hz)
        f_dev[:,-1,:,:] = ( 3*f[:,-5,:,:] - 16*f[:,-4,:,:] + 36*f[:,-3,:,:]\
                           - 48*f[:,-2,:,:] + 25*f[:,-1,:,:])/(12*hz)
    else:
        print("FD_order not implemented")
    return f_dev

def dy_f(f,y,f_dev, FD_order):
    hy = y[1]-y[0]
    if FD_order ==2:
        for j in progressbar(range(1,len(y)-1)):
            f_dev[:,:,j,:] = 0.5*(f[:,:,j+1,:] - f[:,:,j-1,:])/(hy)
            sleep(0.1)
        f_dev[:,:,0,:]  = (-1.5*f[:,:,0,:] + 2*f[:,:,1,:] -0.5*f[:,:,2,:])/(hy)
        f_dev[:,:,-1,:] = (1.5*f[:,:,-1,:] - 2*f[:,:,-2,:] +0.5*f[:,:,-3,:])/(hy)
    elif FD_order==4:
        for j in progressbar(range(2,len(y)-2)):
            f_dev[:,:,j,:] = f[:,:,j-2,:]/(12*hy) - 2*f[:,:,j-1,:]/(3*hy)\
                             + 2*f[:,:,j+1,:]/(3*hy) - f[:,:,j+2,:]/(12*hy)
            sleep(0.1)
        f_dev[:,:,0,:]  = (-25*f[:,:,0,:] + 48*f[:,:,1,:] - 36*f[:,:,2,:]\
                           + 16*f[:,:,3,:] - 3*f[:,:,4,:])/(12*hy)
        f_dev[:,:,1,:]  =  (-3*f[:,:,0,:] - 10*f[:,:,1,:] + 18*f[:,:,2,:]\
                           - 6*f[:,:,3,:] + f[:,:,4,:])/(12*hy)
        f_dev[:,:,-2,:] = (- f[:,:,-5,:] + 6*f[:,:,-4,:] - 18*f[:,:,-3,:]\
                           + 10*f[:,:,-2,:] + 3*f[:,:,-1,:])/(12*hy)
        f_dev[:,:,-1,:] = ( 3*f[:,:,-5,:] - 16*f[:,:,-4,:] + 36*f[:,:,-3,:]\
                           - 48*f[:,:,-2,:] + 25*f[:,:,-1,:])/(12*hy)
    else:
        print("FD_order not implemented")
    return f_dev

def dx_f(f,x,f_dev, FD_order):
    hx = x[1]-x[0]
    if FD_order ==2:
        for j in progressbar(range(1,len(x)-1)):
            f_dev[:,:,:,j] = 0.5*(f[:,:,:,j+1] - f[:,:,:,j-1])/(hx)
            sleep(0.1)
        f_dev[:,:,:,0]  = (-1.5*f[:,:,:,0] + 2*f[:,:,:,1] -0.5*f[:,:,:,2])/(hx)
        f_dev[:,:,:,-1] = (1.5*f[:,:,:,-1] - 2*f[:,:,:,-2] +0.5*f[:,:,:,-3])/(hx)
    elif FD_order==4:
        for j in progressbar(range(2,len(x)-2)):
            f_dev[:,:,:,j] = f[:,:,:,j-2]/(12*hx) - 2*f[:,:,:,j-1]/(3*hx)\
                             + 2*f[:,:,:,j+1]/(3*hx) - f[:,:,:,j+2]/(12*hx)
            sleep(0.1)
        f_dev[:,:,:,0]  = (-25*f[:,:,:,0] + 48*f[:,:,:,1] - 36*f[:,:,:,2]\
                           + 16*f[:,:,:,3] - 3*f[:,:,:,4])/(12*hx)
        f_dev[:,:,:,1]  =  (-3*f[:,:,:,0] - 10*f[:,:,:,1] + 18*f[:,:,:,2]\
                           - 6*f[:,:,:,3] + f[:,:,:,4])/(12*hx)
        f_dev[:,:,:,-2] = (- f[:,:,:,-5] + 6*f[:,:,:,-4] - 18*f[:,:,:,-3]\
                           + 10*f[:,:,:,-2] + 3*f[:,:,:,-1])/(12*hx)
        f_dev[:,:,:,-1] = ( 3*f[:,:,:,-5] - 16*f[:,:,:,-4] + 36*f[:,:,:,-3]\
                           - 48*f[:,:,:,-2] + 25*f[:,:,:,-1])/(12*hx)
    else:
        print("FD_order not implemented")
    return f_dev

#############################################################################
gf_name = "Jn"
#############################################################################

# give directory of data
f0 = np.load(base+"-0/numpy_data/"+gf_name+".npz")
f1 = np.load(base+"-1/numpy_data/"+gf_name+".npz")
f2 = np.load(base+"-2/numpy_data/"+gf_name+".npz")
#f3 = np.load(base+"-3/numpy_data/"+gf_name+".npz")

# load t, z, x, y
print("Loading t,z,y,z...")
t0, z0, y0, x0 = f0['t'], f0['z'], f0['y'], f0['x']
t1, z1, y1, x1 = f1['t'], f1['z'], f1['y'], f1['x']
t2, z2, y2, x2 = f2['t'], f2['z'], f2['y'], f2['x']
#t3, z3, y3, x3 = f3['t'], f3['z'], f3['y'], f3['x']

np.savez_compressed(out_dir+"tzyx.npz", t = t0, z = z0, y = y0, x = x0 )

# start structures to save the derivatives and the differences
f_dev0 = np.zeros((len(t0),len(z0),len(y0),len(x0)))
f_dev1 = np.zeros((len(t1),len(z1),len(y1),len(x1)))
f_dev2 = np.zeros((len(t2),len(z2),len(y2),len(x2)))
#f_dev3 = np.zeros((len(t3),len(z3),len(y3),len(x3)))

#############################################################################
# some more functions
# The EQ_mask for the resol-0
#############################################################################

# for the coarse resolution the stereographic grid
# -------> CAREFUL <---------
# manually given, not read from somewhere
N_ang_pts_inside_eq  = 17
N_ang_stencil_size   = 4
N_ang_ev_outside_eq  = 4

null_delta = 2/(N_ang_pts_inside_eq-1)
qsize = 1 + null_delta *(N_ang_stencil_size + N_ang_ev_outside_eq)
q0 = np.zeros(len(x0))
for i in range(0,len(x0)):
    q0[i] = - qsize + i*null_delta
    
p0 = q0

# take the physical part on the angular part; that is p^2 + q^2 <=1
# define a function to do this filtering/masking

def EQ_mask(f,t,z,p,q):

    f_masked = np.zeros((len(t),len(z),len(p),len(q)))

    for k in range(0,len(p)):
        for l in range(0,len(q)):
            if q[k]**2 + p[l]**2 <= 1:
                f_masked[:,:,k,l] = f[:,:,k,l]

    return f_masked

# define the following function to avoid repeating code
def process_data(name, func0, func1, func2):
                 #, func3):
    ff01 = np.zeros((len(t0),len(z0),len(y0),len(x0)))
    ff12 = np.zeros((len(t0),len(z0),len(y0),len(x0)))
    #ff23 = np.zeros((len(t0),len(z0),len(y0),len(x0)))
    print("Taking diffs "+name+"...")
    ff01 = func0[:,::1,::1,::1] - func1[:,::2,::2,::2]
    ff12 = func1[:,::2,::2,::2] - func2[:,::4,::4,::4]
    #ff23 = func2[:,::4,::4,::4] - func3[:,::8,::8,::8]
    print("EQ masking "+name+"...")
    ff01 = EQ_mask(ff01,t0,z0,p0,q0)
    ff12 = EQ_mask(ff12,t0,z0,p0,q0)
    #ff23 = EQ_mask(ff23,t0,z0,p0,q0)
    print("Saving diffs "+name+"...")
    np.savez_compressed(out_dir+name+".npz",
                        dif01 = ff01,
                        dif12 = ff12#,
                        #dif23 = ff23
    )
    ff01 = np.zeros((len(t0),len(z0),len(y0),len(x0)))
    ff12 = np.zeros((len(t0),len(z0),len(y0),len(x0)))
    #ff23 = np.zeros((len(t0),len(z0),len(y0),len(x0)))
    return
#############################################################################

#############################################################################
gf_name = "Jn"
#############################################################################

############
# REAL PARTS
############

# load data
print("Loading "+gf_name+"...")
ff0 = f0['Re']
ff1 = f1['Re']
ff2 = f2['Re']
#ff3 = f3['Re']

process_data("Re"+gf_name, ff0, ff1, ff2)

# take d/dz derivative
print("Calculating Re"+gf_name+"z...")
f_dev0 = dz_f(ff0,z0,f_dev0,FD_ord)
f_dev1 = dz_f(ff1,z1,f_dev1,FD_ord)
f_dev2 = dz_f(ff2,z2,f_dev2,FD_ord)
#f_dev3 = dz_f(ff3,z3,f_dev3,FD_ord)
process_data("Re"+gf_name+"z", f_dev0, f_dev1, f_dev2)

# take d/dy derivative
print("Calculating Re"+gf_name+"y...")
f_dev0 = dy_f(ff0,y0,f_dev0,FD_ord)
f_dev1 = dy_f(ff1,y1,f_dev1,FD_ord)
f_dev2 = dy_f(ff2,y2,f_dev2,FD_ord)
#f_dev3 = dy_f(ff3,y3,f_dev3,FD_ord)
process_data("Re"+gf_name+"y", f_dev0, f_dev1, f_dev2)

# take d/dx derivative
print("Calculating Re"+gf_name+"x...")
f_dev0 = dx_f(ff0,x0,f_dev0,FD_ord)
f_dev1 = dx_f(ff1,x1,f_dev1,FD_ord)
f_dev2 = dx_f(ff2,x2,f_dev2,FD_ord)
#f_dev3 = dx_f(ff3,x3,f_dev3,FD_ord)
process_data("Re"+gf_name+"x", f_dev0, f_dev1, f_dev2)

#################
# IMAGINARY PARTS
#################

ff0 = f0['Im']
ff1 = f1['Im']
ff2 = f2['Im']
#ff3 = f3['Im']
process_data("Im"+gf_name, ff0, ff1, ff2)


# take d/dz derivative
print("Calculating Im"+gf_name+"z...")
f_dev0 = dz_f(ff0,z0,f_dev0,FD_ord)
f_dev1 = dz_f(ff1,z1,f_dev1,FD_ord)
f_dev2 = dz_f(ff2,z2,f_dev2,FD_ord)
#f_dev3 = dz_f(ff3,z3,f_dev3,FD_ord)
process_data("Im"+gf_name+"z", f_dev0, f_dev1, f_dev2)

# take d/dy derivative
print("Calculating Im"+gf_name+"y...")
f_dev0 = dy_f(ff0,y0,f_dev0,FD_ord)
f_dev1 = dy_f(ff1,y1,f_dev1,FD_ord)
f_dev2 = dy_f(ff2,y2,f_dev2,FD_ord)
#f_dev3 = dy_f(ff3,y3,f_dev3,FD_ord)
process_data("Im"+gf_name+"y", f_dev0, f_dev1, f_dev2)

# take d/dx derivative
print("Calculating Im"+gf_name+"x...")
f_dev0 = dx_f(ff0,x0,f_dev0,FD_ord)
f_dev1 = dx_f(ff1,x1,f_dev1,FD_ord)
f_dev2 = dx_f(ff2,x2,f_dev2,FD_ord)
#f_dev3 = dx_f(ff3,x3,f_dev3,FD_ord)
process_data("Im"+gf_name+"x", f_dev0, f_dev1, f_dev2)

#############################################################################
gf_name = "Js"
#############################################################################

# give directory of data
f0 = np.load(base+"-0/numpy_data/"+gf_name+".npz")
f1 = np.load(base+"-1/numpy_data/"+gf_name+".npz")
f2 = np.load(base+"-2/numpy_data/"+gf_name+".npz")
#f3 = np.load(base+"-3/numpy_data/"+gf_name+".npz")

############
# REAL PARTS
############

# load data
print("Loading "+gf_name+"...")
ff0 =  f0['Re']
ff1 =  f1['Re']
ff2 =  f2['Re']
# ff3 =  f3['Re']

process_data("Re"+gf_name, ff0, ff1, ff2)

# take d/dz derivative
print("Calculating Re"+gf_name+"z...")
f_dev0 = dz_f(ff0,z0,f_dev0,FD_ord)
f_dev1 = dz_f(ff1,z1,f_dev1,FD_ord)
f_dev2 = dz_f(ff2,z2,f_dev2,FD_ord)
#f_dev3 = dz_f(ff3,z3,f_dev3,FD_ord)
process_data("Re"+gf_name+"z", f_dev0, f_dev1, f_dev2)

# take d/dy derivative
print("Calculating Re"+gf_name+"y...")
f_dev0 = dy_f(ff0,y0,f_dev0,FD_ord)
f_dev1 = dy_f(ff1,y1,f_dev1,FD_ord)
f_dev2 = dy_f(ff2,y2,f_dev2,FD_ord)
#f_dev3 = dy_f(ff3,y3,f_dev3,FD_ord)
process_data("Re"+gf_name+"y", f_dev0, f_dev1, f_dev2)

# take d/dx derivative
print("Calculating Re"+gf_name+"x...")
f_dev0 = dx_f(ff0,x0,f_dev0,FD_ord)
f_dev1 = dx_f(ff1,x1,f_dev1,FD_ord)
f_dev2 = dx_f(ff2,x2,f_dev2,FD_ord)
#f_dev3 = dx_f(ff3,x3,f_dev3,FD_ord)
process_data("Re"+gf_name+"x", f_dev0, f_dev1, f_dev2)

#################
# IMAGINARY PARTS
#################

ff0 = f0['Im']
ff1 = f1['Im']
ff2 = f2['Im']
#ff3 = f3['Im']
process_data("Im"+gf_name, ff0, ff1, ff2)

# take d/dz derivative
print("Calculating Im"+gf_name+"z...")
f_dev0 = dz_f(ff0,z0,f_dev0,FD_ord)
f_dev1 = dz_f(ff1,z1,f_dev1,FD_ord)
f_dev2 = dz_f(ff2,z2,f_dev2,FD_ord)
#f_dev3 = dz_f(ff3,z3,f_dev3,FD_ord)
process_data("Im"+gf_name+"z", f_dev0, f_dev1, f_dev2)

# take d/dy derivative
print("Calculating Im"+gf_name+"y...")
f_dev0 = dy_f(ff0,y0,f_dev0,FD_ord)
f_dev1 = dy_f(ff1,y1,f_dev1,FD_ord)
f_dev2 = dy_f(ff2,y2,f_dev2,FD_ord)
#f_dev3 = dy_f(ff3,y3,f_dev3,FD_ord)
process_data("Im"+gf_name+"y", f_dev0, f_dev1, f_dev2)

# take d/dx derivative
print("Calculating Im"+gf_name+"x...")
f_dev0 = dx_f(ff0,x0,f_dev0,FD_ord)
f_dev1 = dx_f(ff1,x1,f_dev1,FD_ord)
f_dev2 = dx_f(ff2,x2,f_dev2,FD_ord)
#f_dev3 = dx_f(ff3,x3,f_dev3,FD_ord)
process_data("Im"+gf_name+"x", f_dev0, f_dev1, f_dev2)

#############################################################################
gf_name = "Un"
#############################################################################

# give directory of data
f0 = np.load(base+"-0/numpy_data/"+gf_name+".npz")
f1 = np.load(base+"-1/numpy_data/"+gf_name+".npz")
f2 = np.load(base+"-2/numpy_data/"+gf_name+".npz")
#f3 = np.load(base+"-3/numpy_data/"+gf_name+".npz")

############
# REAL PARTS
############

# load data
print("Loading "+gf_name+"...")
ff0 = f0['Re']
ff1 = f1['Re']
ff2 = f2['Re']
#ff3 =  f3['Re']

process_data("Re"+gf_name, ff0, ff1, ff2)

# take d/dy derivative
print("Calculating Re"+gf_name+"y...")
f_dev0 = dy_f(ff0,y0,f_dev0,FD_ord)
f_dev1 = dy_f(ff1,y1,f_dev1,FD_ord)
f_dev2 = dy_f(ff2,y2,f_dev2,FD_ord)
#f_dev3 = dy_f(ff3,y3,f_dev3,FD_ord)
process_data("Re"+gf_name+"y", f_dev0, f_dev1, f_dev2)

# take d/dx derivative
print("Calculating Re"+gf_name+"x...")
f_dev0 = dx_f(ff0,x0,f_dev0,FD_ord)
f_dev1 = dx_f(ff1,x1,f_dev1,FD_ord)
f_dev2 = dx_f(ff2,x2,f_dev2,FD_ord)
#f_dev3 = dx_f(ff3,x3,f_dev3,FD_ord)
process_data("Re"+gf_name+"x", f_dev0, f_dev1, f_dev2)

#################
# IMAGINARY PARTS
#################

ff0 = f0['Im']
ff1 = f1['Im']
ff2 = f2['Im']
#ff3 = f3['Im']
process_data("Im"+gf_name, ff0, ff1, ff2)

# take d/dy derivative
print("Calculating Im"+gf_name+"y...")
f_dev0 = dy_f(ff0,y0,f_dev0,FD_ord)
f_dev1 = dy_f(ff1,y1,f_dev1,FD_ord)
f_dev2 = dy_f(ff2,y2,f_dev2,FD_ord)
#f_dev3 = dy_f(ff3,y3,f_dev3,FD_ord)
process_data("Im"+gf_name+"y", f_dev0, f_dev1, f_dev2)

# take d/dx derivative
print("Calculating Im"+gf_name+"x...")
f_dev0 = dx_f(ff0,x0,f_dev0,FD_ord)
f_dev1 = dx_f(ff1,x1,f_dev1,FD_ord)
f_dev2 = dx_f(ff2,x2,f_dev2,FD_ord)
#f_dev3 = dx_f(ff3,x3,f_dev3,FD_ord)
process_data("Im"+gf_name+"x", f_dev0, f_dev1, f_dev2)

#############################################################################
gf_name = "Us"
#############################################################################

# give directory of data
f0 = np.load(base+"-0/numpy_data/"+gf_name+".npz")
f1 = np.load(base+"-1/numpy_data/"+gf_name+".npz")
f2 = np.load(base+"-2/numpy_data/"+gf_name+".npz")
#f3 = np.load(base+"-3/numpy_data/"+gf_name+".npz")

############
# REAL PARTS
############

# load data
print("Loading "+gf_name+"...")
ff0 =  f0['Re']
ff1 =  f1['Re']
ff2 =  f2['Re']
# ff3 =  f3['Re']

process_data("Re"+gf_name, ff0, ff1, ff2)

# take d/dy derivative
print("Calculating Re"+gf_name+"y...")
f_dev0 = dy_f(ff0,y0,f_dev0,FD_ord)
f_dev1 = dy_f(ff1,y1,f_dev1,FD_ord)
f_dev2 = dy_f(ff2,y2,f_dev2,FD_ord)
#f_dev3 = dy_f(ff3,y3,f_dev3,FD_ord)
process_data("Re"+gf_name+"y", f_dev0, f_dev1, f_dev2)

# take d/dx derivative
print("Calculating Re"+gf_name+"x...")
f_dev0 = dx_f(ff0,x0,f_dev0,FD_ord)
f_dev1 = dx_f(ff1,x1,f_dev1,FD_ord)
f_dev2 = dx_f(ff2,x2,f_dev2,FD_ord)
#f_dev3 = dx_f(ff3,x3,f_dev3,FD_ord)
process_data("Re"+gf_name+"x", f_dev0, f_dev1, f_dev2)

#################
# IMAGINARY PARTS
#################

ff0 = f0['Im']
ff1 = f1['Im']
ff2 = f2['Im']
#ff3 = f3['Im']
process_data("Im"+gf_name, ff0, ff1, ff2)

# take d/dy derivative
print("Calculating Im"+gf_name+"y...")
f_dev0 = dy_f(ff0,y0,f_dev0,FD_ord)
f_dev1 = dy_f(ff1,y1,f_dev1,FD_ord)
f_dev2 = dy_f(ff2,y2,f_dev2,FD_ord)
#f_dev3 = dy_f(ff3,y3,f_dev3,FD_ord)
process_data("Im"+gf_name+"y", f_dev0, f_dev1, f_dev2)

# take d/dx derivative
print("Calculating Im"+gf_name+"x...")
f_dev0 = dx_f(ff0,x0,f_dev0,FD_ord)
f_dev1 = dx_f(ff1,x1,f_dev1,FD_ord)
f_dev2 = dx_f(ff2,x2,f_dev2,FD_ord)
#f_dev3 = dx_f(ff3,x3,f_dev3,FD_ord)
process_data("Im"+gf_name+"x", f_dev0, f_dev1, f_dev2)

#############################################################################
gf_name = "Bn"
#############################################################################

# give directory of data
f0 = np.load(base+"-0/numpy_data/"+gf_name+".npz")
f1 = np.load(base+"-1/numpy_data/"+gf_name+".npz")
f2 = np.load(base+"-2/numpy_data/"+gf_name+".npz")
#f3 = np.load(base+"-3/numpy_data/"+gf_name+".npz")

############
# REAL PARTS
############

# load data
print("Loading "+gf_name+"...")
ff0 = f0['Re']
ff1 = f1['Re']
ff2 = f2['Re']
#ff3 = f3['Re']

process_data("Re"+gf_name, ff0, ff1, ff2)

# take d/dy derivative
print("Calculating Re"+gf_name+"y...")
f_dev0 = dy_f(ff0,y0,f_dev0,FD_ord)
f_dev1 = dy_f(ff1,y1,f_dev1,FD_ord)
f_dev2 = dy_f(ff2,y2,f_dev2,FD_ord)
#f_dev3 = dy_f(ff3,y3,f_dev3,FD_ord)
process_data("Re"+gf_name+"y", f_dev0, f_dev1, f_dev2)

# take d/dx derivative
print("Calculating Re"+gf_name+"x...")
f_dev0 = dx_f(ff0,x0,f_dev0,FD_ord)
f_dev1 = dx_f(ff1,x1,f_dev1,FD_ord)
f_dev2 = dx_f(ff2,x2,f_dev2,FD_ord)
#f_dev3 = dx_f(ff3,x3,f_dev3,FD_ord)
process_data("Re"+gf_name+"x", f_dev0, f_dev1, f_dev2)

#############################################################################
gf_name = "Bs"
#############################################################################

# give directory of data
f0 = np.load(base+"-0/numpy_data/"+gf_name+".npz")
f1 = np.load(base+"-1/numpy_data/"+gf_name+".npz")
f2 = np.load(base+"-2/numpy_data/"+gf_name+".npz")
#f3 = np.load(base+"-3/numpy_data/"+gf_name+".npz")

############
# REAL PARTS
############

# load data
print("Loading "+gf_name+"...")
ff0 =  f0['Re']
ff1 =  f1['Re']
ff2 =  f2['Re']
# ff3 =  f3['Re']

process_data("Re"+gf_name, ff0, ff1, ff2)

# take d/dy derivative
print("Calculating Re"+gf_name+"y...")
f_dev0 = dy_f(ff0,y0,f_dev0,FD_ord)
f_dev1 = dy_f(ff1,y1,f_dev1,FD_ord)
f_dev2 = dy_f(ff2,y2,f_dev2,FD_ord)
#f_dev3 = dy_f(ff3,y3,f_dev3,FD_ord)
process_data("Re"+gf_name+"y", f_dev0, f_dev1, f_dev2)

# take d/dx derivative
print("Calculating Re"+gf_name+"x...")
f_dev0 = dx_f(ff0,x0,f_dev0,FD_ord)
f_dev1 = dx_f(ff1,x1,f_dev1,FD_ord)
f_dev2 = dx_f(ff2,x2,f_dev2,FD_ord)
#f_dev3 = dx_f(ff3,x3,f_dev3,FD_ord)
process_data("Re"+gf_name+"x", f_dev0, f_dev1, f_dev2)

#############################################################################
gf_name = "Qn"
#############################################################################

# give directory of data
f0 = np.load(base+"-0/numpy_data/"+gf_name+".npz")
f1 = np.load(base+"-1/numpy_data/"+gf_name+".npz")
f2 = np.load(base+"-2/numpy_data/"+gf_name+".npz")
#f3 = np.load(base+"-3/numpy_data/"+gf_name+".npz")

############
# REAL PARTS
############

# load data
print("Loading "+gf_name+"...")
ff0 =  f0['Re']
ff1 =  f1['Re']
ff2 =  f2['Re']
# ff3 =  f3['Re']

process_data("Re"+gf_name, ff0, ff1, ff2)

#################
# IMAGINARY PARTS
#################

ff0 = f0['Im']
ff1 = f1['Im']
ff2 = f2['Im']
#ff3 = f3['Im']

process_data("Im"+gf_name, ff0, ff1, ff2)

#############################################################################
gf_name = "Qs"
#############################################################################

# give directory of data
f0 = np.load(base+"-0/numpy_data/"+gf_name+".npz")
f1 = np.load(base+"-1/numpy_data/"+gf_name+".npz")
f2 = np.load(base+"-2/numpy_data/"+gf_name+".npz")
#f3 = np.load(base+"-3/numpy_data/"+gf_name+".npz")

############
# REAL PARTS
############

# load data
print("Loading "+gf_name+"...")
ff0 =  f0['Re']
ff1 =  f1['Re']
ff2 =  f2['Re']
# ff3 =  f3['Re']

process_data("Re"+gf_name, ff0, ff1, ff2)

#################
# IMAGINARY PARTS
#################

ff0 = f0['Im']
ff1 = f1['Im']
ff2 = f2['Im']
#ff3 = f3['Im']

process_data("Im"+gf_name, ff0, ff1, ff2)

#############################################################################
gf_name = "Wn"
#############################################################################

# give directory of data
f0 = np.load(base+"-0/numpy_data/"+gf_name+".npz")
f1 = np.load(base+"-1/numpy_data/"+gf_name+".npz")
f2 = np.load(base+"-2/numpy_data/"+gf_name+".npz")
#f3 = np.load(base+"-3/numpy_data/"+gf_name+".npz")

############
# REAL PARTS
############

# load data
print("Loading "+gf_name+"...")
ff0 =  f0['Re']
ff1 =  f1['Re']
ff2 =  f2['Re']
# ff3 =  f3['Re']

process_data("Re"+gf_name, ff0, ff1, ff2)

#############################################################################
gf_name = "Ws"
#############################################################################

# give directory of data
f0 = np.load(base+"-0/numpy_data/"+gf_name+".npz")
f1 = np.load(base+"-1/numpy_data/"+gf_name+".npz")
f2 = np.load(base+"-2/numpy_data/"+gf_name+".npz")
#f3 = np.load(base+"-3/numpy_data/"+gf_name+".npz")

############
# REAL PARTS
############

# load data
print("Loading "+gf_name+"...")
ff0 =  f0['Re']
ff1 =  f1['Re']
ff2 =  f2['Re']
# ff3 =  f3['Re']

process_data("Re"+gf_name, ff0, ff1, ff2)


==> anc/numerics/scripts/take_diffs/diffs_all_0123.py <==
import numpy as np
import os
from time import sleep
from progressbar import progressbar

# give the accuracy order of the FD operators (2nd and 4th order are implemented)
FD_ord = 4

# give the dir to load data from (base) and the one to write data to (out_dir)
base = "/home/thanasis/repos/einstein_toolkit_2020/Cactus/data/null_testbed2k"
out_dir  = base+"-0123_diffs_self_FD_"+str(FD_ord)+"/"
if not os.path.exists(out_dir):
    os.makedirs(out_dir)

# radial dir is z, and angular are y and x
# the first is the compactified radial coord and the others correspond to p and q 

def dz_f(f,z,f_dev, FD_order):
    hz = z[1]-z[0]
    if FD_order ==2:
        for j in progressbar(range(1,len(z)-1)):
            f_dev[:,j,:,:] = 0.5*(f[:,j+1,:,:] - f[:,j-1,:,:])/(hz)
            sleep(0.1)
        f_dev[:,0,:,:]  = (-1.5*f[:,0,:,:] + 2*f[:,1,:,:] -0.5*f[:,2,:,:])/(hz)
        f_dev[:,-1,:,:] = (1.5*f[:,-1,:,:] - 2*f[:,-2,:,:] +0.5*f[:,-3,:,:])/(hz)
    elif FD_order==4:
        for j in progressbar(range(2,len(z)-2)):
            f_dev[:,j,:,:] = f[:,j-2,:,:]/(12*hz) - 2*f[:,j-1,:,:]/(3*hz)\
                             + 2*f[:,j+1,:,:]/(3*hz) - f[:,j+2,:,:]/(12*hz)
            sleep(0.1)
        f_dev[:,0,:,:]  = (-25*f[:,0,:,:] + 48*f[:,1,:,:] - 36*f[:,2,:,:]\
                           + 16*f[:,3,:,:] - 3*f[:,4,:,:])/(12*hz)
        f_dev[:,1,:,:]  =  (-3*f[:,0,:,:] - 10*f[:,1,:,:] + 18*f[:,2,:,:]\
                           - 6*f[:,3,:,:] + f[:,4,:,:])/(12*hz)
        f_dev[:,-2,:,:] = (- f[:,-5,:,:] + 6*f[:,-4,:,:] - 18*f[:,-3,:,:]\
                           + 10*f[:,-2,:,:] + 3*f[:,-1,:,:])/(12*hz)
        f_dev[:,-1,:,:] = ( 3*f[:,-5,:,:] - 16*f[:,-4,:,:] + 36*f[:,-3,:,:]\
                           - 48*f[:,-2,:,:] + 25*f[:,-1,:,:])/(12*hz)
    else:
        print("FD_order not implemented")
    return f_dev

def dy_f(f,y,f_dev, FD_order):
    hy = y[1]-y[0]
    if FD_order ==2:
        for j in progressbar(range(1,len(y)-1)):
            f_dev[:,:,j,:] = 0.5*(f[:,:,j+1,:] - f[:,:,j-1,:])/(hy)
            sleep(0.1)
        f_dev[:,:,0,:]  = (-1.5*f[:,:,0,:] + 2*f[:,:,1,:] -0.5*f[:,:,2,:])/(hy)
        f_dev[:,:,-1,:] = (1.5*f[:,:,-1,:] - 2*f[:,:,-2,:] +0.5*f[:,:,-3,:])/(hy)
    elif FD_order==4:
        for j in progressbar(range(2,len(y)-2)):
            f_dev[:,:,j,:] = f[:,:,j-2,:]/(12*hy) - 2*f[:,:,j-1,:]/(3*hy)\
                             + 2*f[:,:,j+1,:]/(3*hy) - f[:,:,j+2,:]/(12*hy)
            sleep(0.1)
        f_dev[:,:,0,:]  = (-25*f[:,:,0,:] + 48*f[:,:,1,:] - 36*f[:,:,2,:]\
                           + 16*f[:,:,3,:] - 3*f[:,:,4,:])/(12*hy)
        f_dev[:,:,1,:]  =  (-3*f[:,:,0,:] - 10*f[:,:,1,:] + 18*f[:,:,2,:]\
                           - 6*f[:,:,3,:] + f[:,:,4,:])/(12*hy)
        f_dev[:,:,-2,:] = (- f[:,:,-5,:] + 6*f[:,:,-4,:] - 18*f[:,:,-3,:]\
                           + 10*f[:,:,-2,:] + 3*f[:,:,-1,:])/(12*hy)
        f_dev[:,:,-1,:] = ( 3*f[:,:,-5,:] - 16*f[:,:,-4,:] + 36*f[:,:,-3,:]\
                           - 48*f[:,:,-2,:] + 25*f[:,:,-1,:])/(12*hy)
    else:
        print("FD_order not implemented")
    return f_dev

def dx_f(f,x,f_dev, FD_order):
    hx = x[1]-x[0]
    if FD_order ==2:
        for j in progressbar(range(1,len(x)-1)):
            f_dev[:,:,:,j] = 0.5*(f[:,:,:,j+1] - f[:,:,:,j-1])/(hx)
            sleep(0.1)
        f_dev[:,:,:,0]  = (-1.5*f[:,:,:,0] + 2*f[:,:,:,1] -0.5*f[:,:,:,2])/(hx)
        f_dev[:,:,:,-1] = (1.5*f[:,:,:,-1] - 2*f[:,:,:,-2] +0.5*f[:,:,:,-3])/(hx)
    elif FD_order==4:
        for j in progressbar(range(2,len(x)-2)):
            f_dev[:,:,:,j] = f[:,:,:,j-2]/(12*hx) - 2*f[:,:,:,j-1]/(3*hx)\
                             + 2*f[:,:,:,j+1]/(3*hx) - f[:,:,:,j+2]/(12*hx)
            sleep(0.1)
        f_dev[:,:,:,0]  = (-25*f[:,:,:,0] + 48*f[:,:,:,1] - 36*f[:,:,:,2]\
                           + 16*f[:,:,:,3] - 3*f[:,:,:,4])/(12*hx)
        f_dev[:,:,:,1]  =  (-3*f[:,:,:,0] - 10*f[:,:,:,1] + 18*f[:,:,:,2]\
                           - 6*f[:,:,:,3] + f[:,:,:,4])/(12*hx)
        f_dev[:,:,:,-2] = (- f[:,:,:,-5] + 6*f[:,:,:,-4] - 18*f[:,:,:,-3]\
                           + 10*f[:,:,:,-2] + 3*f[:,:,:,-1])/(12*hx)
        f_dev[:,:,:,-1] = ( 3*f[:,:,:,-5] - 16*f[:,:,:,-4] + 36*f[:,:,:,-3]\
                           - 48*f[:,:,:,-2] + 25*f[:,:,:,-1])/(12*hx)
    else:
        print("FD_order not implemented")
    return f_dev

#############################################################################
gf_name = "Jn"
#############################################################################

# give directory of data
f0 = np.load(base+"-0/numpy_data/"+gf_name+".npz")
f1 = np.load(base+"-1/numpy_data/"+gf_name+".npz")
f2 = np.load(base+"-2/numpy_data/"+gf_name+".npz")
f3 = np.load(base+"-3/numpy_data/"+gf_name+".npz")

# load t, z, x, y
print("Loading t,z,y,z...")
t0, z0, y0, x0 = f0['t'], f0['z'], f0['y'], f0['x']
t1, z1, y1, x1 = f1['t'], f1['z'], f1['y'], f1['x']
t2, z2, y2, x2 = f2['t'], f2['z'], f2['y'], f2['x']
t3, z3, y3, x3 = f3['t'], f3['z'], f3['y'], f3['x']

np.savez_compressed(out_dir+"tzyx.npz", t = t0, z = z0, y = y0, x = x0 )

# start structures to load the grid functions
ff0 = np.zeros((len(t0),len(z0),len(y0),len(x0)))
ff1 = np.zeros((len(t1),len(z1),len(y1),len(x1)))
ff2 = np.zeros((len(t2),len(z2),len(y2),len(x2)))
ff3 = np.zeros((len(t3),len(z3),len(y3),len(x3)))

# start structures to save the derivatives and the differences
f_dev0 = np.zeros((len(t0),len(z0),len(y0),len(x0)))
f_dev1 = np.zeros((len(t1),len(z1),len(y1),len(x1)))
f_dev2 = np.zeros((len(t2),len(z2),len(y2),len(x2)))
f_dev3 = np.zeros((len(t3),len(z3),len(y3),len(x3)))

#############################################################################
# some more functions
# The EQ_mask for the resol-0
#############################################################################

# for the coarse resolution the stereographic grid
# -------> CAREFUL <---------
# manually given, not read from somewhere
N_ang_pts_inside_eq  = 17
N_ang_stencil_size   = 4
N_ang_ev_outside_eq  = 4

null_delta = 2/(N_ang_pts_inside_eq-1)
qsize = 1 + null_delta *(N_ang_stencil_size + N_ang_ev_outside_eq)
q0 = np.zeros(len(x0))
for i in range(0,len(x0)):
    q0[i] = - qsize + i*null_delta
    
p0 = q0

# take the physical part on the angular part; that is p^2 + q^2 <=1
# define a function to do this filtering/masking

def EQ_mask(f,t,z,p,q):

    f_masked = np.zeros((len(t),len(z),len(p),len(q)))

    for k in range(0,len(p)):
        for l in range(0,len(q)):
            if q[k]**2 + p[l]**2 <= 1:
                f_masked[:,:,k,l] = f[:,:,k,l]

    return f_masked

# define the following function to avoid repeating code
def process_data(name, func0, func1, func2, func3):
    ff01 = np.zeros((len(t0),len(z0),len(y0),len(x0)))
    ff12 = np.zeros((len(t0),len(z0),len(y0),len(x0)))
    ff23 = np.zeros((len(t0),len(z0),len(y0),len(x0)))
    print("Taking diffs "+name+"...")
    ff01 = func0[:,::1,::1,::1] - func1[:,::2,::2,::2]
    ff12 = func1[:,::2,::2,::2] - func2[:,::4,::4,::4]
    ff23 = func2[:,::4,::4,::4] - func3[:,::8,::8,::8]
    #print("EQ masking "+name+"...")
    #ff01 = EQ_mask(ff01,t0,z0,p0,q0)
    #ff12 = EQ_mask(ff12,t0,z0,p0,q0)
    #ff23 = EQ_mask(ff23,t0,z0,p0,q0)
    print("Saving EQ_masked diffs "+name+"...")
    np.savez_compressed(out_dir+name+".npz",
                        dif01 = EQ_mask(ff01,t0,z0,p0,q0),#ff01,
                        dif12 = EQ_mask(ff12,t0,z0,p0,q0),#ff12,

                        dif23 = EQ_mask(ff23,t0,z0,p0,q0),#ff23
    )
    ff01 = np.zeros((len(t0),len(z0),len(y0),len(x0)))
    ff12 = np.zeros((len(t0),len(z0),len(y0),len(x0)))
    ff23 = np.zeros((len(t0),len(z0),len(y0),len(x0)))
    return
#############################################################################

#############################################################################
gf_name = "Jn"
#############################################################################

############
# REAL PARTS
############

# load data
print("Loading "+gf_name+"...")
ff0 = f0['Re']
ff1 = f1['Re']
ff2 = f2['Re']
ff3 = f3['Re']

process_data("Re"+gf_name, ff0, ff1, ff2, ff3)

# take d/dz derivative
print("Calculating Re"+gf_name+"z...")
f_dev0 = dz_f(ff0,z0,f_dev0,FD_ord)
f_dev1 = dz_f(ff1,z1,f_dev1,FD_ord)
f_dev2 = dz_f(ff2,z2,f_dev2,FD_ord)
f_dev3 = dz_f(ff3,z3,f_dev3,FD_ord)
process_data("Re"+gf_name+"z", f_dev0, f_dev1, f_dev2, f_dev3)

# take d/dy derivative
print("Calculating Re"+gf_name+"y...")
f_dev0 = dy_f(ff0,y0,f_dev0,FD_ord)
f_dev1 = dy_f(ff1,y1,f_dev1,FD_ord)
f_dev2 = dy_f(ff2,y2,f_dev2,FD_ord)
f_dev3 = dy_f(ff3,y3,f_dev3,FD_ord)
process_data("Re"+gf_name+"y", f_dev0, f_dev1, f_dev2, f_dev3)

# take d/dx derivative
print("Calculating Re"+gf_name+"x...")
f_dev0 = dx_f(ff0,x0,f_dev0,FD_ord)
f_dev1 = dx_f(ff1,x1,f_dev1,FD_ord)
f_dev2 = dx_f(ff2,x2,f_dev2,FD_ord)
f_dev3 = dx_f(ff3,x3,f_dev3,FD_ord)
process_data("Re"+gf_name+"x", f_dev0, f_dev1, f_dev2, f_dev3)

#################
# IMAGINARY PARTS
#################

# clean the grid functions with the loaded data; helps with memory
ff0 = np.zeros((len(t0),len(z0),len(y0),len(x0)))
ff1 = np.zeros((len(t1),len(z1),len(y1),len(x1)))
ff2 = np.zeros((len(t2),len(z2),len(y2),len(x2)))
ff3 = np.zeros((len(t3),len(z3),len(y3),len(x3)))

ff0 = f0['Im']
ff1 = f1['Im']
ff2 = f2['Im']
ff3 = f3['Im']
process_data("Im"+gf_name, ff0, ff1, ff2, ff3)


# take d/dz derivative
print("Calculating Im"+gf_name+"z...")
f_dev0 = dz_f(ff0,z0,f_dev0,FD_ord)
f_dev1 = dz_f(ff1,z1,f_dev1,FD_ord)
f_dev2 = dz_f(ff2,z2,f_dev2,FD_ord)
f_dev3 = dz_f(ff3,z3,f_dev3,FD_ord)
process_data("Im"+gf_name+"z", f_dev0, f_dev1, f_dev2, f_dev3)

# take d/dy derivative
print("Calculating Im"+gf_name+"y...")
f_dev0 = dy_f(ff0,y0,f_dev0,FD_ord)
f_dev1 = dy_f(ff1,y1,f_dev1,FD_ord)
f_dev2 = dy_f(ff2,y2,f_dev2,FD_ord)
f_dev3 = dy_f(ff3,y3,f_dev3,FD_ord)
process_data("Im"+gf_name+"y", f_dev0, f_dev1, f_dev2, f_dev3)

# take d/dx derivative
print("Calculating Im"+gf_name+"x...")
f_dev0 = dx_f(ff0,x0,f_dev0,FD_ord)
f_dev1 = dx_f(ff1,x1,f_dev1,FD_ord)
f_dev2 = dx_f(ff2,x2,f_dev2,FD_ord)
f_dev3 = dx_f(ff3,x3,f_dev3,FD_ord)
process_data("Im"+gf_name+"x", f_dev0, f_dev1, f_dev2, f_dev3)

#############################################################################
gf_name = "Js"
#############################################################################

# give directory of data
f0 = np.load(base+"-0/numpy_data/"+gf_name+".npz")
f1 = np.load(base+"-1/numpy_data/"+gf_name+".npz")
f2 = np.load(base+"-2/numpy_data/"+gf_name+".npz")
f3 = np.load(base+"-3/numpy_data/"+gf_name+".npz")

############
# REAL PARTS
############

# clean the grid functions with the loaded data; helps with memory
ff0 = np.zeros((len(t0),len(z0),len(y0),len(x0)))
ff1 = np.zeros((len(t1),len(z1),len(y1),len(x1)))
ff2 = np.zeros((len(t2),len(z2),len(y2),len(x2)))
ff3 = np.zeros((len(t3),len(z3),len(y3),len(x3)))

# load data
print("Loading "+gf_name+"...")
ff0 =  f0['Re']
ff1 =  f1['Re']
ff2 =  f2['Re']
ff3 =  f3['Re']

process_data("Re"+gf_name, ff0, ff1, ff2, ff3)

# take d/dz derivative
print("Calculating Re"+gf_name+"z...")
f_dev0 = dz_f(ff0,z0,f_dev0,FD_ord)
f_dev1 = dz_f(ff1,z1,f_dev1,FD_ord)
f_dev2 = dz_f(ff2,z2,f_dev2,FD_ord)
f_dev3 = dz_f(ff3,z3,f_dev3,FD_ord)
process_data("Re"+gf_name+"z", f_dev0, f_dev1, f_dev2, f_dev3)

# take d/dy derivative
print("Calculating Re"+gf_name+"y...")
f_dev0 = dy_f(ff0,y0,f_dev0,FD_ord)
f_dev1 = dy_f(ff1,y1,f_dev1,FD_ord)
f_dev2 = dy_f(ff2,y2,f_dev2,FD_ord)
f_dev3 = dy_f(ff3,y3,f_dev3,FD_ord)
process_data("Re"+gf_name+"y", f_dev0, f_dev1, f_dev2, f_dev3)

# take d/dx derivative
print("Calculating Re"+gf_name+"x...")
f_dev0 = dx_f(ff0,x0,f_dev0,FD_ord)
f_dev1 = dx_f(ff1,x1,f_dev1,FD_ord)
f_dev2 = dx_f(ff2,x2,f_dev2,FD_ord)
f_dev3 = dx_f(ff3,x3,f_dev3,FD_ord)
process_data("Re"+gf_name+"x", f_dev0, f_dev1, f_dev2, f_dev3)

#################
# IMAGINARY PARTS
#################

# clean the grid functions with the loaded data; helps with memory
ff0 = np.zeros((len(t0),len(z0),len(y0),len(x0)))
ff1 = np.zeros((len(t1),len(z1),len(y1),len(x1)))
ff2 = np.zeros((len(t2),len(z2),len(y2),len(x2)))
ff3 = np.zeros((len(t3),len(z3),len(y3),len(x3)))

ff0 = f0['Im']
ff1 = f1['Im']
ff2 = f2['Im']
ff3 = f3['Im']
process_data("Im"+gf_name, ff0, ff1, ff2, ff3)

# take d/dz derivative
print("Calculating Im"+gf_name+"z...")
f_dev0 = dz_f(ff0,z0,f_dev0,FD_ord)
f_dev1 = dz_f(ff1,z1,f_dev1,FD_ord)
f_dev2 = dz_f(ff2,z2,f_dev2,FD_ord)
f_dev3 = dz_f(ff3,z3,f_dev3,FD_ord)
process_data("Im"+gf_name+"z", f_dev0, f_dev1, f_dev2, f_dev3)

# take d/dy derivative
print("Calculating Im"+gf_name+"y...")
f_dev0 = dy_f(ff0,y0,f_dev0,FD_ord)
f_dev1 = dy_f(ff1,y1,f_dev1,FD_ord)
f_dev2 = dy_f(ff2,y2,f_dev2,FD_ord)
f_dev3 = dy_f(ff3,y3,f_dev3,FD_ord)
process_data("Im"+gf_name+"y", f_dev0, f_dev1, f_dev2, f_dev3)

# take d/dx derivative
print("Calculating Im"+gf_name+"x...")
f_dev0 = dx_f(ff0,x0,f_dev0,FD_ord)
f_dev1 = dx_f(ff1,x1,f_dev1,FD_ord)
f_dev2 = dx_f(ff2,x2,f_dev2,FD_ord)
f_dev3 = dx_f(ff3,x3,f_dev3,FD_ord)
process_data("Im"+gf_name+"x", f_dev0, f_dev1, f_dev2, f_dev3)

#############################################################################
gf_name = "Un"
#############################################################################

# give directory of data
f0 = np.load(base+"-0/numpy_data/"+gf_name+".npz")
f1 = np.load(base+"-1/numpy_data/"+gf_name+".npz")
f2 = np.load(base+"-2/numpy_data/"+gf_name+".npz")
f3 = np.load(base+"-3/numpy_data/"+gf_name+".npz")

############
# REAL PARTS
############

# clean the grid functions with the loaded data; helps with memory
ff0 = np.zeros((len(t0),len(z0),len(y0),len(x0)))
ff1 = np.zeros((len(t1),len(z1),len(y1),len(x1)))
ff2 = np.zeros((len(t2),len(z2),len(y2),len(x2)))
ff3 = np.zeros((len(t3),len(z3),len(y3),len(x3)))

# load data
print("Loading "+gf_name+"...")
ff0 = f0['Re']
ff1 = f1['Re']
ff2 = f2['Re']
ff3 =  f3['Re']

process_data("Re"+gf_name, ff0, ff1, ff2, ff3)

# take d/dy derivative
print("Calculating Re"+gf_name+"y...")
f_dev0 = dy_f(ff0,y0,f_dev0,FD_ord)
f_dev1 = dy_f(ff1,y1,f_dev1,FD_ord)
f_dev2 = dy_f(ff2,y2,f_dev2,FD_ord)
f_dev3 = dy_f(ff3,y3,f_dev3,FD_ord)
process_data("Re"+gf_name+"y", f_dev0, f_dev1, f_dev2, f_dev3)

# take d/dx derivative
print("Calculating Re"+gf_name+"x...")
f_dev0 = dx_f(ff0,x0,f_dev0,FD_ord)
f_dev1 = dx_f(ff1,x1,f_dev1,FD_ord)
f_dev2 = dx_f(ff2,x2,f_dev2,FD_ord)
f_dev3 = dx_f(ff3,x3,f_dev3,FD_ord)
process_data("Re"+gf_name+"x", f_dev0, f_dev1, f_dev2, f_dev3)

#################
# IMAGINARY PARTS
#################

# clean the grid functions with the loaded data; helps with memory
ff0 = np.zeros((len(t0),len(z0),len(y0),len(x0)))
ff1 = np.zeros((len(t1),len(z1),len(y1),len(x1)))
ff2 = np.zeros((len(t2),len(z2),len(y2),len(x2)))
ff3 = np.zeros((len(t3),len(z3),len(y3),len(x3)))

ff0 = f0['Im']
ff1 = f1['Im']
ff2 = f2['Im']
ff3 = f3['Im']
process_data("Im"+gf_name, ff0, ff1, ff2, ff3)

# take d/dy derivative
print("Calculating Im"+gf_name+"y...")
f_dev0 = dy_f(ff0,y0,f_dev0,FD_ord)
f_dev1 = dy_f(ff1,y1,f_dev1,FD_ord)
f_dev2 = dy_f(ff2,y2,f_dev2,FD_ord)
f_dev3 = dy_f(ff3,y3,f_dev3,FD_ord)
process_data("Im"+gf_name+"y", f_dev0, f_dev1, f_dev2, f_dev3)

# take d/dx derivative
print("Calculating Im"+gf_name+"x...")
f_dev0 = dx_f(ff0,x0,f_dev0,FD_ord)
f_dev1 = dx_f(ff1,x1,f_dev1,FD_ord)
f_dev2 = dx_f(ff2,x2,f_dev2,FD_ord)
f_dev3 = dx_f(ff3,x3,f_dev3,FD_ord)
process_data("Im"+gf_name+"x", f_dev0, f_dev1, f_dev2, f_dev3)

#############################################################################
gf_name = "Us"
#############################################################################

# give directory of data
f0 = np.load(base+"-0/numpy_data/"+gf_name+".npz")
f1 = np.load(base+"-1/numpy_data/"+gf_name+".npz")
f2 = np.load(base+"-2/numpy_data/"+gf_name+".npz")
f3 = np.load(base+"-3/numpy_data/"+gf_name+".npz")

############
# REAL PARTS
############

# clean the grid functions with the loaded data; helps with memory
ff0 = np.zeros((len(t0),len(z0),len(y0),len(x0)))
ff1 = np.zeros((len(t1),len(z1),len(y1),len(x1)))
ff2 = np.zeros((len(t2),len(z2),len(y2),len(x2)))
ff3 = np.zeros((len(t3),len(z3),len(y3),len(x3)))

# load data
print("Loading "+gf_name+"...")
ff0 =  f0['Re']
ff1 =  f1['Re']
ff2 =  f2['Re']
ff3 =  f3['Re']

process_data("Re"+gf_name, ff0, ff1, ff2, ff3)

# take d/dy derivative
print("Calculating Re"+gf_name+"y...")
f_dev0 = dy_f(ff0,y0,f_dev0,FD_ord)
f_dev1 = dy_f(ff1,y1,f_dev1,FD_ord)
f_dev2 = dy_f(ff2,y2,f_dev2,FD_ord)
f_dev3 = dy_f(ff3,y3,f_dev3,FD_ord)
process_data("Re"+gf_name+"y", f_dev0, f_dev1, f_dev2, f_dev3)

# take d/dx derivative
print("Calculating Re"+gf_name+"x...")
f_dev0 = dx_f(ff0,x0,f_dev0,FD_ord)
f_dev1 = dx_f(ff1,x1,f_dev1,FD_ord)
f_dev2 = dx_f(ff2,x2,f_dev2,FD_ord)
f_dev3 = dx_f(ff3,x3,f_dev3,FD_ord)
process_data("Re"+gf_name+"x", f_dev0, f_dev1, f_dev2, f_dev3)

#################
# IMAGINARY PARTS
#################

# clean the grid functions with the loaded data; helps with memory
ff0 = np.zeros((len(t0),len(z0),len(y0),len(x0)))
ff1 = np.zeros((len(t1),len(z1),len(y1),len(x1)))
ff2 = np.zeros((len(t2),len(z2),len(y2),len(x2)))
ff3 = np.zeros((len(t3),len(z3),len(y3),len(x3)))

ff0 = f0['Im']
ff1 = f1['Im']
ff2 = f2['Im']
ff3 = f3['Im']
process_data("Im"+gf_name, ff0, ff1, ff2, ff3)

# take d/dy derivative
print("Calculating Im"+gf_name+"y...")
f_dev0 = dy_f(ff0,y0,f_dev0,FD_ord)
f_dev1 = dy_f(ff1,y1,f_dev1,FD_ord)
f_dev2 = dy_f(ff2,y2,f_dev2,FD_ord)
f_dev3 = dy_f(ff3,y3,f_dev3,FD_ord)
process_data("Im"+gf_name+"y", f_dev0, f_dev1, f_dev2, f_dev3)

# take d/dx derivative
print("Calculating Im"+gf_name+"x...")
f_dev0 = dx_f(ff0,x0,f_dev0,FD_ord)
f_dev1 = dx_f(ff1,x1,f_dev1,FD_ord)
f_dev2 = dx_f(ff2,x2,f_dev2,FD_ord)
f_dev3 = dx_f(ff3,x3,f_dev3,FD_ord)
process_data("Im"+gf_name+"x", f_dev0, f_dev1, f_dev2, f_dev3)

#############################################################################
gf_name = "Bn"
#############################################################################

# give directory of data
f0 = np.load(base+"-0/numpy_data/"+gf_name+".npz")
f1 = np.load(base+"-1/numpy_data/"+gf_name+".npz")
f2 = np.load(base+"-2/numpy_data/"+gf_name+".npz")
f3 = np.load(base+"-3/numpy_data/"+gf_name+".npz")

############
# REAL PARTS
############

# clean the grid functions with the loaded data; helps with memory
ff0 = np.zeros((len(t0),len(z0),len(y0),len(x0)))
ff1 = np.zeros((len(t1),len(z1),len(y1),len(x1)))
ff2 = np.zeros((len(t2),len(z2),len(y2),len(x2)))
ff3 = np.zeros((len(t3),len(z3),len(y3),len(x3)))

# load data
print("Loading "+gf_name+"...")
ff0 = f0['Re']
ff1 = f1['Re']
ff2 = f2['Re']
ff3 = f3['Re']

process_data("Re"+gf_name, ff0, ff1, ff2, ff3)

# take d/dy derivative
print("Calculating Re"+gf_name+"y...")
f_dev0 = dy_f(ff0,y0,f_dev0,FD_ord)
f_dev1 = dy_f(ff1,y1,f_dev1,FD_ord)
f_dev2 = dy_f(ff2,y2,f_dev2,FD_ord)
f_dev3 = dy_f(ff3,y3,f_dev3,FD_ord)
process_data("Re"+gf_name+"y", f_dev0, f_dev1, f_dev2, f_dev3)

# take d/dx derivative
print("Calculating Re"+gf_name+"x...")
f_dev0 = dx_f(ff0,x0,f_dev0,FD_ord)
f_dev1 = dx_f(ff1,x1,f_dev1,FD_ord)
f_dev2 = dx_f(ff2,x2,f_dev2,FD_ord)
f_dev3 = dx_f(ff3,x3,f_dev3,FD_ord)
process_data("Re"+gf_name+"x", f_dev0, f_dev1, f_dev2, f_dev3)

#############################################################################
gf_name = "Bs"
#############################################################################

# give directory of data
f0 = np.load(base+"-0/numpy_data/"+gf_name+".npz")
f1 = np.load(base+"-1/numpy_data/"+gf_name+".npz")
f2 = np.load(base+"-2/numpy_data/"+gf_name+".npz")
f3 = np.load(base+"-3/numpy_data/"+gf_name+".npz")

############
# REAL PARTS
############

# clean the grid functions with the loaded data; helps with memory
ff0 = np.zeros((len(t0),len(z0),len(y0),len(x0)))
ff1 = np.zeros((len(t1),len(z1),len(y1),len(x1)))
ff2 = np.zeros((len(t2),len(z2),len(y2),len(x2)))
ff3 = np.zeros((len(t3),len(z3),len(y3),len(x3)))

# load data
print("Loading "+gf_name+"...")
ff0 =  f0['Re']
ff1 =  f1['Re']
ff2 =  f2['Re']
ff3 =  f3['Re']

process_data("Re"+gf_name, ff0, ff1, ff2, ff3)

# take d/dy derivative
print("Calculating Re"+gf_name+"y...")
f_dev0 = dy_f(ff0,y0,f_dev0,FD_ord)
f_dev1 = dy_f(ff1,y1,f_dev1,FD_ord)
f_dev2 = dy_f(ff2,y2,f_dev2,FD_ord)
f_dev3 = dy_f(ff3,y3,f_dev3,FD_ord)
process_data("Re"+gf_name+"y", f_dev0, f_dev1, f_dev2, f_dev3)

# take d/dx derivative
print("Calculating Re"+gf_name+"x...")
f_dev0 = dx_f(ff0,x0,f_dev0,FD_ord)
f_dev1 = dx_f(ff1,x1,f_dev1,FD_ord)
f_dev2 = dx_f(ff2,x2,f_dev2,FD_ord)
f_dev3 = dx_f(ff3,x3,f_dev3,FD_ord)
process_data("Re"+gf_name+"x", f_dev0, f_dev1, f_dev2, f_dev3)

#############################################################################
gf_name = "Qn"
#############################################################################

# give directory of data
f0 = np.load(base+"-0/numpy_data/"+gf_name+".npz")
f1 = np.load(base+"-1/numpy_data/"+gf_name+".npz")
f2 = np.load(base+"-2/numpy_data/"+gf_name+".npz")
f3 = np.load(base+"-3/numpy_data/"+gf_name+".npz")

############
# REAL PARTS
############

# clean the grid functions with the loaded data; helps with memory
ff0 = np.zeros((len(t0),len(z0),len(y0),len(x0)))
ff1 = np.zeros((len(t1),len(z1),len(y1),len(x1)))
ff2 = np.zeros((len(t2),len(z2),len(y2),len(x2)))
ff3 = np.zeros((len(t3),len(z3),len(y3),len(x3)))

# load data
print("Loading "+gf_name+"...")
ff0 =  f0['Re']
ff1 =  f1['Re']
ff2 =  f2['Re']
ff3 =  f3['Re']

process_data("Re"+gf_name, ff0, ff1, ff2, ff3)

#################
# IMAGINARY PARTS
#################

# clean the grid functions with the loaded data; helps with memory
ff0 = np.zeros((len(t0),len(z0),len(y0),len(x0)))
ff1 = np.zeros((len(t1),len(z1),len(y1),len(x1)))
ff2 = np.zeros((len(t2),len(z2),len(y2),len(x2)))
ff3 = np.zeros((len(t3),len(z3),len(y3),len(x3)))

ff0 = f0['Im']
ff1 = f1['Im']
ff2 = f2['Im']
ff3 = f3['Im']

process_data("Im"+gf_name, ff0, ff1, ff2, ff3)

#############################################################################
gf_name = "Qs"
#############################################################################

# give directory of data
f0 = np.load(base+"-0/numpy_data/"+gf_name+".npz")
f1 = np.load(base+"-1/numpy_data/"+gf_name+".npz")
f2 = np.load(base+"-2/numpy_data/"+gf_name+".npz")
f3 = np.load(base+"-3/numpy_data/"+gf_name+".npz")

############
# REAL PARTS
############

# clean the grid functions with the loaded data; helps with memory
ff0 = np.zeros((len(t0),len(z0),len(y0),len(x0)))
ff1 = np.zeros((len(t1),len(z1),len(y1),len(x1)))
ff2 = np.zeros((len(t2),len(z2),len(y2),len(x2)))
ff3 = np.zeros((len(t3),len(z3),len(y3),len(x3)))

# load data
print("Loading "+gf_name+"...")
ff0 =  f0['Re']
ff1 =  f1['Re']
ff2 =  f2['Re']
ff3 =  f3['Re']

process_data("Re"+gf_name, ff0, ff1, ff2, ff3)

#################
# IMAGINARY PARTS
#################

# clean the grid functions with the loaded data; helps with memory
ff0 = np.zeros((len(t0),len(z0),len(y0),len(x0)))
ff1 = np.zeros((len(t1),len(z1),len(y1),len(x1)))
ff2 = np.zeros((len(t2),len(z2),len(y2),len(x2)))
ff3 = np.zeros((len(t3),len(z3),len(y3),len(x3)))

ff0 = f0['Im']
ff1 = f1['Im']
ff2 = f2['Im']
ff3 = f3['Im']

process_data("Im"+gf_name, ff0, ff1, ff2, ff3)

#############################################################################
gf_name = "Wn"
#############################################################################

# give directory of data
f0 = np.load(base+"-0/numpy_data/"+gf_name+".npz")
f1 = np.load(base+"-1/numpy_data/"+gf_name+".npz")
f2 = np.load(base+"-2/numpy_data/"+gf_name+".npz")
f3 = np.load(base+"-3/numpy_data/"+gf_name+".npz")

############
# REAL PARTS
############

# clean the grid functions with the loaded data; helps with memory
ff0 = np.zeros((len(t0),len(z0),len(y0),len(x0)))
ff1 = np.zeros((len(t1),len(z1),len(y1),len(x1)))
ff2 = np.zeros((len(t2),len(z2),len(y2),len(x2)))
ff3 = np.zeros((len(t3),len(z3),len(y3),len(x3)))

# load data
print("Loading "+gf_name+"...")
ff0 =  f0['Re']
ff1 =  f1['Re']
ff2 =  f2['Re']
ff3 =  f3['Re']

process_data("Re"+gf_name, ff0, ff1, ff2, ff3)

#############################################################################
gf_name = "Ws"
#############################################################################

# give directory of data
f0 = np.load(base+"-0/numpy_data/"+gf_name+".npz")
f1 = np.load(base+"-1/numpy_data/"+gf_name+".npz")
f2 = np.load(base+"-2/numpy_data/"+gf_name+".npz")
f3 = np.load(base+"-3/numpy_data/"+gf_name+".npz")

############
# REAL PARTS
############

# clean the grid functions with the loaded data; helps with memory
ff0 = np.zeros((len(t0),len(z0),len(y0),len(x0)))
ff1 = np.zeros((len(t1),len(z1),len(y1),len(x1)))
ff2 = np.zeros((len(t2),len(z2),len(y2),len(x2)))
ff3 = np.zeros((len(t3),len(z3),len(y3),len(x3)))

# load data
print("Loading "+gf_name+"...")
ff0 =  f0['Re']
ff1 =  f1['Re']
ff2 =  f2['Re']
ff3 =  f3['Re']

process_data("Re"+gf_name, ff0, ff1, ff2, ff3)

